Online Interval Selection with Binary Predictions: Optimal Consistency and a Continuous Robustness Tradeoff

We study online interval selection with binary predictions of membership in a final optimal solution. Requests arrive in arbitrary order; accepted requests may be revoked, but rejected or revoked requests cannot be recovered. With rewards proportional to interval length, the best consistency under finite strict robustness is $d=(3+\sqrt5)/2$ when both guarantees hold almost surely on each fixed input, including for randomized algorithms. A continuous lower bound forces consistency strictly above $d$ at every robustness budget below $4\varphi+3\approx9.472$, whereas our deterministic algorithm attains $d$ with exact robustness $\varphi^5\approx11.090$, where $\varphi=(1+\sqrt5)/2$. Each held interval inherits a ledger recording positive prediction mass lost through irrevocable decisions. Tuning the replacement costs and both special thresholds gives a continuous family with exact consistency throughout and exact robustness on two parameter intervals, including $(C,R)=(25/9,10)$ and $(4,7)$. Randomization permits expected consistency approaching one with finite expected robustness, whereas almost-sure robustness forces expected consistency strictly above two at every finite budget.

==> anc/MANIFEST_SHA256.json <==
{
  "scope": "Existing r042 empirical evidence tables; local public-format preparation only",
  "scientific_baseline": "04_integration/round_0034/r042_final/source_export",
  "manuscript_markdown_sha256": "f0e264b4a515ebcf02495fb720da0fc214c48dfd454f6f5d67a68e720f8a681c",
  "new_experiments_or_reanalysis": false,
  "external_upload_performed": false,
  "verification": "Byte identity, schema/count checks and direct reading of saved primary summary only; no statistical recomputation or experiment replay",
  "files": [
    {
      "file": "O_fixed_logs/all_paired_contrasts.tsv",
      "source_project_relative_path": "05_experiments/round_0009/best_scalar/all_paired_contrasts.tsv",
      "sha256": "7774cfa5c9fd76bc9203f1135b4cf9b487794af1b3769036500df34c0f6ade16",
      "bytes": 16412,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 134
    },
    {
      "file": "O_fixed_logs/all_methods.tsv",
      "source_project_relative_path": "05_experiments/round_0009/best_scalar/all_methods.tsv",
      "sha256": "136bf48f497933d97de15532d1304d33a76cfe692927d3a1f7c7f8a11efadca9",
      "bytes": 51573,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 326
    },
    {
      "file": "O_fixed_logs/all_records.tsv",
      "source_project_relative_path": "05_experiments/round_0009/best_scalar/all_records.tsv",
      "sha256": "ddd0cb10cbd04a7eed54347eeab81a6c0414fd12eeabf73c18ede60cc6451107",
      "bytes": 598501,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 6520
    },
    {
      "file": "N_table5/all_method_statistics.tsv",
      "source_project_relative_path": "05_experiments/round_0031_statistics/all_method_statistics.tsv",
      "sha256": "1ca40fcf9db04133453235e703b1b3c69b2a4e2186584c85538a385a15c446dd",
      "bytes": 21441,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 120
    },
    {
      "file": "N_table5/all_paired_contrasts.tsv",
      "source_project_relative_path": "05_experiments/round_0031_statistics/all_paired_contrasts.tsv",
      "sha256": "72529411442456e78af1d2e385c4eee28fd2cdc1b8c9687be311a66da48dd485",
      "bytes": 32788,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 300
    },
    {
      "file": "N_table5/main_table_statistics.tsv",
      "source_project_relative_path": "05_experiments/round_0031_statistics/main_table_statistics.tsv",
      "sha256": "083e8fc8d3bc259f731340954616ca7804a709ee237bd2bef707abbac665e087",
      "bytes": 8696,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 48
    },
    {
      "file": "N_table5/quantile_certificates.tsv",
      "source_project_relative_path": "05_experiments/round_0031_statistics/quantile_certificates.tsv",
      "sha256": "c5b4c25aca062bed4fa4398fcd532a7ad74372ec8e82abd35bbaaab69d642903",
      "bytes": 8706,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 120
    },
    {
      "file": "P1_chronological/records.tsv",
      "source_project_relative_path": "05_experiments/round_0012/results/records.tsv",
      "sha256": "af83bef8338fa07f0e02abde73d61e3977b2fb28f9cdb7f09296200db85b7087",
      "bytes": 330442,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 3424
    },
    {
      "file": "P1_chronological/metrics.tsv",
      "source_project_relative_path": "05_experiments/round_0012/results/metrics.tsv",
      "sha256": "ec42b6e6fb8620d7e4fa1a6860c5c1b49e65b1ea97f3585538c137e31407fa9b",
      "bytes": 64906,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 428
    },
    {
      "file": "P1_chronological/summary.tsv",
      "source_project_relative_path": "05_experiments/round_0012/results/summary.tsv",
      "sha256": "243df75ff2a5eaf54d6339bdb65ccd61bffa07e68b30f1e2dc93b4603d59dd13",
      "bytes": 26626,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 256
    },
    {
      "file": "P1_chronological/metric_summary.tsv",
      "source_project_relative_path": "05_experiments/round_0012/results/metric_summary.tsv",
      "sha256": "7bf53d28379a44afd99a1995ec0712e9d7e66fa3037a23a7cca7a3a5c8d1aef9",
      "bytes": 3760,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 32
    },
    {
      "file": "P2_decision_aligned/contrasts_corrected.tsv",
      "source_project_relative_path": "05_experiments/round_0013/report_tables/contrasts_corrected.tsv",
      "sha256": "54171572734337a504c33c589702c32813c50f134e7ee3ab52e6c9b62dbf0601",
      "bytes": 4773,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 24
    },
    {
      "file": "P2_decision_aligned/records.tsv",
      "source_project_relative_path": "05_experiments/round_0013/results/records.tsv",
      "sha256": "144b6c621c8b7bbd4701e2ebc5027aefb34176e787a2710f3708fbbb44942e09",
      "bytes": 341638,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 3520
    },
    {
      "file": "P2_decision_aligned/metrics.tsv",
      "source_project_relative_path": "05_experiments/round_0013/results/metrics.tsv",
      "sha256": "189e1020e44dcaca4d2bb9e3324902eff2e583a5ec912144019f65c6eee1cab5",
      "bytes": 103201,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 440
    },
    {
      "file": "P2_decision_aligned/summary.tsv",
      "source_project_relative_path": "05_experiments/round_0013/results/summary.tsv",
      "sha256": "2962291f376ea424469274bee411b70bce2bd96acf59fef26b8ee4a5b9704fd3",
      "bytes": 38645,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 352
    },
    {
      "file": "P2_decision_aligned/metric_summary.tsv",
      "source_project_relative_path": "05_experiments/round_0013/results/metric_summary.tsv",
      "sha256": "b544fdcf76f364875060a15ae34e8ac18741fdf4f83e18f23a7b15cda20d1c6f",
      "bytes": 6014,
      "operation": "byte-identical copy of existing scientific output",
      "data_rows": 44
    },
    {
      "file": "Q_independent_cohort/SUMMARY.json",
      "source_project_relative_path": "05_experiments/round_0024/g_confirmation/aggregate01/SUMMARY.json",
      "sha256": "24ebd1b083df7111c724369314eef7a894a8a1533bd03ba20ba60dcdc257d454",
      "bytes": 172751,
      "operation": "byte-identical copy of existing scientific output"
    },
    {
      "file": "Q_independent_cohort/SEEDS.json",
      "source_project_relative_path": "05_experiments/round_0024/g_confirmation/SEEDS.json",
      "sha256": "c45f238a1e7351f8236f2cd7399c2cc298b074b5a8e5506ef2e6da88f30a9fa2",
      "bytes": 5087,
      "operation": "byte-identical copy of existing scientific output"
    }
  ],
  "coverage_checks": {
    "O_contrasts": 134,
    "O_primary": 60,
    "O_secondary": 34,
    "O_scalar": 40,
    "P1_structured_cases": 228,
    "P1_structured_policy_rows": 1824,
    "P2_window_contrasts": 12,
    "P2_additional_continuous_tail_contrasts": 12,
    "Q_Context_trials": 24,
    "Q_IID_trials": 8,
    "Q_primary_mean": 0.0032552083333333335,
    "Q_primary_student_t_95": [
      -0.04170375170629971,
      0.04821416837296638
    ]
  },
  "limitations": [
    "Not a complete runnable experiment distribution",
    "Original SWF logs, per-request traces and dependency environments are not bundled",
    "Historical audit/status fields are preserved as historical records, not a new audit certification"
  ]
}


==> anc/N_table5/all_method_statistics.tsv <==
dataset	phase	error_kind	q_exact	method	n	mean_reward_percent	ci_lo_percent	ci_hi_percent	pooled_q05_reward_percent	pooled_q05_exact	mean_conditional_q05_percent	min_conditional_mean_percent	max_conditional_mean_percent	activation_count	main_table
CTC	main	FN	0	Naive	20	100.0	100.0	100.0	100.0	100	100.0	100.0	100.0	20	True
CTC	main	FN	0	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	20	True
CTC	main	FN	0	Mixture_Cd	20	94.55275057394634	94.46869607753821	94.6346169962016	92.85643748730334	16455275/177212	93.26682941900097	94.15242327464459	94.90112989918883	20	True
CTC	main	FN	0	Mixture_Bphi5	20	97.42815769010924	97.38847254017558	97.46680977156312	92.98802070401553	131828745/1417696	93.26682941900097	97.23914877834102	97.59264009553472	20	True
CTC	main	FN	0	SG_filtered	20	95.58214913493444	95.44094235470791	95.71689035854654	94.82772752409544	9602635/101264	95.58214913493444	94.82772752409544	96.1480564239442	20	True
CTC	main	FN	0	SG_raw	20	95.58214913493444	95.44094235470791	95.71689035854654	94.82772752409544	9602635/101264	95.58214913493444	94.82772752409544	96.1480564239442	20	True
CTC	main	FN	1	Naive	20	0.0	0.0	0.0	0.0	0	0.0	0.0	0.0	0	False
CTC	main	FN	1	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	0	False
CTC	main	FN	1	Mixture_Cd	20	75.45445001144108	75.37039551503295	75.53631643369633	0.0	0	0.0	75.05412271213933	75.80282933668357	0	False
CTC	main	FN	1	Mixture_Bphi5	20	35.62475881511976	35.5850736651861	35.66341089657363	0.0	0	0.0	35.43574990335151	35.78924122054522	0	False
CTC	main	FN	1	SG_filtered	20	88.8781373087037	88.75676610147733	89.01011811594304	88.51885383044038	125492825/1417696	88.8781373087037	88.51885383044038	89.48382798568946	0	False
CTC	main	FN	1	SG_raw	20	88.8781373087037	88.75676610147733	89.01011811594304	88.51885383044038	125492825/1417696	88.8781373087037	88.51885383044038	89.48382798568946	0	False
CTC	main	FN	1/10	Naive	20	89.87431420417352	89.55357129190602	90.20564680739031	88.19204187639663	125029505/1417696	89.87431420417352	88.19204187639663	91.29246679118796	20	False
CTC	main	FN	1/10	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	20	False
CTC	main	FN	1/10	Mixture_Cd	20	92.61891666664451	92.50131507109884	92.73940762865892	89.44424263029592	126804745/1417696	89.87431420417353	92.12500904005073	93.13753234953607	20	False
CTC	main	FN	1/10	Mixture_Bphi5	20	91.17013970888647	90.95608413068732	91.39242921762856	89.0266284168115	18030385/202528	89.87431420417353	90.11210882306474	92.16358858061547	20	False
CTC	main	FN	1/10	SG_filtered	20	94.30706389098933	94.14975516172012	94.45880300237147	93.51642735819244	18939695/202528	94.30706389098933	93.51642735819244	94.94899118005553	20	False
CTC	main	FN	1/10	SG_raw	20	94.30706389098933	94.14975516172012	94.45880300237147	93.51642735819244	18939695/202528	94.30706389098933	93.51642735819244	94.94899118005553	20	False
CTC	main	FN	1/2	Naive	20	50.24922091901225	49.63845328529529	50.860231058880046	47.44613795905469	8408025/177212	50.24922091901225	47.44613795905469	53.088888591066066	20	False
CTC	main	FN	1/2	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	20	False
CTC	main	FN	1/2	Mixture_Cd	20	85.05119725287132	84.90040204500976	85.21004980689092	49.412797242850374	10007475/202528	50.24922091901226	84.47323655862344	85.88940895560853	20	False
CTC	main	FN	1/2	Mixture_Bphi5	20	66.68048525127155	66.2966804589655	67.07076726141908	48.047225921495155	8514545/177212	50.24922091901226	64.95426375452332	68.43009852785029	20	False
CTC	main	FN	1/2	SG_filtered	20	90.85283481084802	90.71163571474419	91.00430194043714	90.42465027763357	128194665/1417696	90.85283481084802	90.42465027763357	91.50629260433831	20	False
CTC	main	FN	1/2	SG_raw	20	90.85283481084802	90.71163571474419	91.00430194043714	90.42465027763357	128194665/1417696	90.85283481084802	90.42465027763357	91.50629260433831	20	False
CTC	main	FP	1	Naive	20	64.22834779106381	63.879955990212295	64.57326503707425	62.171724403539265	12591515/202528	64.22834779106381	62.171724403539265	65.89924073990474	0	True
CTC	main	FP	1	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	0	True
CTC	main	FP	1	Mixture_Cd	20	87.72097291890967	87.61864252013802	87.8288154152781	63.87229702277498	22637875/354424	64.22834779106381	87.23987177412796	88.31712952488273	0	True
CTC	main	FP	1	Mixture_Bphi5	20	75.32006079124643	75.10254745568436	75.53645236356981	63.429349451504415	89923535/1417696	64.22834779106381	74.00729810242237	76.4835320704747	0	True
CTC	main	FP	1	SG_filtered	20	86.38932323996117	86.22852423492061	86.55438120637288	85.68282974629258	121472205/1417696	86.38932323996117	85.68282974629258	87.27501170913933	0	True
CTC	main	FP	1	SG_raw	20	85.71740027481209	85.58677580119435	85.86709271151926	85.13093074961064	30172445/354424	85.71740027481209	85.13093074961064	86.72683706521003	0	True
CTC	main	FP	1/10	Naive	20	48.96743166376994	48.51912533610873	49.41441510556566	46.309878845676366	32826665/708848	48.96743166376994	46.309878845676366	51.14956944224996	0	True
CTC	main	FP	1/10	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	0	True
CTC	main	FP	1/10	Mixture_Cd	20	84.80639728832725	84.68553297902587	84.92642298542795	48.48816671557231	8592685/177212	48.96743166376995	84.30283247305287	85.20195980076512	0	True
CTC	main	FP	1/10	Mixture_Bphi5	20	65.8882959251174	65.60637277815272	66.16922322399044	47.575724979121055	67447915/1417696	48.96743166376995	64.24771828979249	67.19523170707728	0	True
CTC	main	FP	1/10	SG_filtered	20	89.25260281470781	89.11490977702555	89.38594241995463	88.72332291266957	31445675/354424	89.25260281470781	88.72332291266957	89.75105029569103	0	True
CTC	main	FP	1/10	SG_raw	20	89.68423449032797	89.47028194426026	89.87514101665658	88.51008255648601	8962885/101264	89.68423449032797	88.51008255648601	90.36193231835315	0	True
CTC	main	FP	1/2	Naive	20	57.642085115567795	57.24282179941962	58.04502711618005	55.95544813556644	11332545/202528	57.642085115567795	55.95544813556644	59.34293388709568	0	False
CTC	main	FP	1/2	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	0	False
CTC	main	FP	1/2	Mixture_Cd	20	86.46310867730735	86.34204512551769	86.5872440883083	57.07023579102995	80908245/1417696	57.642085115567795	85.99328752197279	86.94804406583947	0	False
CTC	main	FP	1/2	Mixture_Bphi5	20	71.24952659895507	70.99063333360503	71.50724304389139	56.165024095433715	5687495/101264	57.642085115567795	70.20900795178676	72.35685867735717	0	False
CTC	main	FP	1/2	SG_filtered	20	87.55096491067196	87.39052406157596	87.72203119092528	86.98444871114823	123317505/1417696	87.55096491067196	86.98444871114823	88.3964086799991	0	False
CTC	main	FP	1/2	SG_raw	20	87.17229063917793	87.02818500052196	87.33839045447685	86.71573101708688	122936545/1417696	87.17229063917793	86.71573101708688	88.23252305148635	0	False
CTC	low_fp	FP	17/2500	Naive	20	75.56292339824617	74.93390357929346	76.25585130292392	73.45507781640069	7438355/101264	75.56292339824617	73.45507781640069	78.91862571383427	5	False
CTC	low_fp	FP	17/2500	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	5	False
CTC	low_fp	FP	17/2500	Mixture_Cd	20	89.88568423585374	89.72776988940923	90.05449406963803	74.51286100828386	105636585/1417696	75.56292339824617	89.20185956614581	90.83177331767662	5	False
CTC	low_fp	FP	17/2500	Mixture_Bphi5	20	82.32521376454059	81.93107812198988	82.76282616054817	73.78318765094915	52301065/708848	75.56292339824617	81.0029140003108	84.42392557307507	5	False
CTC	low_fp	FP	17/2500	SG_filtered	20	92.828010730086	92.65933493940169	92.99467582436574	92.19760794980024	32677045/354424	92.828010730086	92.19760794980024	93.51061158386565	5	False
CTC	low_fp	FP	17/2500	SG_raw	20	94.10360771984968	93.91964107167544	94.28664978246394	93.17924646750784	132099845/1417696	94.10360771984968	93.17924646750784	94.86293253278559	5	False
CTC	low_fp	FP	17/5000	Naive	20	85.274982436291	84.64736332313133	85.94898269357466	83.19098029478816	3685610/44303	85.274982436291	83.19098029478816	88.63101821547073	20	True
CTC	low_fp	FP	17/5000	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	20	True
CTC	low_fp	FP	17/5000	Mixture_Cd	20	91.74052246174753	91.59137889688739	91.89054513428633	84.25691756201611	17064385/202528	85.274982436291	91.10031776946042	92.38545087137294	20	True
CTC	low_fp	FP	17/5000	Mixture_Bphi5	20	88.3275963507979	87.9352284540788	88.74853910939291	83.22038010969912	7373825/88606	85.274982436291	87.02453198657874	90.40362086294674	20	True
CTC	low_fp	FP	17/5000	SG_filtered	20	93.79930023785072	93.62993070270355	93.96197292120455	92.95312958490396	8236205/88606	93.79930023785072	92.95312958490396	94.39289170597928	20	True
CTC	low_fp	FP	17/5000	SG_raw	20	94.71573912884003	94.57344797033356	94.85645212813607	94.05795389138433	133345585/1417696	94.71573912884003	94.05795389138433	95.36443990813264	20	True
CTC	low_fp	FP	51/5000	Naive	20	68.49270100924318	67.72827678677233	69.28786386062318	65.21284887592262	92451995/1417696	68.49270100924318	65.21284887592262	72.18941155226508	0	False
CTC	low_fp	FP	51/5000	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	0	False
CTC	low_fp	FP	51/5000	Mixture_Cd	20	88.53539191356441	88.36165055757155	88.71539344266984	67.25996264361329	23838545/354424	68.49270100924316	87.79641628299825	89.37661598195302	0	False
CTC	low_fp	FP	51/5000	Mixture_Bphi5	20	77.95557602011627	77.47728838255134	78.44648265909036	66.00660155632801	13368185/202528	68.49270100924316	75.97020683525254	80.2421491154289	0	False
CTC	low_fp	FP	51/5000	SG_filtered	20	92.16836067111709	92.00554360296566	92.34125240002086	91.46425608875245	64834255/708848	92.16836067111709	91.46425608875245	92.99550115116358	0	False
CTC	low_fp	FP	51/5000	SG_raw	20	93.61238851629687	93.40022515846132	93.81440885422545	92.38555021668961	130974625/1417696	93.61238851629687	92.38555021668961	94.38432851612758	0	False
NASA	main	FN	0	Naive	20	100.0	100.0	100.0	100.0	100	100.0	100.0	100.0	20	True
NASA	main	FN	0	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	20	True
NASA	main	FN	0	Mixture_Cd	20	97.4324343990363	97.32662199709712	97.55010713429327	96.46826672003502	561076900/5816181	96.82631438051877	96.96263632569719	98.02065463088991	20	True
NASA	main	FN	0	Mixture_Bphi5	20	98.78775996296494	98.73780212352459	98.8433174922029	96.50929020262609	561315500/5816181	96.82631438051877	98.56595140095202	99.06547988388121	20	True
NASA	main	FN	0	SG_filtered	20	99.09766391382935	99.0115199088543	99.18566510825573	98.76044091475146	574408600/5816181	99.09766391382935	98.76044091475146	99.44104215463722	20	True
NASA	main	FN	0	SG_raw	20	99.09766391382935	99.0115199088543	99.18566510825573	98.76044091475146	574408600/5816181	99.09766391382935	98.76044091475146	99.44104215463722	20	True
NASA	main	FN	1	Naive	20	0.0	0.0	0.0	0.0	0	0.0	0.0	0.0	0	False
NASA	main	FN	1	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	0	False
NASA	main	FN	1	Mixture_Cd	20	78.33413383653104	78.22832143459188	78.45180657178801	0.0	0	0.0	77.86433576319193	78.92235406838466	0	False
NASA	main	FN	1	Mixture_Bphi5	20	36.984361087975444	36.93440324853509	37.0399186172134	0.0	0	0.0	36.76255252596252	37.26208100889173	0	False
NASA	main	FN	1	SG_filtered	20	92.45726792202649	92.2173653338849	92.697051488769	91.45501145854986	177306300/1938727	92.45726792202649	91.45501145854986	93.4752718321524	0	False
NASA	main	FN	1	SG_raw	20	92.45726792202649	92.2173653338849	92.697051488769	91.45501145854986	177306300/1938727	92.45726792202649	91.45501145854986	93.4752718321524	0	False
NASA	main	FN	1/10	Naive	20	89.66952799440045	89.16612462284101	90.13636458786274	87.38005230579998	72602600/830883	89.66952799440045	87.38005230579998	91.64970966343722	20	False
NASA	main	FN	1/10	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	20	False
NASA	main	FN	1/10	Mixture_Cd	20	95.45948980588142	95.28585334771529	95.63374392057352	89.09715842749736	518205200/5816181	89.66952799440045	94.76576091002411	96.39659764626222	20	False
NASA	main	FN	1/10	Mixture_Bphi5	20	92.40317714367511	92.0656822406861	92.72365633890912	87.58169664939932	169797000/1938727	89.66952799440045	90.86711089100395	93.80992108229265	20	False
NASA	main	FN	1/10	SG_filtered	20	98.39002689221672	98.23755658996858	98.53718107723952	97.75510769008048	568561400/5816181	98.39002689221672	97.75510769008048	98.84972630666067	20	False
NASA	main	FN	1/10	SG_raw	20	98.39002689221672	98.23755658996858	98.53718107723952	97.75510769008048	568561400/5816181	98.39002689221672	97.75510769008048	98.84972630666067	20	False
NASA	main	FN	1/2	Naive	20	49.53177179320932	48.639113793054236	50.45312996191143	46.62592171736058	271184800/5816181	49.53177179320932	46.62592171736058	53.52005035606698	20	False
NASA	main	FN	1/2	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	20	False
NASA	main	FN	1/2	Mixture_Cd	20	87.79386048753236	87.59747735102238	87.98584504307466	48.11413193640294	279840500/5816181	49.53177179320932	87.0258957991293	88.52434457943113	20	False
NASA	main	FN	1/2	Mixture_Bphi5	20	67.59667957918214	67.04220867329451	68.1579375532308	46.83593925292215	90802100/1938727	49.53177179320932	65.76104184311662	70.04683623830128	20	False
NASA	main	FN	1/2	SG_filtered	20	95.71312687827289	95.54470149742589	95.8877056095744	95.02247265000865	552667900/5816181	95.71312687827289	95.02247265000865	96.67175075878828	20	False
NASA	main	FN	1/2	SG_raw	20	95.71312687827289	95.54470149742589	95.8877056095744	95.02247265000865	552667900/5816181	95.71312687827289	95.02247265000865	96.67175075878828	20	False
NASA	main	FP	1	Naive	20	62.183480878604016	61.78800848873169	62.58205670095204	60.50927576015946	351932900/5816181	62.183480878604016	60.50927576015946	63.83298594043067	0	True
NASA	main	FP	1	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	0	True
NASA	main	FP	1	Mixture_Cd	20	90.21012191495483	90.1003749034983	90.32935152819047	61.358200509922234	118956800/1938727	62.183480878604016	89.79255094563925	90.8727043329575	0	True
NASA	main	FP	1	Mixture_Bphi5	20	75.41586580973191	75.17947732050362	75.65617035638336	61.00209054704453	16895200/276961	62.183480878604016	74.491252884527	76.48488794749214	0	True
NASA	main	FP	1	SG_filtered	20	89.11524761695003	88.84189380454286	89.3909339736848	87.83731111531776	510877700/5816181	89.11524761695003	87.83731111531776	90.52440080527067	0	True
NASA	main	FP	1	SG_raw	20	88.6298621036725	88.33866191578288	88.91587873554829	87.44643607205484	508604300/5816181	88.6298621036725	87.44643607205484	89.8057505431829	0	True
NASA	main	FP	1/10	Naive	20	69.78193680698726	69.0938184996306	70.45856058726507	65.93345358406143	383480900/5816181	69.78193680698726	65.93345358406143	72.81645808478106	0	True
NASA	main	FP	1/10	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	0	True
NASA	main	FP	1/10	Mixture_Cd	20	91.66129786626695	91.47719880241794	91.85961295574526	69.27844920919757	134312000/1938727	69.78193680698726	90.9782286821889	92.66365266930582	0	True
NASA	main	FP	1/10	Mixture_Bphi5	20	80.11196983549088	79.67468851452116	80.54807163983139	67.5482760938836	392873000/5816181	69.78193680698726	77.79106044861157	81.90567905576323	0	True
NASA	main	FP	1/10	SG_filtered	20	94.35575509084053	94.16216304564799	94.55932574141003	93.59988968706442	544393900/5816181	94.35575509084053	93.59988968706442	95.38300131993829	0	True
NASA	main	FP	1/10	SG_raw	20	94.92333113429586	94.74752621178743	95.11215935766099	94.29207928707858	182806600/1938727	94.92333113429586	94.29207928707858	95.82738226337867	0	True
NASA	main	FP	1/2	Naive	20	60.173590711843396	59.57105369055743	60.82680202868514	58.16801437231751	112771900/1938727	60.173590711843396	58.16801437231751	63.65358987280485	0	False
NASA	main	FP	1/2	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	0	False
NASA	main	FP	1/2	Mixture_Cd	20	89.82626704993065	89.65208955799815	90.0051954835613	59.41381466635925	345561500/5816181	60.17359071184339	89.26410690781324	90.613315573945	0	False
NASA	main	FP	1/2	Mixture_Bphi5	20	74.17368537301964	73.78863360709585	74.58432776590364	58.2920476511993	339037100/5816181	60.17359071184339	72.89284498416322	76.24271506632596	0	False
NASA	main	FP	1/2	SG_filtered	20	90.94591021152884	90.67926081994352	91.22295613736918	89.94398558091642	523130500/5816181	90.94591021152884	89.94398558091642	92.1867115208416	0	False
NASA	main	FP	1/2	SG_raw	20	90.83184653297413	90.58228449217793	91.08502927006568	89.7098456874021	173922900/1938727	90.83184653297413	89.7098456874021	91.890176732808	0	False
NASA	low_fp	FP	1923/100000	Naive	20	86.98975925955537	86.40142967094731	87.58111136414084	84.71732568157697	492731300/5816181	86.98975925955537	84.71732568157697	89.59669583872991	20	True
NASA	low_fp	FP	1923/100000	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	20	True
NASA	low_fp	FP	1923/100000	Mixture_Cd	20	94.94769951852066	94.7956485892427	95.09494204534232	85.854566768125	71335100/830883	86.98975925955537	94.18191704413582	95.51186094211567	20	True
NASA	low_fp	FP	1923/100000	Mixture_Bphi5	20	90.74698898355156	90.381203137791	91.10796239828754	85.41118304261852	70966700/830883	86.98975925955537	89.45265053731724	92.32626242642519	20	True
NASA	low_fp	FP	1923/100000	SG_filtered	20	97.07128956268727	96.9652777741958	97.17746013234456	96.61047343609148	80272000/830883	97.07128956268727	96.61047343609148	97.49091371124798	20	True
NASA	low_fp	FP	1923/100000	SG_raw	20	97.598360504943	97.46853115472165	97.72714253992442	97.10182678290101	564761800/5816181	97.598360504943	97.10182678290101	98.07076155298468	20	True
NASA	low_fp	FP	1923/50000	Naive	20	79.79195025051662	79.12896376935313	80.43967289274525	77.22551963221227	149719200/1938727	79.79195025051662	77.22551963221227	82.56326617070549	7	False
NASA	low_fp	FP	1923/50000	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	7	False
NASA	low_fp	FP	1923/50000	Mixture_Cd	20	93.57304032005939	93.38181346474315	93.76418585225844	78.58183918279022	457046200/5816181	79.79195025051662	92.74510689575278	94.63267018169107	7	False
NASA	low_fp	FP	1923/50000	Mixture_Bphi5	20	86.29849837143539	85.8694697690397	86.71592481528567	77.91672920770519	453177800/5816181	79.79195025051662	84.5912645588554	88.26166575970792	7	False
NASA	low_fp	FP	1923/50000	SG_filtered	20	96.00929028859316	95.8563711308159	96.15786660525178	95.23163051493755	553884400/5816181	96.00929028859316	95.23163051493755	96.51417313181966	7	False
NASA	low_fp	FP	1923/50000	SG_raw	20	96.69378497677427	96.53999400551668	96.84298747752177	96.02720410523675	558511600/5816181	96.69378497677427	96.02720410523675	97.13660905669889	7	False
NASA	low_fp	FP	5769/100000	Naive	20	75.35133105383069	74.68165857028866	76.04958290070411	72.9648372359801	141458900/1938727	75.35133105383069	72.9648372359801	78.57429127463537	0	False
NASA	low_fp	FP	5769/100000	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	0	False
NASA	low_fp	FP	5769/100000	Mixture_Cd	20	92.72495751903999	92.54162995605219	92.92195399070398	74.43449576276942	432924500/5816181	75.35133105383068	92.13391901883341	93.87084376667671	0	False
NASA	low_fp	FP	5769/100000	Mixture_Bphi5	20	83.55404477678825	83.12807971896697	84.00390011028327	73.20195158988346	141918600/1938727	75.35133105383068	82.18432916935103	85.7963436936665	0	False
NASA	low_fp	FP	5769/100000	SG_filtered	20	95.32487297076898	95.14961929056199	95.50104082472673	94.53393902287429	183275500/1938727	95.32487297076898	94.53393902287429	96.1007575245681	0	False
NASA	low_fp	FP	5769/100000	SG_raw	20	95.95133559289161	95.77375141007475	96.1314871605612	95.152282915542	184474300/1938727	95.95133559289161	95.152282915542	96.6858837439894	0	False


==> anc/N_table5/all_paired_contrasts.tsv <==
dataset	phase	error_kind	q_exact	first	second	n	mean_difference_pp	ci_lo_pp	ci_hi_pp	wins	ties	losses	main_table
CTC	main	FN	0	Naive	LR	20	6.733170580999031	6.631978118016841	6.837067652373995	20	0	0	True
CTC	main	FN	0	Naive	Mixture_Cd	20	5.447249426053654	5.365383003798405	5.531303922461787	20	0	0	True
CTC	main	FN	0	Naive	Mixture_Bphi5	20	2.57184230989075	2.5331902284368693	2.611527459824412	20	0	0	True
CTC	main	FN	0	Naive	SG_filtered	20	4.417850865065572	4.283109641453458	4.5590576452920795	20	0	0	True
CTC	main	FN	0	Naive	SG_raw	20	4.417850865065572	4.283109641453458	4.5590576452920795	20	0	0	True
CTC	main	FN	0	LR	Mixture_Cd	20	-1.2859211549453768	-1.3057637299122085	-1.266595114218436	0	0	20	True
CTC	main	FN	0	LR	Mixture_Bphi5	20	-4.161328271108281	-4.225540192549584	-4.098787889579971	0	0	20	True
CTC	main	FN	0	LR	SG_filtered	20	-2.3153197159334598	-2.4550486273150254	-2.1775603823034015	0	0	20	True
CTC	main	FN	0	LR	SG_raw	20	-2.3153197159334598	-2.4550486273150254	-2.1775603823034015	0	0	20	True
CTC	main	FN	0	Mixture_Cd	Mixture_Bphi5	20	-2.8754071161629042	-2.9197764626373752	-2.832192775361535	0	0	20	True
CTC	main	FN	0	Mixture_Cd	SG_filtered	20	-1.0293985609880827	-1.1625740630747978	-0.8975835095230005	0	0	20	True
CTC	main	FN	0	Mixture_Cd	SG_raw	20	-1.0293985609880827	-1.1625740630747978	-0.8975835095230005	0	0	20	True
CTC	main	FN	0	Mixture_Bphi5	SG_filtered	20	1.8460085551748215	1.7177344288869887	1.976974346890214	20	0	0	True
CTC	main	FN	0	Mixture_Bphi5	SG_raw	20	1.8460085551748215	1.7177344288869887	1.976974346890214	20	0	0	True
CTC	main	FN	0	SG_filtered	SG_raw	20	0.0	0.0	0.0	0	20	0	True
CTC	main	FN	1	Naive	LR	20	-93.26682941900097	-93.36802188198315	-93.162932347626	0	0	20	False
CTC	main	FN	1	Naive	Mixture_Cd	20	-75.45445001144108	-75.53631643369633	-75.37039551503295	0	0	20	False
CTC	main	FN	1	Naive	Mixture_Bphi5	20	-35.62475881511976	-35.66341089657363	-35.5850736651861	0	0	20	False
CTC	main	FN	1	Naive	SG_filtered	20	-88.8781373087037	-89.01011811594304	-88.75676610147733	0	0	20	False
CTC	main	FN	1	Naive	SG_raw	20	-88.8781373087037	-89.01011811594304	-88.75676610147733	0	0	20	False
CTC	main	FN	1	LR	Mixture_Cd	20	17.81237940755988	17.79253683259305	17.831705448286815	20	0	0	False
CTC	main	FN	1	LR	Mixture_Bphi5	20	57.64207060388121	57.57785868243991	57.70461098540952	20	0	0	False
CTC	main	FN	1	LR	SG_filtered	20	4.38869211029727	4.245628122143252	4.524240885387274	20	0	0	False
CTC	main	FN	1	LR	SG_raw	20	4.38869211029727	4.245628122143252	4.524240885387274	20	0	0	False
CTC	main	FN	1	Mixture_Cd	Mixture_Bphi5	20	39.82969119632133	39.78532184984686	39.872905537122705	20	0	0	False
CTC	main	FN	1	Mixture_Cd	SG_filtered	20	-13.423687297262608	-13.559608830024477	-13.296421636970209	0	0	20	False
CTC	main	FN	1	Mixture_Cd	SG_raw	20	-13.423687297262608	-13.559608830024477	-13.296421636970209	0	0	20	False
CTC	main	FN	1	Mixture_Bphi5	SG_filtered	20	-53.253378493583945	-53.38011800093371	-53.1374582232924	0	0	20	False
CTC	main	FN	1	Mixture_Bphi5	SG_raw	20	-53.253378493583945	-53.38011800093371	-53.1374582232924	0	0	20	False
CTC	main	FN	1	SG_filtered	SG_raw	20	0.0	0.0	0.0	0	20	0	False
CTC	main	FN	1/10	Naive	LR	20	-3.392515214827437	-3.6999604155263173	-3.0840914854101276	0	0	20	False
CTC	main	FN	1/10	Naive	Mixture_Cd	20	-2.744602462470973	-2.9933308546753836	-2.4950824239038694	0	0	20	False
CTC	main	FN	1/10	Naive	Mixture_Bphi5	20	-1.29582550471293	-1.4132591217018686	-1.1780181230125184	0	0	20	False
CTC	main	FN	1/10	Naive	SG_filtered	20	-4.432749686815791	-4.730302538414443	-4.1277974571064595	0	0	20	False
CTC	main	FN	1/10	Naive	SG_raw	20	-4.432749686815791	-4.730302538414443	-4.1277974571064595	0	0	20	False
CTC	main	FN	1/10	LR	Mixture_Cd	20	0.6479127523564643	0.5890090615062581	0.7066295608509335	20	0	0	False
CTC	main	FN	1/10	LR	Mixture_Bphi5	20	2.096689710114507	1.9060733623976092	2.2867012938244486	20	0	0	False
CTC	main	FN	1/10	LR	SG_filtered	20	-1.0402344719883545	-1.1905509053069214	-0.8842161859806317	0	0	20	False
CTC	main	FN	1/10	LR	SG_raw	20	-1.0402344719883545	-1.1905509053069214	-0.8842161859806317	0	0	20	False
CTC	main	FN	1/10	Mixture_Cd	Mixture_Bphi5	20	1.448776957758043	1.3170643008913507	1.5800717329735148	20	0	0	False
CTC	main	FN	1/10	Mixture_Cd	SG_filtered	20	-1.6881472243448186	-1.8356848296170867	-1.540058140004556	0	0	20	False
CTC	main	FN	1/10	Mixture_Cd	SG_raw	20	-1.6881472243448186	-1.8356848296170867	-1.540058140004556	0	0	20	False
CTC	main	FN	1/10	Mixture_Bphi5	SG_filtered	20	-3.1369241821028617	-3.3436743903344923	-2.9277465560588793	0	0	20	False
CTC	main	FN	1/10	Mixture_Bphi5	SG_raw	20	-3.1369241821028617	-3.3436743903344923	-2.9277465560588793	0	0	20	False
CTC	main	FN	1/10	SG_filtered	SG_raw	20	0.0	0.0	0.0	0	20	0	False
CTC	main	FN	1/2	Naive	LR	20	-43.01760849998871	-43.61021194776594	-42.41680668845788	0	0	20	False
CTC	main	FN	1/2	Naive	Mixture_Cd	20	-34.80197633385906	-35.28140259403604	-34.31591745807937	0	0	20	False
CTC	main	FN	1/2	Naive	Mixture_Bphi5	20	-16.431264332259303	-16.657618707459832	-16.20177846075704	0	0	20	False
CTC	main	FN	1/2	Naive	SG_filtered	20	-40.603613891835764	-41.2283283845761	-39.98489047546159	0	0	20	False
CTC	main	FN	1/2	Naive	SG_raw	20	-40.603613891835764	-41.2283283845761	-39.98489047546159	0	0	20	False
CTC	main	FN	1/2	LR	Mixture_Cd	20	8.215632166129652	8.100889230378518	8.328809353729916	20	0	0	False
CTC	main	FN	1/2	LR	Mixture_Bphi5	20	26.586344167729408	26.215028227700856	26.95259324030612	20	0	0	False
CTC	main	FN	1/2	LR	SG_filtered	20	2.413994608152945	2.271283304918684	2.547176669046114	20	0	0	False
CTC	main	FN	1/2	LR	SG_raw	20	2.413994608152945	2.271283304918684	2.547176669046114	20	0	0	False
CTC	main	FN	1/2	Mixture_Cd	Mixture_Bphi5	20	18.37071200159976	18.114138997322332	18.623783886576202	20	0	0	False
CTC	main	FN	1/2	Mixture_Cd	SG_filtered	20	-5.801637557976706	-5.979086203654425	-5.613902469547854	0	0	20	False
CTC	main	FN	1/2	Mixture_Cd	SG_raw	20	-5.801637557976706	-5.979086203654425	-5.613902469547854	0	0	20	False
CTC	main	FN	1/2	Mixture_Bphi5	SG_filtered	20	-24.172349559576464	-24.57059925281272	-23.770130506804406	0	0	20	False
CTC	main	FN	1/2	Mixture_Bphi5	SG_raw	20	-24.172349559576464	-24.57059925281272	-23.770130506804406	0	0	20	False
CTC	main	FN	1/2	SG_filtered	SG_raw	20	0.0	0.0	0.0	0	20	0	False
CTC	main	FP	1	Naive	LR	20	-29.038481627937166	-29.395665132017022	-28.67970605563534	0	0	20	True
CTC	main	FP	1	Naive	Mixture_Cd	20	-23.49262512784585	-23.78159265275685	-23.20236959268708	0	0	20	True
CTC	main	FP	1	Naive	Mixture_Bphi5	20	-11.091713000182619	-11.228144958520344	-10.95467292589652	0	0	20	True
CTC	main	FP	1	Naive	SG_filtered	20	-22.160975448897368	-22.57415645702605	-21.764919621343363	0	0	20	True
CTC	main	FP	1	Naive	SG_raw	20	-21.48905248374828	-21.866614157760196	-21.096951695744366	0	0	20	True
CTC	main	FP	1	LR	Mixture_Cd	20	5.545856500091307	5.477336462948259	5.614072479260168	20	0	0	True
CTC	main	FP	1	LR	Mixture_Bphi5	20	17.94676862775454	17.72503312973882	18.16752017349668	20	0	0	True
CTC	main	FP	1	LR	SG_filtered	20	6.87750617903979	6.6780356605012585	7.078530155618689	20	0	0	True
CTC	main	FP	1	LR	SG_raw	20	7.54942914418888	7.391554412934788	7.7022125247584805	20	0	0	True
CTC	main	FP	1	Mixture_Cd	Mixture_Bphi5	20	12.400912127663233	12.247696666790564	12.553447694236509	20	0	0	True
CTC	main	FP	1	Mixture_Cd	SG_filtered	20	1.3316496789484844	1.1246095536480978	1.5415520374815472	20	0	0	True
CTC	main	FP	1	Mixture_Cd	SG_raw	20	2.0035726440975727	1.8365875374905671	2.1675888388180278	20	0	0	True
CTC	main	FP	1	Mixture_Bphi5	SG_filtered	20	-11.069262448714747	-11.365950062131827	-10.780603980627662	0	0	20	True
CTC	main	FP	1	Mixture_Bphi5	SG_raw	20	-10.39733948356566	-10.659207915129288	-10.13481207149265	0	0	20	True
CTC	main	FP	1	SG_filtered	SG_raw	20	0.6719229651490884	0.5448682007637743	0.8086760490260253	20	0	0	True
CTC	main	FP	1/10	Naive	LR	20	-44.29939775523102	-44.76424064556153	-43.83640013885205	0	0	20	True
CTC	main	FP	1/10	Naive	Mixture_Cd	20	-35.83896562455729	-36.21503142254905	-35.46439268455162	0	0	20	True
CTC	main	FP	1/10	Naive	Mixture_Bphi5	20	-16.920864261347454	-17.098418446024965	-16.744014908600878	0	0	20	True
CTC	main	FP	1/10	Naive	SG_filtered	20	-40.285171150937856	-40.71291143341026	-39.865270785309406	0	0	20	True
CTC	main	FP	1/10	Naive	SG_raw	20	-40.71680282655802	-41.194213013579784	-40.272163293470534	0	0	20	True
CTC	main	FP	1/10	LR	Mixture_Cd	20	8.460432130673727	8.372007454300437	8.549209223012479	20	0	0	True
CTC	main	FP	1/10	LR	Mixture_Bphi5	20	27.378533493883566	27.09238523025118	27.665822199536567	20	0	0	True
CTC	main	FP	1/10	LR	SG_filtered	20	4.014226604293162	3.859005593406484	4.177896618880209	20	0	0	True
CTC	main	FP	1/10	LR	SG_raw	20	3.582594928673001	3.383361321820758	3.804659743696814	20	0	0	True
CTC	main	FP	1/10	Mixture_Cd	Mixture_Bphi5	20	18.91810136320984	18.720377775950745	19.11661297652408	20	0	0	True
CTC	main	FP	1/10	Mixture_Cd	SG_filtered	20	-4.446205526380565	-4.597760240692262	-4.29795690210645	0	0	20	True
CTC	main	FP	1/10	Mixture_Cd	SG_raw	20	-4.877837202000725	-5.08985401209046	-4.668648335185984	0	0	20	True
CTC	main	FP	1/10	Mixture_Bphi5	SG_filtered	20	-23.364306889590406	-23.638943686405266	-23.10336315783348	0	0	20	True
CTC	main	FP	1/10	Mixture_Bphi5	SG_raw	20	-23.795938565210566	-24.1210760160073	-23.495672436464755	0	0	20	True
CTC	main	FP	1/10	SG_filtered	SG_raw	20	-0.43163167562016086	-0.5646461582737038	-0.3009516761703491	1	0	19	True
CTC	main	FP	1/2	Naive	LR	20	-35.624744303433175	-36.01925219687436	-35.22991710669989	0	0	20	False
CTC	main	FP	1/2	Naive	Mixture_Cd	20	-28.821023561739537	-29.14018715194852	-28.501601649740888	0	0	20	False
CTC	main	FP	1/2	Naive	Mixture_Bphi5	20	-13.607441483387271	-13.758130089851688	-13.456630913917994	0	0	20	False
CTC	main	FP	1/2	Naive	SG_filtered	20	-29.908879795104166	-30.33487756719353	-29.47066869413471	0	0	20	False
CTC	main	FP	1/2	Naive	SG_raw	20	-29.530205523610142	-29.961763117762906	-29.100810055540823	0	0	20	False
CTC	main	FP	1/2	LR	Mixture_Cd	20	6.803720741693638	6.728315456959	6.879065044925844	20	0	0	False
CTC	main	FP	1/2	LR	Mixture_Bphi5	20	22.017302820045906	21.773286192781892	22.261122107022675	20	0	0	False
CTC	main	FP	1/2	LR	SG_filtered	20	5.715864508329008	5.526324816815455	5.892993927294709	20	0	0	False
CTC	main	FP	1/2	LR	SG_raw	20	6.094538779823035	5.898942928349939	6.277482967963509	20	0	0	False
CTC	main	FP	1/2	Mixture_Cd	Mixture_Bphi5	20	15.213582078352266	15.04497073582289	15.382057062096832	20	0	0	False
CTC	main	FP	1/2	Mixture_Cd	SG_filtered	20	-1.0878562333646287	-1.2843266272229117	-0.8922088807146238	0	0	20	False
CTC	main	FP	1/2	Mixture_Cd	SG_raw	20	-0.7091819618706026	-0.9124506241690128	-0.5100518260296043	1	0	19	False
CTC	main	FP	1/2	Mixture_Bphi5	SG_filtered	20	-16.3014383117169	-16.600231943361774	-15.996427529659904	0	0	20	False
CTC	main	FP	1/2	Mixture_Bphi5	SG_raw	20	-15.92276404022287	-16.22769315080542	-15.618810750164585	0	0	20	False
CTC	main	FP	1/2	SG_filtered	SG_raw	20	0.378674271494026	0.2443655189476401	0.510842685067882	17	0	3	False
CTC	low_fp	FP	17/2500	Naive	LR	20	-17.7039060207548	-18.3267256388182	-17.020296192731024	0	0	20	False
CTC	low_fp	FP	17/2500	Naive	Mixture_Cd	20	-14.322760837607586	-14.826632493050985	-13.769708869214611	0	0	20	False
CTC	low_fp	FP	17/2500	Naive	Mixture_Bphi5	20	-6.762290366294434	-7.0001862915344235	-6.501174647032823	0	0	20	False
CTC	low_fp	FP	17/2500	Naive	SG_filtered	20	-17.265087331839833	-17.808059613097594	-16.680660121246028	0	0	20	False
CTC	low_fp	FP	17/2500	Naive	SG_raw	20	-18.540684321603507	-19.13378628510626	-17.905738686220463	0	0	20	False
CTC	low_fp	FP	17/2500	LR	Mixture_Cd	20	3.381145183147216	3.250587323516409	3.500093145767211	20	0	0	False
CTC	low_fp	FP	17/2500	LR	Mixture_Bphi5	20	10.941615654460366	10.519121545698198	11.326539347283772	20	0	0	False
CTC	low_fp	FP	17/2500	LR	SG_filtered	20	0.43881868891496933	0.2774534261929178	0.5999094437382871	17	0	3	False
CTC	low_fp	FP	17/2500	LR	SG_raw	20	-0.8367783008487024	-1.0147989061124512	-0.6637617126661881	0	0	20	False
CTC	low_fp	FP	17/2500	Mixture_Cd	Mixture_Bphi5	20	7.5604704713131525	7.268534222181791	7.826446201516561	20	0	0	False
CTC	low_fp	FP	17/2500	Mixture_Cd	SG_filtered	20	-2.9423264942322467	-3.065633275744181	-2.8136185334928947	0	0	20	False
CTC	low_fp	FP	17/2500	Mixture_Cd	SG_raw	20	-4.217923483995919	-4.393281295439129	-4.034199870284221	0	0	20	False
CTC	low_fp	FP	17/2500	Mixture_Bphi5	SG_filtered	20	-10.502796965545398	-10.814847657800136	-10.163193728512145	0	0	20	False
CTC	low_fp	FP	17/2500	Mixture_Bphi5	SG_raw	20	-11.778393955309072	-12.15053154034627	-11.39069261668436	0	0	20	False
CTC	low_fp	FP	17/2500	SG_filtered	SG_raw	20	-1.2755969897636716	-1.4047356811685998	-1.1480863624853286	0	0	20	False
CTC	low_fp	FP	17/5000	Naive	LR	20	-7.9918469827099745	-8.626065646302168	-7.311174266203755	0	0	20	True
CTC	low_fp	FP	17/5000	Naive	Mixture_Cd	20	-6.465540025456515	-6.978633702452369	-5.914864230195625	0	0	20	True
CTC	low_fp	FP	17/5000	Naive	Mixture_Bphi5	20	-3.052613914506918	-3.2948638876995995	-2.792620072016265	0	0	20	True
CTC	low_fp	FP	17/5000	Naive	SG_filtered	20	-8.524317801559715	-9.10396567740898	-7.914461258795965	0	0	20	True
CTC	low_fp	FP	17/5000	Naive	SG_raw	20	-9.440756692549039	-10.095246120289541	-8.761571005878553	0	0	20	True
CTC	low_fp	FP	17/5000	LR	Mixture_Cd	20	1.5263069572534582	1.39631003600813	1.6474319438497989	20	0	0	True
CTC	low_fp	FP	17/5000	LR	Mixture_Bphi5	20	4.939233068203055	4.518554194187489	5.331201758602568	20	0	0	True
CTC	low_fp	FP	17/5000	LR	SG_filtered	20	-0.5324708188497425	-0.6927388964206752	-0.3647602342110027	1	0	19	True
CTC	low_fp	FP	17/5000	LR	SG_raw	20	-1.4489097098390644	-1.5829634447370962	-1.3198595555746813	0	0	20	True
CTC	low_fp	FP	17/5000	Mixture_Cd	Mixture_Bphi5	20	3.412926110949597	3.1222441581793596	3.683769814752769	20	0	0	True
CTC	low_fp	FP	17/5000	Mixture_Cd	SG_filtered	20	-2.058777776103201	-2.214345911030873	-1.919395837843773	0	0	20	True
CTC	low_fp	FP	17/5000	Mixture_Cd	SG_raw	20	-2.9752166670925226	-3.1603083557689344	-2.801523773809493	0	0	20	True
CTC	low_fp	FP	17/5000	Mixture_Bphi5	SG_filtered	20	-5.471703887052798	-5.82192079331877	-5.1115057486392805	0	0	20	True
CTC	low_fp	FP	17/5000	Mixture_Bphi5	SG_raw	20	-6.38814277804212	-6.813593924228006	-5.961686152986004	0	0	20	True
CTC	low_fp	FP	17/5000	SG_filtered	SG_raw	20	-0.916438890989322	-1.066327764379671	-0.7816063352086753	0	0	20	True
CTC	low_fp	FP	51/5000	Naive	LR	20	-24.7741284097578	-25.53906434277871	-23.97535185170163	0	0	20	False
CTC	low_fp	FP	51/5000	Naive	Mixture_Cd	20	-20.042690904321255	-20.661537073743222	-19.39646709414549	0	0	20	False
CTC	low_fp	FP	51/5000	Naive	Mixture_Bphi5	20	-9.4628750108731	-9.755054538070972	-9.1577695151123	0	0	20	False
CTC	low_fp	FP	51/5000	Naive	SG_filtered	20	-23.675659661873915	-24.37951644340536	-22.95151900513227	0	0	20	False
CTC	low_fp	FP	51/5000	Naive	SG_raw	20	-25.119687507053705	-25.873797864633886	-24.32887952970877	0	0	20	False
CTC	low_fp	FP	51/5000	LR	Mixture_Cd	20	4.731437505436547	4.5788847575561435	4.877527269035485	20	0	0	False
CTC	low_fp	FP	51/5000	LR	Mixture_Bphi5	20	15.311253398884702	14.817582336589332	15.784009804707734	20	0	0	False
CTC	low_fp	FP	51/5000	LR	SG_filtered	20	1.0984687478838886	0.9421798952314153	1.2420728774010783	20	0	0	False
CTC	low_fp	FP	51/5000	LR	SG_raw	20	-0.3455590972958952	-0.5349593856863554	-0.15764381521144305	5	0	15	False
CTC	low_fp	FP	51/5000	Mixture_Cd	Mixture_Bphi5	20	10.579815893448156	10.23869757903319	10.90648253567225	20	0	0	False
CTC	low_fp	FP	51/5000	Mixture_Cd	SG_filtered	20	-3.6329687575526592	-3.7762748992562942	-3.485039982883681	0	0	20	False
CTC	low_fp	FP	51/5000	Mixture_Cd	SG_raw	20	-5.076996602732443	-5.2935902798590755	-4.850322664867919	0	0	20	False
CTC	low_fp	FP	51/5000	Mixture_Bphi5	SG_filtered	20	-14.212784651000817	-14.630045287616161	-13.785531490120107	0	0	20	False
CTC	low_fp	FP	51/5000	Mixture_Bphi5	SG_raw	20	-15.656812496180601	-16.13199240932654	-15.160003327384501	0	0	20	False
CTC	low_fp	FP	51/5000	SG_filtered	SG_raw	20	-1.4440278451797837	-1.5911846007536155	-1.2916047454814	0	0	20	False
NASA	main	FN	0	Naive	LR	20	3.173685619481237	3.0282341196052873	3.304476941140587	20	0	0	True
NASA	main	FN	0	Naive	Mixture_Cd	20	2.567565600963703	2.449892865706733	2.6733780029028766	20	0	0	True
NASA	main	FN	0	Naive	Mixture_Bphi5	20	1.2122400370350668	1.1566825077971048	1.2621978764754167	20	0	0	True
NASA	main	FN	0	Naive	SG_filtered	20	0.9023360861706315	0.8143348917442552	0.9884800911457178	20	0	0	True
NASA	main	FN	0	Naive	SG_raw	20	0.9023360861706315	0.8143348917442552	0.9884800911457178	20	0	0	True
NASA	main	FN	0	LR	Mixture_Cd	20	-0.6061200185175337	-0.6310989382377106	-0.5783412538985538	0	0	20	True
NASA	main	FN	0	LR	Mixture_Bphi5	20	-1.96144558244617	-2.0422790646651707	-1.8715516118081823	0	0	20	True
NASA	main	FN	0	LR	SG_filtered	20	-2.2713495333106053	-2.4057298079272296	-2.129375379652044	0	0	20	True
NASA	main	FN	0	LR	SG_raw	20	-2.2713495333106053	-2.4057298079272296	-2.129375379652044	0	0	20	True
NASA	main	FN	0	Mixture_Cd	Mixture_Bphi5	20	-1.3553255639286363	-1.4111801264274602	-1.2932103579096283	0	0	20	True
NASA	main	FN	0	Mixture_Cd	SG_filtered	20	-1.6652295147930716	-1.7819673599389623	-1.5452828692132936	0	0	20	True
NASA	main	FN	0	Mixture_Cd	SG_raw	20	-1.6652295147930716	-1.7819673599389623	-1.5452828692132936	0	0	20	True
NASA	main	FN	0	Mixture_Bphi5	SG_filtered	20	-0.3099039508644353	-0.39781160308813446	-0.22323980720611544	2	0	18	True
NASA	main	FN	0	Mixture_Bphi5	SG_raw	20	-0.3099039508644353	-0.39781160308813446	-0.22323980720611544	2	0	18	True
NASA	main	FN	0	SG_filtered	SG_raw	20	0.0	0.0	0.0	0	20	0	True
NASA	main	FN	1	Naive	LR	20	-96.82631438051877	-96.97176588039471	-96.6955230588594	0	0	20	False
NASA	main	FN	1	Naive	Mixture_Cd	20	-78.33413383653104	-78.45180657178801	-78.22832143459188	0	0	20	False
NASA	main	FN	1	Naive	Mixture_Bphi5	20	-36.984361087975444	-37.0399186172134	-36.93440324853509	0	0	20	False
NASA	main	FN	1	Naive	SG_filtered	20	-92.45726792202649	-92.697051488769	-92.2173653338849	0	0	20	False
NASA	main	FN	1	Naive	SG_raw	20	-92.45726792202649	-92.697051488769	-92.2173653338849	0	0	20	False
NASA	main	FN	1	LR	Mixture_Cd	20	18.492180543987722	18.467201624267545	18.5199593086067	20	0	0	False
NASA	main	FN	1	LR	Mixture_Bphi5	20	59.841953292543316	59.761119810324324	59.931847263181304	20	0	0	False
NASA	main	FN	1	LR	SG_filtered	20	4.3690464584922655	4.147530312416344	4.586369432106738	20	0	0	False
NASA	main	FN	1	LR	SG_raw	20	4.3690464584922655	4.147530312416344	4.586369432106738	20	0	0	False
NASA	main	FN	1	Mixture_Cd	Mixture_Bphi5	20	41.3497727485556	41.29391818605677	41.4118879545746	20	0	0	False
NASA	main	FN	1	Mixture_Cd	SG_filtered	20	-14.123134085495456	-14.339245778831387	-13.907346576326553	0	0	20	False
NASA	main	FN	1	Mixture_Cd	SG_raw	20	-14.123134085495456	-14.339245778831387	-13.907346576326553	0	0	20	False
NASA	main	FN	1	Mixture_Bphi5	SG_filtered	20	-55.47290683405106	-55.694977109007155	-55.24899591322045	0	0	20	False
NASA	main	FN	1	Mixture_Bphi5	SG_raw	20	-55.47290683405106	-55.694977109007155	-55.24899591322045	0	0	20	False
NASA	main	FN	1	SG_filtered	SG_raw	20	0.0	0.0	0.0	0	20	0	False
NASA	main	FN	1/10	Naive	LR	20	-7.156786386118313	-7.616568973695968	-6.737290715333653	0	0	20	False
NASA	main	FN	1/10	Naive	Mixture_Cd	20	-5.78996181148098	-6.161933738548992	-5.450582684749472	0	0	20	False
NASA	main	FN	1/10	Naive	Mixture_Bphi5	20	-2.733649149274663	-2.909270470293951	-2.573416061168361	0	0	20	False
NASA	main	FN	1/10	Naive	SG_filtered	20	-8.72049889781628	-9.198029278146603	-8.274325476631487	0	0	20	False
NASA	main	FN	1/10	Naive	SG_raw	20	-8.72049889781628	-9.198029278146603	-8.274325476631487	0	0	20	False
NASA	main	FN	1/10	LR	Mixture_Cd	20	1.366824574637333	1.2867080305841816	1.4546352351469762	20	0	0	False
NASA	main	FN	1/10	LR	Mixture_Bphi5	20	4.42313723684365	4.1638746541652925	4.707298503402017	20	0	0	False
NASA	main	FN	1/10	LR	SG_filtered	20	-1.563712511697966	-1.7092107776563334	-1.4149209979881956	0	0	20	False
NASA	main	FN	1/10	LR	SG_raw	20	-1.563712511697966	-1.7092107776563334	-1.4149209979881956	0	0	20	False
NASA	main	FN	1/10	Mixture_Cd	Mixture_Bphi5	20	3.0563126622063175	2.877166623581111	3.2526632682550405	20	0	0	False
NASA	main	FN	1/10	Mixture_Cd	SG_filtered	20	-2.930537086335299	-3.0994083975121303	-2.7622115529713724	0	0	20	False
NASA	main	FN	1/10	Mixture_Cd	SG_raw	20	-2.930537086335299	-3.0994083975121303	-2.7622115529713724	0	0	20	False
NASA	main	FN	1/10	Mixture_Bphi5	SG_filtered	20	-5.986849748541617	-6.303088218141944	-5.687612409397705	0	0	20	False
NASA	main	FN	1/10	Mixture_Bphi5	SG_raw	20	-5.986849748541617	-6.303088218141944	-5.687612409397705	0	0	20	False
NASA	main	FN	1/10	SG_filtered	SG_raw	20	0.0	0.0	0.0	0	20	0	False
NASA	main	FN	1/2	Naive	LR	20	-47.29454258730944	-48.199863879752016	-46.340874815450206	0	0	20	False
NASA	main	FN	1/2	Naive	Mixture_Cd	20	-38.26208869432304	-38.99450900527857	-37.49055525990122	0	0	20	False
NASA	main	FN	1/2	Naive	Mixture_Bphi5	20	-18.064907785972814	-18.410709748946907	-17.70063911109797	0	0	20	False
NASA	main	FN	1/2	Naive	SG_filtered	20	-46.181355085063544	-47.05907568471477	-45.26255656417846	0	0	20	False
NASA	main	FN	1/2	Naive	SG_raw	20	-46.181355085063544	-47.05907568471477	-45.26255656417846	0	0	20	False
NASA	main	FN	1/2	LR	Mixture_Cd	20	9.032453892986405	8.850319555548984	9.205354874473448	20	0	0	False
NASA	main	FN	1/2	LR	Mixture_Bphi5	20	29.22963480133662	28.640235704352232	29.789154130805116	20	0	0	False
NASA	main	FN	1/2	LR	SG_filtered	20	1.11318750224589	0.9419981513642726	1.2738693353937938	20	0	0	False
NASA	main	FN	1/2	LR	SG_raw	20	1.11318750224589	0.9419981513642726	1.2738693353937938	20	0	0	False
NASA	main	FN	1/2	Mixture_Cd	Mixture_Bphi5	20	20.197180908350216	19.78991614880325	20.58379925633167	20	0	0	False
NASA	main	FN	1/2	Mixture_Cd	SG_filtered	20	-7.919266390740515	-8.113661860154318	-7.711502035318876	0	0	20	False
NASA	main	FN	1/2	Mixture_Cd	SG_raw	20	-7.919266390740515	-8.113661860154318	-7.711502035318876	0	0	20	False
NASA	main	FN	1/2	Mixture_Bphi5	SG_filtered	20	-28.11644729909073	-28.65466813664914	-27.550944885540336	0	0	20	False
NASA	main	FN	1/2	Mixture_Bphi5	SG_raw	20	-28.11644729909073	-28.65466813664914	-27.550944885540336	0	0	20	False
NASA	main	FN	1/2	SG_filtered	SG_raw	20	0.0	0.0	0.0	0	20	0	False
NASA	main	FP	1	Naive	LR	20	-34.64283350191474	-35.102033856064665	-34.19175209213744	0	0	20	True
NASA	main	FP	1	Naive	Mixture_Cd	20	-28.026641036350803	-28.398141926681078	-27.661708509994348	0	0	20	True
NASA	main	FP	1	Naive	Mixture_Bphi5	20	-13.232384931127891	-13.407783858767166	-13.06008716428618	0	0	20	True
NASA	main	FP	1	Naive	SG_filtered	20	-26.931766738346006	-27.45131128570449	-26.412164936923382	0	0	20	True
NASA	main	FP	1	Naive	SG_raw	20	-26.446381225068478	-26.985732777229597	-25.904220484197452	0	0	20	True
NASA	main	FP	1	LR	Mixture_Cd	20	6.616192465563941	6.5300435821430876	6.703891929383578	20	0	0	True
NASA	main	FP	1	LR	Mixture_Bphi5	20	21.41044857078686	21.131664927851258	21.694249997297497	20	0	0	True
NASA	main	FP	1	LR	SG_filtered	20	7.71106676356874	7.483498966074131	7.9566614888704486	20	0	0	True
NASA	main	FP	1	LR	SG_raw	20	8.196452276846268	7.939751960951691	8.467135694367144	20	0	0	True
NASA	main	FP	1	Mixture_Cd	Mixture_Bphi5	20	14.79425610522291	14.601621345708171	14.990358067913919	20	0	0	True
NASA	main	FP	1	Mixture_Cd	SG_filtered	20	1.0948742980047996	0.8476419704994872	1.356039088941844	20	0	0	True
NASA	main	FP	1	Mixture_Cd	SG_raw	20	1.580259811282324	1.3061856227265967	1.869555893053869	20	0	0	True
NASA	main	FP	1	Mixture_Bphi5	SG_filtered	20	-13.699381807218113	-14.070936592920427	-13.325642233748084	0	0	20	True
NASA	main	FP	1	Mixture_Bphi5	SG_raw	20	-13.21399629394059	-13.605053820286257	-12.813290104272413	0	0	20	True
NASA	main	FP	1	SG_filtered	SG_raw	20	0.48538551327752444	0.3703290226009099	0.6035776525868077	20	0	0	True
NASA	main	FP	1/10	Naive	LR	20	-27.0443775735315	-27.721912991531727	-26.38424053515529	0	0	20	True
NASA	main	FP	1/10	Naive	Mixture_Cd	20	-21.879361059279688	-22.427498726732807	-21.345298976616988	0	0	20	True
NASA	main	FP	1/10	Naive	Mixture_Bphi5	20	-10.330033028503625	-10.588828529597844	-10.077883117076608	0	0	20	True
NASA	main	FP	1/10	Naive	SG_filtered	20	-24.57381828385327	-25.18490350455049	-23.97451888962878	0	0	20	True
NASA	main	FP	1/10	Naive	SG_raw	20	-25.14139432730859	-25.80025733380718	-24.507670647629435	0	0	20	True
NASA	main	FP	1/10	LR	Mixture_Cd	20	5.1650165142518105	5.038941558538301	5.294414264798921	20	0	0	True
NASA	main	FP	1/10	LR	Mixture_Bphi5	20	16.714344545027878	16.306357418078683	17.133084461933883	20	0	0	True
NASA	main	FP	1/10	LR	SG_filtered	20	2.470559289678228	2.2633747557030977	2.6574218761417505	20	0	0	True
NASA	main	FP	1/10	LR	SG_raw	20	1.9029832462229088	1.6885959403601798	2.1006201062174688	20	0	0	True
NASA	main	FP	1/10	Mixture_Cd	Mixture_Bphi5	20	11.549328030776067	11.26741585954038	11.838670197134963	20	0	0	True
NASA	main	FP	1/10	Mixture_Cd	SG_filtered	20	-2.6944572245735827	-2.8791861245869135	-2.5141816467644045	0	0	20	True
NASA	main	FP	1/10	Mixture_Cd	SG_raw	20	-3.262033268028902	-3.4741452100516637	-3.0458707964633263	0	0	20	True
NASA	main	FP	1/10	Mixture_Bphi5	SG_filtered	20	-14.24378525534965	-14.618497430900824	-13.875044659649358	0	0	20	True
NASA	main	FP	1/10	Mixture_Bphi5	SG_raw	20	-14.811361298804968	-15.231193899258178	-14.403421879879842	0	0	20	True
NASA	main	FP	1/10	SG_filtered	SG_raw	20	-0.567576043455319	-0.672461749385034	-0.45900510145746914	0	0	20	True
NASA	main	FP	1/2	Naive	LR	20	-36.652723668675364	-37.24353142981624	-35.98912181378124	0	0	20	False
NASA	main	FP	1/2	Naive	Mixture_Cd	20	-29.652676338087247	-30.13064985725882	-29.115811159979163	0	0	20	False
NASA	main	FP	1/2	Naive	Mixture_Bphi5	20	-14.000094661176249	-14.225763145114826	-13.746621307604164	0	0	20	False
NASA	main	FP	1/2	Naive	SG_filtered	20	-30.772319499685445	-31.443773693597226	-30.088811691898858	0	0	20	False
NASA	main	FP	1/2	Naive	SG_raw	20	-30.65825582113074	-31.340618912994632	-29.96894611773602	0	0	20	False
NASA	main	FP	1/2	LR	Mixture_Cd	20	7.000047330588124	6.873310653802082	7.112881572557411	20	0	0	False
NASA	main	FP	1/2	LR	Mixture_Bphi5	20	22.652629007499126	22.24250050617708	23.017768284701408	20	0	0	False
NASA	main	FP	1/2	LR	SG_filtered	20	5.8804041689899265	5.602591846780558	6.1312981189890765	20	0	0	False
NASA	main	FP	1/2	LR	SG_raw	20	5.994467847544635	5.71425399243937	6.257330454468319	20	0	0	False
NASA	main	FP	1/2	Mixture_Cd	Mixture_Bphi5	20	15.652581676911003	15.369189852374998	15.904886712143995	20	0	0	False
NASA	main	FP	1/2	Mixture_Cd	SG_filtered	20	-1.1196431615981979	-1.419012179673954	-0.8479307566274357	0	0	20	False
NASA	main	FP	1/2	Mixture_Cd	SG_raw	20	-1.0055794830434899	-1.3139254054288707	-0.7189985124006211	0	0	20	False
NASA	main	FP	1/2	Mixture_Bphi5	SG_filtered	20	-16.7722248385092	-17.242218182624082	-16.31519165398774	0	0	20	False
NASA	main	FP	1/2	Mixture_Bphi5	SG_raw	20	-16.658161159954496	-17.134971492279472	-16.193754066758974	0	0	20	False
NASA	main	FP	1/2	SG_filtered	SG_raw	20	0.11406367855470805	-0.018878474552287864	0.2442875746129661	11	0	9	False
NASA	low_fp	FP	1923/100000	Naive	LR	20	-9.836555120963396	-10.453354013570076	-9.215543777781333	0	0	20	True
NASA	low_fp	FP	1923/100000	Naive	Mixture_Cd	20	-7.957940258965304	-8.456941045195757	-7.455531528631402	0	0	20	True
NASA	low_fp	FP	1923/100000	Naive	Mixture_Bphi5	20	-3.757229723996184	-3.9928259367486394	-3.52002449829986	0	0	20	True
NASA	low_fp	FP	1923/100000	Naive	SG_filtered	20	-10.081530303131903	-10.635350584859722	-9.534966415247396	0	0	20	True
NASA	low_fp	FP	1923/100000	Naive	SG_raw	20	-10.608601245387655	-11.20886559840555	-10.010539690907143	0	0	20	True
NASA	low_fp	FP	1923/100000	LR	Mixture_Cd	20	1.878614861998092	1.7600122491499293	1.996412968374319	20	0	0	True
NASA	low_fp	FP	1923/100000	LR	Mixture_Bphi5	20	6.079325396967212	5.695519279481472	6.4605280768214355	20	0	0	True
NASA	low_fp	FP	1923/100000	LR	SG_filtered	20	-0.2449751821685055	-0.4006867865700884	-0.0760374591162151	7	0	13	True
NASA	low_fp	FP	1923/100000	LR	SG_raw	20	-0.7720461244242565	-0.9212851396818634	-0.6078759842583983	1	0	19	True
NASA	low_fp	FP	1923/100000	Mixture_Cd	Mixture_Bphi5	20	4.2007105349691205	3.9355070303315425	4.464115108447117	20	0	0	True
NASA	low_fp	FP	1923/100000	Mixture_Cd	SG_filtered	20	-2.1235900441665976	-2.264911144493222	-1.9830280747290991	0	0	20	True
NASA	low_fp	FP	1923/100000	Mixture_Cd	SG_raw	20	-2.6506609864223485	-2.8252734702603086	-2.4731866945984713	0	0	20	True
NASA	low_fp	FP	1923/100000	Mixture_Bphi5	SG_filtered	20	-6.324300579135718	-6.651416321013557	-6.003156830277962	0	0	20	True
NASA	low_fp	FP	1923/100000	Mixture_Bphi5	SG_raw	20	-6.851371521391468	-7.22664457963242	-6.472115005372029	0	0	20	True
NASA	low_fp	FP	1923/100000	SG_filtered	SG_raw	20	-0.5270709422557509	-0.6428683830506629	-0.41203828594742553	0	0	20	True
NASA	low_fp	FP	1923/50000	Naive	LR	20	-17.034364130002142	-17.652026002973432	-16.41297212466393	0	0	20	False
NASA	low_fp	FP	1923/50000	Naive	Mixture_Cd	20	-13.781090069542753	-14.280789021553984	-13.278373377055415	0	0	20	False
NASA	low_fp	FP	1923/50000	Naive	Mixture_Bphi5	20	-6.506548120918784	-6.742473962838895	-6.269197495217042	0	0	20	False
NASA	low_fp	FP	1923/50000	Naive	SG_filtered	20	-16.217340038076532	-16.798911175563486	-15.631825419463391	0	0	20	False
NASA	low_fp	FP	1923/50000	Naive	SG_raw	20	-16.901834726257658	-17.511018871317795	-16.284843439363392	0	0	20	False
NASA	low_fp	FP	1923/50000	LR	Mixture_Cd	20	3.253274060459392	3.1345987476085195	3.3712369814194494	20	0	0	False
NASA	low_fp	FP	1923/50000	LR	Mixture_Bphi5	20	10.527816009083361	10.143774629446892	10.909552040134534	20	0	0	False
NASA	low_fp	FP	1923/50000	LR	SG_filtered	20	0.8170240919256123	0.6564038111950086	0.9750646085464002	20	0	0	False
NASA	low_fp	FP	1923/50000	LR	SG_raw	20	0.13252940374448485	-0.05687271424324655	0.3351446378646056	12	0	8	False
NASA	low_fp	FP	1923/50000	Mixture_Cd	Mixture_Bphi5	20	7.274541948623968	7.0091758818383685	7.538315058715088	20	0	0	False
NASA	low_fp	FP	1923/50000	Mixture_Cd	SG_filtered	20	-2.4362499685337795	-2.597219719594666	-2.2778083702471985	0	0	20	False
NASA	low_fp	FP	1923/50000	Mixture_Cd	SG_raw	20	-3.120744656714907	-3.32261029386236	-2.9083641668946356	0	0	20	False
NASA	low_fp	FP	1923/50000	Mixture_Bphi5	SG_filtered	20	-9.71079191715775	-10.068379711022697	-9.347171638522715	0	0	20	False
NASA	low_fp	FP	1923/50000	Mixture_Bphi5	SG_raw	20	-10.395286605338876	-10.786231767305889	-9.991077953724648	0	0	20	False
NASA	low_fp	FP	1923/50000	SG_filtered	SG_raw	20	-0.6844946881811275	-0.7924982045778839	-0.575956521126149	0	0	20	False
NASA	low_fp	FP	5769/100000	Naive	LR	20	-21.47498332668808	-22.12684470273535	-20.79900962934269	0	0	20	False
NASA	low_fp	FP	5769/100000	Naive	Mixture_Cd	20	-17.373626465209302	-17.900993396408182	-16.826752256306417	0	0	20	False
NASA	low_fp	FP	5769/100000	Naive	Mixture_Bphi5	20	-8.202713722957554	-8.451702612654337	-7.944514746072553	0	0	20	False
NASA	low_fp	FP	5769/100000	Naive	SG_filtered	20	-19.97354191693828	-20.582896964520195	-19.363446091172193	0	0	20	False
NASA	low_fp	FP	5769/100000	Naive	SG_raw	20	-20.60000453906094	-21.225900917629623	-19.963683751416948	0	0	20	False
NASA	low_fp	FP	5769/100000	LR	Mixture_Cd	20	4.101356861478779	3.9722573730362756	4.225851306327171	20	0	0	False
NASA	low_fp	FP	5769/100000	LR	Mixture_Bphi5	20	13.272269603730525	12.854494883270139	13.675142090081012	20	0	0	False
NASA	low_fp	FP	5769/100000	LR	SG_filtered	20	1.501441409749799	1.3168545218933174	1.672555840335781	20	0	0	False
NASA	low_fp	FP	5769/100000	LR	SG_raw	20	0.8749787876271391	0.6627197898414781	1.0869304531616204	20	0	0	False
NASA	low_fp	FP	5769/100000	Mixture_Cd	Mixture_Bphi5	20	9.170912742251746	8.882237510233864	9.449290783753844	20	0	0	False
NASA	low_fp	FP	5769/100000	Mixture_Cd	SG_filtered	20	-2.5999154517289798	-2.7731856679761524	-2.429146565993061	0	0	20	False
NASA	low_fp	FP	5769/100000	Mixture_Cd	SG_raw	20	-3.2263780738516394	-3.431392832508715	-3.0061745680059544	0	0	20	False
NASA	low_fp	FP	5769/100000	Mixture_Bphi5	SG_filtered	20	-11.770828193980725	-12.141052606816807	-11.390177137997226	0	0	20	False
NASA	low_fp	FP	5769/100000	Mixture_Bphi5	SG_raw	20	-12.397290816103384	-12.794619886115695	-11.98997644848981	0	0	20	False
NASA	low_fp	FP	5769/100000	SG_filtered	SG_raw	20	-0.6264626221226599	-0.7228191058703269	-0.5246031932293711	0	0	20	False


==> anc/N_table5/main_table_statistics.tsv <==
dataset	phase	error_kind	q_exact	method	n	mean_reward_percent	ci_lo_percent	ci_hi_percent	pooled_q05_reward_percent	pooled_q05_exact	mean_conditional_q05_percent	min_conditional_mean_percent	max_conditional_mean_percent	activation_count	main_table
NASA	main	FN	0	Naive	20	100.0	100.0	100.0	100.0	100	100.0	100.0	100.0	20	True
NASA	main	FN	0	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	20	True
NASA	main	FN	0	Mixture_Cd	20	97.4324343990363	97.32662199709712	97.55010713429327	96.46826672003502	561076900/5816181	96.82631438051877	96.96263632569719	98.02065463088991	20	True
NASA	main	FN	0	Mixture_Bphi5	20	98.78775996296494	98.73780212352459	98.8433174922029	96.50929020262609	561315500/5816181	96.82631438051877	98.56595140095202	99.06547988388121	20	True
NASA	main	FN	0	SG_filtered	20	99.09766391382935	99.0115199088543	99.18566510825573	98.76044091475146	574408600/5816181	99.09766391382935	98.76044091475146	99.44104215463722	20	True
NASA	main	FN	0	SG_raw	20	99.09766391382935	99.0115199088543	99.18566510825573	98.76044091475146	574408600/5816181	99.09766391382935	98.76044091475146	99.44104215463722	20	True
NASA	low_fp	FP	1923/100000	Naive	20	86.98975925955537	86.40142967094731	87.58111136414084	84.71732568157697	492731300/5816181	86.98975925955537	84.71732568157697	89.59669583872991	20	True
NASA	low_fp	FP	1923/100000	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	20	True
NASA	low_fp	FP	1923/100000	Mixture_Cd	20	94.94769951852066	94.7956485892427	95.09494204534232	85.854566768125	71335100/830883	86.98975925955537	94.18191704413582	95.51186094211567	20	True
NASA	low_fp	FP	1923/100000	Mixture_Bphi5	20	90.74698898355156	90.381203137791	91.10796239828754	85.41118304261852	70966700/830883	86.98975925955537	89.45265053731724	92.32626242642519	20	True
NASA	low_fp	FP	1923/100000	SG_filtered	20	97.07128956268727	96.9652777741958	97.17746013234456	96.61047343609148	80272000/830883	97.07128956268727	96.61047343609148	97.49091371124798	20	True
NASA	low_fp	FP	1923/100000	SG_raw	20	97.598360504943	97.46853115472165	97.72714253992442	97.10182678290101	564761800/5816181	97.598360504943	97.10182678290101	98.07076155298468	20	True
NASA	main	FP	1/10	Naive	20	69.78193680698726	69.0938184996306	70.45856058726507	65.93345358406143	383480900/5816181	69.78193680698726	65.93345358406143	72.81645808478106	0	True
NASA	main	FP	1/10	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	0	True
NASA	main	FP	1/10	Mixture_Cd	20	91.66129786626695	91.47719880241794	91.85961295574526	69.27844920919757	134312000/1938727	69.78193680698726	90.9782286821889	92.66365266930582	0	True
NASA	main	FP	1/10	Mixture_Bphi5	20	80.11196983549088	79.67468851452116	80.54807163983139	67.5482760938836	392873000/5816181	69.78193680698726	77.79106044861157	81.90567905576323	0	True
NASA	main	FP	1/10	SG_filtered	20	94.35575509084053	94.16216304564799	94.55932574141003	93.59988968706442	544393900/5816181	94.35575509084053	93.59988968706442	95.38300131993829	0	True
NASA	main	FP	1/10	SG_raw	20	94.92333113429586	94.74752621178743	95.11215935766099	94.29207928707858	182806600/1938727	94.92333113429586	94.29207928707858	95.82738226337867	0	True
NASA	main	FP	1	Naive	20	62.183480878604016	61.78800848873169	62.58205670095204	60.50927576015946	351932900/5816181	62.183480878604016	60.50927576015946	63.83298594043067	0	True
NASA	main	FP	1	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	96.24561202617319	559781900/5816181	96.82631438051877	96.24561202617319	97.55339457283053	0	True
NASA	main	FP	1	Mixture_Cd	20	90.21012191495483	90.1003749034983	90.32935152819047	61.358200509922234	118956800/1938727	62.183480878604016	89.79255094563925	90.8727043329575	0	True
NASA	main	FP	1	Mixture_Bphi5	20	75.41586580973191	75.17947732050362	75.65617035638336	61.00209054704453	16895200/276961	62.183480878604016	74.491252884527	76.48488794749214	0	True
NASA	main	FP	1	SG_filtered	20	89.11524761695003	88.84189380454286	89.3909339736848	87.83731111531776	510877700/5816181	89.11524761695003	87.83731111531776	90.52440080527067	0	True
NASA	main	FP	1	SG_raw	20	88.6298621036725	88.33866191578288	88.91587873554829	87.44643607205484	508604300/5816181	88.6298621036725	87.44643607205484	89.8057505431829	0	True
CTC	main	FN	0	Naive	20	100.0	100.0	100.0	100.0	100	100.0	100.0	100.0	20	True
CTC	main	FN	0	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	20	True
CTC	main	FN	0	Mixture_Cd	20	94.55275057394634	94.46869607753821	94.6346169962016	92.85643748730334	16455275/177212	93.26682941900097	94.15242327464459	94.90112989918883	20	True
CTC	main	FN	0	Mixture_Bphi5	20	97.42815769010924	97.38847254017558	97.46680977156312	92.98802070401553	131828745/1417696	93.26682941900097	97.23914877834102	97.59264009553472	20	True
CTC	main	FN	0	SG_filtered	20	95.58214913493444	95.44094235470791	95.71689035854654	94.82772752409544	9602635/101264	95.58214913493444	94.82772752409544	96.1480564239442	20	True
CTC	main	FN	0	SG_raw	20	95.58214913493444	95.44094235470791	95.71689035854654	94.82772752409544	9602635/101264	95.58214913493444	94.82772752409544	96.1480564239442	20	True
CTC	low_fp	FP	17/5000	Naive	20	85.274982436291	84.64736332313133	85.94898269357466	83.19098029478816	3685610/44303	85.274982436291	83.19098029478816	88.63101821547073	20	True
CTC	low_fp	FP	17/5000	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	20	True
CTC	low_fp	FP	17/5000	Mixture_Cd	20	91.74052246174753	91.59137889688739	91.89054513428633	84.25691756201611	17064385/202528	85.274982436291	91.10031776946042	92.38545087137294	20	True
CTC	low_fp	FP	17/5000	Mixture_Bphi5	20	88.3275963507979	87.9352284540788	88.74853910939291	83.22038010969912	7373825/88606	85.274982436291	87.02453198657874	90.40362086294674	20	True
CTC	low_fp	FP	17/5000	SG_filtered	20	93.79930023785072	93.62993070270355	93.96197292120455	92.95312958490396	8236205/88606	93.79930023785072	92.95312958490396	94.39289170597928	20	True
CTC	low_fp	FP	17/5000	SG_raw	20	94.71573912884003	94.57344797033356	94.85645212813607	94.05795389138433	133345585/1417696	94.71573912884003	94.05795389138433	95.36443990813264	20	True
CTC	main	FP	1/10	Naive	20	48.96743166376994	48.51912533610873	49.41441510556566	46.309878845676366	32826665/708848	48.96743166376994	46.309878845676366	51.14956944224996	0	True
CTC	main	FP	1/10	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	0	True
CTC	main	FP	1/10	Mixture_Cd	20	84.80639728832725	84.68553297902587	84.92642298542795	48.48816671557231	8592685/177212	48.96743166376995	84.30283247305287	85.20195980076512	0	True
CTC	main	FP	1/10	Mixture_Bphi5	20	65.8882959251174	65.60637277815272	66.16922322399044	47.575724979121055	67447915/1417696	48.96743166376995	64.24771828979249	67.19523170707728	0	True
CTC	main	FP	1/10	SG_filtered	20	89.25260281470781	89.11490977702555	89.38594241995463	88.72332291266957	31445675/354424	89.25260281470781	88.72332291266957	89.75105029569103	0	True
CTC	main	FP	1/10	SG_raw	20	89.68423449032797	89.47028194426026	89.87514101665658	88.51008255648601	8962885/101264	89.68423449032797	88.51008255648601	90.36193231835315	0	True
CTC	main	FP	1	Naive	20	64.22834779106381	63.879955990212295	64.57326503707425	62.171724403539265	12591515/202528	64.22834779106381	62.171724403539265	65.89924073990474	0	True
CTC	main	FP	1	LR	20	93.26682941900097	93.162932347626	93.36802188198315	92.77199766381509	65761245/708848	93.26682941900097	92.77199766381509	93.69744994695618	0	True
CTC	main	FP	1	Mixture_Cd	20	87.72097291890967	87.61864252013802	87.8288154152781	63.87229702277498	22637875/354424	64.22834779106381	87.23987177412796	88.31712952488273	0	True
CTC	main	FP	1	Mixture_Bphi5	20	75.32006079124643	75.10254745568436	75.53645236356981	63.429349451504415	89923535/1417696	64.22834779106381	74.00729810242237	76.4835320704747	0	True
CTC	main	FP	1	SG_filtered	20	86.38932323996117	86.22852423492061	86.55438120637288	85.68282974629258	121472205/1417696	86.38932323996117	85.68282974629258	87.27501170913933	0	True
CTC	main	FP	1	SG_raw	20	85.71740027481209	85.58677580119435	85.86709271151926	85.13093074961064	30172445/354424	85.71740027481209	85.13093074961064	86.72683706521003	0	True


==> anc/N_table5/quantile_certificates.tsv <==
dataset	error_kind	q_exact	method	q05_exact	cdf_before_a	cdf_before_b	cdf_at_a	cdf_at_b	cdf_before_approx	cdf_at_approx
CTC	FN	0	Naive	100	0	0	1	0	0.0	1.0
CTC	FN	0	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FN	0	Mixture_Cd	16455275/177212	0	1/40	0	1/20	0.04045084971874738	0.08090169943749476
CTC	FN	0	Mixture_Bphi5	131828745/1417696	1/5	-1/10	3/10	-3/20	0.0381966011250105	0.057294901687515776
CTC	FN	0	SG_filtered	9602635/101264	0	0	1/20	0	0.0	0.05
CTC	FN	0	SG_raw	9602635/101264	0	0	1/20	0	0.0	0.05
CTC	FN	1	Naive	0	0	0	1	0	0.0	1.0
CTC	FN	1	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FN	1	Mixture_Cd	0	0	0	1	-1/2	0.0	0.19098300562505255
CTC	FN	1	Mixture_Bphi5	0	0	0	-1	1	0.0	0.6180339887498949
CTC	FN	1	SG_filtered	125492825/1417696	0	0	1/20	0	0.0	0.05
CTC	FN	1	SG_raw	125492825/1417696	0	0	1/20	0	0.0	0.05
CTC	FN	1/10	Naive	125029505/1417696	0	0	1/20	0	0.0	0.05
CTC	FN	1/10	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FN	1/10	Mixture_Cd	126804745/1417696	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
CTC	FN	1/10	Mixture_Bphi5	18030385/202528	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
CTC	FN	1/10	SG_filtered	18939695/202528	0	0	1/20	0	0.0	0.05
CTC	FN	1/10	SG_raw	18939695/202528	0	0	1/20	0	0.0	0.05
CTC	FN	1/2	Naive	8408025/177212	0	0	1/20	0	0.0	0.05
CTC	FN	1/2	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FN	1/2	Mixture_Cd	10007475/202528	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
CTC	FN	1/2	Mixture_Bphi5	8514545/177212	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
CTC	FN	1/2	SG_filtered	128194665/1417696	0	0	1/20	0	0.0	0.05
CTC	FN	1/2	SG_raw	128194665/1417696	0	0	1/20	0	0.0	0.05
CTC	FP	1	Naive	12591515/202528	0	0	1/20	0	0.0	0.05
CTC	FP	1	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FP	1	Mixture_Cd	22637875/354424	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
CTC	FP	1	Mixture_Bphi5	89923535/1417696	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
CTC	FP	1	SG_filtered	121472205/1417696	0	0	1/20	0	0.0	0.05
CTC	FP	1	SG_raw	30172445/354424	0	0	1/20	0	0.0	0.05
CTC	FP	1/10	Naive	32826665/708848	0	0	1/20	0	0.0	0.05
CTC	FP	1/10	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FP	1/10	Mixture_Cd	8592685/177212	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
CTC	FP	1/10	Mixture_Bphi5	67447915/1417696	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
CTC	FP	1/10	SG_filtered	31445675/354424	0	0	1/20	0	0.0	0.05
CTC	FP	1/10	SG_raw	8962885/101264	0	0	1/20	0	0.0	0.05
CTC	FP	1/2	Naive	11332545/202528	0	0	1/20	0	0.0	0.05
CTC	FP	1/2	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FP	1/2	Mixture_Cd	80908245/1417696	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
CTC	FP	1/2	Mixture_Bphi5	5687495/101264	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
CTC	FP	1/2	SG_filtered	123317505/1417696	0	0	1/20	0	0.0	0.05
CTC	FP	1/2	SG_raw	122936545/1417696	0	0	1/20	0	0.0	0.05
CTC	FP	17/2500	Naive	7438355/101264	0	0	1/20	0	0.0	0.05
CTC	FP	17/2500	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FP	17/2500	Mixture_Cd	105636585/1417696	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
CTC	FP	17/2500	Mixture_Bphi5	52301065/708848	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
CTC	FP	17/2500	SG_filtered	32677045/354424	0	0	1/20	0	0.0	0.05
CTC	FP	17/2500	SG_raw	132099845/1417696	0	0	1/20	0	0.0	0.05
CTC	FP	17/5000	Naive	3685610/44303	0	0	1/20	0	0.0	0.05
CTC	FP	17/5000	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FP	17/5000	Mixture_Cd	17064385/202528	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
CTC	FP	17/5000	Mixture_Bphi5	7373825/88606	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
CTC	FP	17/5000	SG_filtered	8236205/88606	0	0	1/20	0	0.0	0.05
CTC	FP	17/5000	SG_raw	133345585/1417696	0	0	1/20	0	0.0	0.05
CTC	FP	51/5000	Naive	92451995/1417696	0	0	1/20	0	0.0	0.05
CTC	FP	51/5000	LR	65761245/708848	0	0	1/20	0	0.0	0.05
CTC	FP	51/5000	Mixture_Cd	23838545/354424	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
CTC	FP	51/5000	Mixture_Bphi5	13368185/202528	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
CTC	FP	51/5000	SG_filtered	64834255/708848	0	0	1/20	0	0.0	0.05
CTC	FP	51/5000	SG_raw	130974625/1417696	0	0	1/20	0	0.0	0.05
NASA	FN	0	Naive	100	0	0	1	0	0.0	1.0
NASA	FN	0	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	0	Mixture_Cd	561076900/5816181	0	1/40	0	1/20	0.04045084971874738	0.08090169943749476
NASA	FN	0	Mixture_Bphi5	561315500/5816181	1/5	-1/10	3/10	-3/20	0.0381966011250105	0.057294901687515776
NASA	FN	0	SG_filtered	574408600/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	0	SG_raw	574408600/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	1	Naive	0	0	0	1	0	0.0	1.0
NASA	FN	1	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	1	Mixture_Cd	0	0	0	1	-1/2	0.0	0.19098300562505255
NASA	FN	1	Mixture_Bphi5	0	0	0	-1	1	0.0	0.6180339887498949
NASA	FN	1	SG_filtered	177306300/1938727	0	0	1/20	0	0.0	0.05
NASA	FN	1	SG_raw	177306300/1938727	0	0	1/20	0	0.0	0.05
NASA	FN	1/10	Naive	72602600/830883	0	0	1/20	0	0.0	0.05
NASA	FN	1/10	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	1/10	Mixture_Cd	518205200/5816181	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
NASA	FN	1/10	Mixture_Bphi5	169797000/1938727	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
NASA	FN	1/10	SG_filtered	568561400/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	1/10	SG_raw	568561400/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	1/2	Naive	271184800/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	1/2	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	1/2	Mixture_Cd	279840500/5816181	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
NASA	FN	1/2	Mixture_Bphi5	90802100/1938727	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
NASA	FN	1/2	SG_filtered	552667900/5816181	0	0	1/20	0	0.0	0.05
NASA	FN	1/2	SG_raw	552667900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1	Naive	351932900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1	Mixture_Cd	118956800/1938727	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
NASA	FP	1	Mixture_Bphi5	16895200/276961	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
NASA	FP	1	SG_filtered	510877700/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1	SG_raw	508604300/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1/10	Naive	383480900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1/10	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1/10	Mixture_Cd	134312000/1938727	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
NASA	FP	1/10	Mixture_Bphi5	392873000/5816181	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
NASA	FP	1/10	SG_filtered	544393900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1/10	SG_raw	182806600/1938727	0	0	1/20	0	0.0	0.05
NASA	FP	1/2	Naive	112771900/1938727	0	0	1/20	0	0.0	0.05
NASA	FP	1/2	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1/2	Mixture_Cd	345561500/5816181	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
NASA	FP	1/2	Mixture_Bphi5	339037100/5816181	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
NASA	FP	1/2	SG_filtered	523130500/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1/2	SG_raw	173922900/1938727	0	0	1/20	0	0.0	0.05
NASA	FP	1923/100000	Naive	492731300/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1923/100000	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1923/100000	Mixture_Cd	71335100/830883	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
NASA	FP	1923/100000	Mixture_Bphi5	70966700/830883	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
NASA	FP	1923/100000	SG_filtered	80272000/830883	0	0	1/20	0	0.0	0.05
NASA	FP	1923/100000	SG_raw	564761800/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1923/50000	Naive	149719200/1938727	0	0	1/20	0	0.0	0.05
NASA	FP	1923/50000	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1923/50000	Mixture_Cd	457046200/5816181	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
NASA	FP	1923/50000	Mixture_Bphi5	453177800/5816181	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
NASA	FP	1923/50000	SG_filtered	553884400/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	1923/50000	SG_raw	558511600/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	5769/100000	Naive	141458900/1938727	0	0	1/20	0	0.0	0.05
NASA	FP	5769/100000	LR	559781900/5816181	0	0	1/20	0	0.0	0.05
NASA	FP	5769/100000	Mixture_Cd	432924500/5816181	1/4	-1/8	3/10	-3/20	0.04774575140626314	0.057294901687515776
NASA	FP	5769/100000	Mixture_Bphi5	141918600/1938727	-1/20	1/20	-1/10	1/10	0.030901699437494753	0.06180339887498951
NASA	FP	5769/100000	SG_filtered	183275500/1938727	0	0	1/20	0	0.0	0.05
NASA	FP	5769/100000	SG_raw	184474300/1938727	0	0	1/20	0	0.0	0.05


==> anc/O_fixed_logs/all_methods.tsv <==
dataset	phase	error_kind	q_exact	method	n	mean_reward_percent	ci_lo_percent	ci_hi_percent	sd_pp	parameter	robustness
NASA	main	FN	0	SG_filtered	20	99.09766391382935	99.01151990885427	99.18566510825573	0.20666366383805276	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	main	FN	0	SG_raw	20	99.09766391382935	99.01151990885427	99.18566510825573	0.20666366383805276	same shaped cost; raw labels	5phi+3 exact
NASA	main	FN	0	RP_SG_raw	20	98.66712280790435	98.58004156851378	98.7517944334951	0.20339445776540616	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	main	FN	0	RP_SG_filtered	20	98.66712280790435	98.58004156851378	98.7517944334951	0.20339445776540616	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	main	FN	0	Credit_BANK_filtered	20	99.09603569765109	99.00983031219283	99.1838094017363	0.20683728111758412	c=phi/2; permanent filter	6phi+3 exact
NASA	main	FN	0	Credit_BANK_raw	20	99.09603569765109	99.00983031219283	99.1838094017363	0.20683728111758412	c=phi/2; raw labels	6phi+3 exact
NASA	main	FN	0	RP_credit_budget_raw	20	98.71229506096869	98.62640859182339	98.79626061757706	0.19865185958754486	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	main	FN	0	RP_credit_budget_filtered	20	98.71229506096869	98.62640859182339	98.79626061757706	0.19865185958754486	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	main	FN	0	Filtered_SUM(phi3)	20	99.16584954973032	99.08904915441936	99.24015311765574	0.17913639842255646	lambda=phi^3; permanent filter	7phi+4 exact
NASA	main	FN	0	SUM(phi3)	20	99.16584954973032	99.08904915441936	99.24015311765574	0.17913639842255646	lambda=phi^3; raw labels	7phi+4 exact
NASA	main	FN	0	MAX(phi3)	20	98.9304915029295	98.85100182147013	99.00831608834042	0.18629295397765808	lambda=phi^3	7phi+4 exact
NASA	main	FN	0	MAX(Lambda)	20	99.23116990341258	99.15742866753976	99.30487924550492	0.17603232091521545	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
NASA	main	FN	0	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	0.3203887774396813	strict x>phi*y; prediction free	<=phi^3 published bound
NASA	main	FN	0	Half(4)	20	99.25913412942273	99.18147707232633	99.33416626820933	0.17852037251642006	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
NASA	main	FN	0	RP(phi3)	20	98.65521121161807	98.56875164304552	98.73949544812996	0.20218911587370703	lambda=phi^3	2phi^3+2 exact
NASA	main	FN	0	RP(matched_r022_B)	20	98.78457874677558	98.70029949635337	98.86755419922454	0.19551748289987608	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
NASA	main	FN	0	RP(exact_B)	20	98.73991541872579	98.66194299145779	98.81759744925407	0.18336199343231835	lambda=(7phi+2)/2	7phi+4 exact
NASA	main	FN	0	Scalar_filtered	20	99.09766391382935	99.01151990885427	99.18566510825573	0.20666366383805276	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	main	FN	0	Scalar_raw	20	99.09766391382935	99.01151990885427	99.18566510825573	0.20666366383805276	c=2phi-3=alpha^3; raw labels	4phi+5 exact
NASA	main	FN	1/10	SG_filtered	20	98.39002689221672	98.23755658996858	98.53718107723952	0.3585099623583332	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	main	FN	1/10	SG_raw	20	98.39002689221672	98.23755658996858	98.53718107723952	0.3585099623583332	same shaped cost; raw labels	5phi+3 exact
NASA	main	FN	1/10	RP_SG_raw	20	97.62770364264797	97.44937621009389	97.79879858020237	0.41055870580352033	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	main	FN	1/10	RP_SG_filtered	20	97.62770364264797	97.44937621009389	97.79879858020237	0.41055870580352033	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	main	FN	1/10	Credit_BANK_filtered	20	98.3835742044479	98.23290667449997	98.53032228106379	0.3557806931603186	c=phi/2; permanent filter	6phi+3 exact
NASA	main	FN	1/10	Credit_BANK_raw	20	98.3835742044479	98.23290667449997	98.53032228106379	0.3557806931603186	c=phi/2; raw labels	6phi+3 exact
NASA	main	FN	1/10	RP_credit_budget_raw	20	97.56388857224354	97.3716956195139	97.74875416531913	0.4440672543580225	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	main	FN	1/10	RP_credit_budget_filtered	20	97.56388857224354	97.3716956195139	97.74875416531913	0.4440672543580225	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	main	FN	1/10	Filtered_SUM(phi3)	20	98.07371538127855	97.91464025105134	98.22495394744419	0.3670891715432884	lambda=phi^3; permanent filter	7phi+4 exact
NASA	main	FN	1/10	SUM(phi3)	20	98.07371538127855	97.91464025105134	98.22495394744419	0.3670891715432884	lambda=phi^3; raw labels	7phi+4 exact
NASA	main	FN	1/10	MAX(phi3)	20	98.29968410542932	98.15101735142014	98.43887208805916	0.33500707073530844	lambda=phi^3	7phi+4 exact
NASA	main	FN	1/10	MAX(Lambda)	20	98.08938115921772	97.93024475596617	98.23833923411257	0.36304040086719247	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
NASA	main	FN	1/10	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	0.3203887774396813	strict x>phi*y; prediction free	<=phi^3 published bound
NASA	main	FN	1/10	Half(4)	20	98.18235539781173	98.01769507345112	98.33071473360268	0.36507593788812254	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
NASA	main	FN	1/10	RP(phi3)	20	97.67222426537276	97.49937132286634	97.83654611591352	0.3980784004716297	lambda=phi^3	2phi^3+2 exact
NASA	main	FN	1/10	RP(matched_r022_B)	20	97.31109382600025	97.10559360171219	97.5204808361363	0.48802667844779796	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
NASA	main	FN	1/10	RP(exact_B)	20	97.39384744044244	97.20327902879914	97.58895276384969	0.45426264241300623	lambda=(7phi+2)/2	7phi+4 exact
NASA	main	FN	1/10	Scalar_filtered	20	98.39002689221672	98.23755658996858	98.53718107723952	0.3585099623583332	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	main	FN	1/10	Scalar_raw	20	98.39002689221672	98.23755658996858	98.53718107723952	0.3585099623583332	c=2phi-3=alpha^3; raw labels	4phi+5 exact
NASA	main	FN	1/2	SG_filtered	20	95.71312687827287	95.54470149742589	95.8877056095744	0.40724506656471327	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	main	FN	1/2	SG_raw	20	95.71312687827287	95.54470149742589	95.8877056095744	0.40724506656471327	same shaped cost; raw labels	5phi+3 exact
NASA	main	FN	1/2	RP_SG_raw	20	93.51827771522241	93.28847685878415	93.75326917697369	0.5481338402368421	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	main	FN	1/2	RP_SG_filtered	20	93.51827771522241	93.28847685878415	93.75326917697369	0.5481338402368421	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	main	FN	1/2	Credit_BANK_filtered	20	95.70440294069252	95.53897376990159	95.87199577351531	0.3956398086161994	c=phi/2; permanent filter	6phi+3 exact
NASA	main	FN	1/2	Credit_BANK_raw	20	95.70440294069252	95.53897376990159	95.87199577351531	0.3956398086161994	c=phi/2; raw labels	6phi+3 exact
NASA	main	FN	1/2	RP_credit_budget_raw	20	92.96601928310002	92.6914042479077	93.24329755642061	0.6448023603815487	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	main	FN	1/2	RP_credit_budget_filtered	20	92.96601928310002	92.6914042479077	93.24329755642061	0.6448023603815487	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	main	FN	1/2	Filtered_SUM(phi3)	20	93.85039684975416	93.6253910641708	94.08030611065922	0.5398223457831349	lambda=phi^3; permanent filter	7phi+4 exact
NASA	main	FN	1/2	SUM(phi3)	20	93.85039684975416	93.6253910641708	94.08030611065922	0.5398223457831349	lambda=phi^3; raw labels	7phi+4 exact
NASA	main	FN	1/2	MAX(phi3)	20	95.99209171791593	95.8361756193626	96.14846131421976	0.3663440697083522	lambda=phi^3	7phi+4 exact
NASA	main	FN	1/2	MAX(Lambda)	20	93.66762313621257	93.48756428402072	93.8415499362898	0.4195792715209777	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
NASA	main	FN	1/2	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	0.3203887774396813	strict x>phi*y; prediction free	<=phi^3 published bound
NASA	main	FN	1/2	Half(4)	20	94.00141776880739	93.76754660833285	94.24271246458801	0.5615462894089692	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
NASA	main	FN	1/2	RP(phi3)	20	93.764413452745	93.54089012618418	93.99936081339285	0.5392854386509245	lambda=phi^3	2phi^3+2 exact
NASA	main	FN	1/2	RP(matched_r022_B)	20	91.35385487487407	91.06849488091927	91.64137208333096	0.6792492219574375	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
NASA	main	FN	1/2	RP(exact_B)	20	91.97434708445283	91.70626821104777	92.24935084121351	0.6388962056491431	lambda=(7phi+2)/2	7phi+4 exact
NASA	main	FN	1/2	Scalar_filtered	20	95.71111009096862	95.5429659083856	95.88488732984753	0.4060343418032146	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	main	FN	1/2	Scalar_raw	20	95.71111009096862	95.5429659083856	95.88488732984753	0.4060343418032146	c=2phi-3=alpha^3; raw labels	4phi+5 exact
NASA	main	FN	1	SG_filtered	20	92.45726792202649	92.2173653338849	92.697051488769	0.5522162477581796	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	main	FN	1	SG_raw	20	92.45726792202649	92.2173653338849	92.697051488769	0.5522162477581796	same shaped cost; raw labels	5phi+3 exact
NASA	main	FN	1	RP_SG_raw	20	88.13329829315833	87.83226566539108	88.43665912391654	0.7040009337421516	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	main	FN	1	RP_SG_filtered	20	88.13329829315833	87.83226566539108	88.43665912391654	0.7040009337421516	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	main	FN	1	Credit_BANK_filtered	20	92.45726792202649	92.2173653338849	92.697051488769	0.5522162477581796	c=phi/2; permanent filter	6phi+3 exact
NASA	main	FN	1	Credit_BANK_raw	20	92.45726792202649	92.2173653338849	92.697051488769	0.5522162477581796	c=phi/2; raw labels	6phi+3 exact
NASA	main	FN	1	RP_credit_budget_raw	20	87.00201300475345	86.67884233227953	87.31791999767543	0.7452124870064762	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	main	FN	1	RP_credit_budget_filtered	20	87.00201300475345	86.67884233227953	87.31791999767543	0.7452124870064762	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	main	FN	1	Filtered_SUM(phi3)	20	88.6298621036725	88.33866191578288	88.91587873554829	0.6717656375370322	lambda=phi^3; permanent filter	7phi+4 exact
NASA	main	FN	1	SUM(phi3)	20	88.6298621036725	88.33866191578288	88.91587873554829	0.6717656375370322	lambda=phi^3; raw labels	7phi+4 exact
NASA	main	FN	1	MAX(phi3)	20	93.07396640510328	92.85081149039206	93.31003015552646	0.5292392368162423	lambda=phi^3	7phi+4 exact
NASA	main	FN	1	MAX(Lambda)	20	88.5530711647385	88.30098910694149	88.81479365497736	0.593028129474134	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
NASA	main	FN	1	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	0.3203887774396813	strict x>phi*y; prediction free	<=phi^3 published bound
NASA	main	FN	1	Half(4)	20	89.01483894672467	88.71700096248723	89.30599948230635	0.6813501288211962	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
NASA	main	FN	1	RP(phi3)	20	88.6298621036725	88.33866191578288	88.91587873554829	0.6717656375370322	lambda=phi^3	2phi^3+2 exact
NASA	main	FN	1	RP(matched_r022_B)	20	83.97524165771321	83.69825786456784	84.26036145969321	0.6436131317051539	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
NASA	main	FN	1	RP(exact_B)	20	85.21680893355969	84.91496499163281	85.52798887706554	0.7028478073157731	lambda=(7phi+2)/2	7phi+4 exact
NASA	main	FN	1	Scalar_filtered	20	92.45726792202649	92.2173653338849	92.697051488769	0.5522162477581796	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	main	FN	1	Scalar_raw	20	92.45726792202649	92.2173653338849	92.697051488769	0.5522162477581796	c=2phi-3=alpha^3; raw labels	4phi+5 exact
NASA	main	FP	1/10	SG_filtered	20	94.35575509084053	94.162163045648	94.55932574141005	0.457789552274603	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	main	FP	1/10	SG_raw	20	94.92333113429586	94.74752621178742	95.11215935766099	0.41433640153786633	same shaped cost; raw labels	5phi+3 exact
NASA	main	FP	1/10	RP_SG_raw	20	92.61304539869032	92.42957606116452	92.81325961571692	0.4461019327162885	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	main	FP	1/10	RP_SG_filtered	20	91.75679539546654	91.52547994981585	92.00415223064758	0.5555096901749498	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	main	FP	1/10	Credit_BANK_filtered	20	94.33348962145436	94.13567508903179	94.54352738076756	0.46752780078334083	c=phi/2; permanent filter	6phi+3 exact
NASA	main	FP	1/10	Credit_BANK_raw	20	94.82068903976683	94.6336469540752	95.02212895368972	0.4413037822221072	c=phi/2; raw labels	6phi+3 exact
NASA	main	FP	1/10	RP_credit_budget_raw	20	91.89549293600045	91.65387001797228	92.14890984737235	0.5754873549424362	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	main	FP	1/10	RP_credit_budget_filtered	20	91.03449153318991	90.73342120886542	91.35183344534842	0.7085199586002312	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	main	FP	1/10	Filtered_SUM(phi3)	20	92.26469654228436	92.02354362768284	92.51546719402302	0.5632133215015761	lambda=phi^3; permanent filter	7phi+4 exact
NASA	main	FP	1/10	SUM(phi3)	20	92.99698204027695	92.7921311467095	93.1997959227885	0.47207021719065284	lambda=phi^3; raw labels	7phi+4 exact
NASA	main	FP	1/10	MAX(phi3)	20	96.2029431339912	96.0187356832602	96.3992844273588	0.44077209552840974	lambda=phi^3	7phi+4 exact
NASA	main	FP	1/10	MAX(Lambda)	20	93.65537798772083	93.41143539893274	93.92799970461718	0.5932527539599901	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
NASA	main	FP	1/10	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	0.3203887774396813	strict x>phi*y; prediction free	<=phi^3 published bound
NASA	main	FP	1/10	Half(4)	20	93.1490216690299	92.93599644680933	93.34253516181838	0.4748300222713922	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
NASA	main	FP	1/10	RP(phi3)	20	92.9349593831416	92.73600608801549	93.14121792289475	0.4734508930054371	lambda=phi^3	2phi^3+2 exact
NASA	main	FP	1/10	RP(matched_r022_B)	20	90.07620120488	89.83100977256383	90.32911144787276	0.573630382261165	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
NASA	main	FP	1/10	RP(exact_B)	20	90.83836627505231	90.59642190468283	91.10761230178359	0.5905267165774769	lambda=(7phi+2)/2	7phi+4 exact
NASA	main	FP	1/10	Scalar_filtered	20	94.35244449923412	94.158811576703	94.55762247598553	0.45929658162566595	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	main	FP	1/10	Scalar_raw	20	94.89732781699882	94.71420395960854	95.09125337141329	0.4291035567675434	c=2phi-3=alpha^3; raw labels	4phi+5 exact
NASA	main	FP	1/2	SG_filtered	20	90.94591021152883	90.67926081994352	91.22295613736918	0.623859623916115	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	main	FP	1/2	SG_raw	20	90.83184653297413	90.58228449217793	91.08502927006568	0.5846300664126249	same shaped cost; raw labels	5phi+3 exact
NASA	main	FP	1/2	RP_SG_raw	20	89.20503763552063	88.89945341711339	89.49977326187064	0.6954174392551334	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	main	FP	1/2	RP_SG_filtered	20	88.95036364927432	88.62529138536097	89.26534243432245	0.740136346031456	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	main	FP	1/2	Credit_BANK_filtered	20	90.89553953014872	90.63174115024962	91.17040625541055	0.6205903195084205	c=phi/2; permanent filter	6phi+3 exact
NASA	main	FP	1/2	Credit_BANK_raw	20	90.67100645595453	90.4300273882467	90.90526599412914	0.5522545367029987	c=phi/2; raw labels	6phi+3 exact
NASA	main	FP	1/2	RP_credit_budget_raw	20	88.16527546168183	87.84110868884582	88.47004737730823	0.7319853324414013	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	main	FP	1/2	RP_credit_budget_filtered	20	87.88884922941702	87.54685138323583	88.21691594106169	0.7794452338820794	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	main	FP	1/2	Filtered_SUM(phi3)	20	89.37848220335647	89.04659573868145	89.69228384140726	0.7520116232913269	lambda=phi^3; permanent filter	7phi+4 exact
NASA	main	FP	1/2	SUM(phi3)	20	89.5502194653158	89.23756299451478	89.85652127229191	0.719360671052189	lambda=phi^3; raw labels	7phi+4 exact
NASA	main	FP	1/2	MAX(phi3)	20	93.76950528190233	93.54080822106465	94.00039059135194	0.5365539879516015	lambda=phi^3	7phi+4 exact
NASA	main	FP	1/2	MAX(Lambda)	20	89.71376062746327	89.43620139228817	89.9851855323966	0.6336070945171576	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
NASA	main	FP	1/2	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	0.3203887774396813	strict x>phi*y; prediction free	<=phi^3 published bound
NASA	main	FP	1/2	Half(4)	20	89.6947816789058	89.37791342377413	90.00038459514927	0.7260044707088168	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
NASA	main	FP	1/2	RP(phi3)	20	89.66893826034644	89.37626133024403	89.95298319464268	0.6736541879739713	lambda=phi^3	2phi^3+2 exact
NASA	main	FP	1/2	RP(matched_r022_B)	20	85.4767698941969	85.17567274814867	85.76337860272918	0.6741836136609125	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
NASA	main	FP	1/2	RP(exact_B)	20	86.57074117879068	86.25547193252754	86.88218336482306	0.7192863496030732	lambda=(7phi+2)/2	7phi+4 exact
NASA	main	FP	1/2	Scalar_filtered	20	90.92959366292072	90.65880136811421	91.21135432339537	0.6348830232976511	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	main	FP	1/2	Scalar_raw	20	90.78819417758835	90.53468644201409	91.04157981844101	0.5863532665606498	c=2phi-3=alpha^3; raw labels	4phi+5 exact
NASA	main	FP	1	SG_filtered	20	89.11524761695003	88.84189380454286	89.3909339736848	0.6423345216399792	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	main	FP	1	SG_raw	20	88.6298621036725	88.33866191578288	88.91587873554829	0.6717656375370322	same shaped cost; raw labels	5phi+3 exact
NASA	main	FP	1	RP_SG_raw	20	88.13329829315833	87.83226566539108	88.43665912391654	0.7040009337421516	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	main	FP	1	RP_SG_filtered	20	88.16777452421101	87.8425127029231	88.48949123574388	0.7496926796832356	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	main	FP	1	Credit_BANK_filtered	20	89.0644135730989	88.76794730081474	89.36189053865415	0.6889953859163223	c=phi/2; permanent filter	6phi+3 exact
NASA	main	FP	1	Credit_BANK_raw	20	88.6298621036725	88.33866191578288	88.91587873554829	0.6717656375370322	c=phi/2; raw labels	6phi+3 exact
NASA	main	FP	1	RP_credit_budget_raw	20	87.00201300475345	86.67884233227953	87.31791999767543	0.7452124870064762	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	main	FP	1	RP_credit_budget_filtered	20	87.03931239416377	86.68757836972405	87.37241065056264	0.7940257004377161	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	main	FP	1	Filtered_SUM(phi3)	20	88.56365972792113	88.23486977537323	88.88187775191315	0.7491813010171973	lambda=phi^3; permanent filter	7phi+4 exact
NASA	main	FP	1	SUM(phi3)	20	88.6298621036725	88.33866191578288	88.91587873554829	0.6717656375370322	lambda=phi^3; raw labels	7phi+4 exact
NASA	main	FP	1	MAX(phi3)	20	93.07396640510328	92.85081149039206	93.31003015552646	0.5292392368162423	lambda=phi^3	7phi+4 exact
NASA	main	FP	1	MAX(Lambda)	20	88.5530711647385	88.30098910694149	88.81479365497736	0.593028129474134	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
NASA	main	FP	1	LR	20	96.82631438051877	96.6955230588594	96.97176588039471	0.3203887774396813	strict x>phi*y; prediction free	<=phi^3 published bound
NASA	main	FP	1	Half(4)	20	89.01483894672467	88.71700096248723	89.30599948230635	0.6813501288211962	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
NASA	main	FP	1	RP(phi3)	20	88.6298621036725	88.33866191578288	88.91587873554829	0.6717656375370322	lambda=phi^3	2phi^3+2 exact
NASA	main	FP	1	RP(matched_r022_B)	20	83.97524165771321	83.69825786456784	84.26036145969321	0.6436131317051539	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
NASA	main	FP	1	RP(exact_B)	20	85.21680893355969	84.91496499163281	85.52798887706554	0.7028478073157731	lambda=(7phi+2)/2	7phi+4 exact
NASA	main	FP	1	Scalar_filtered	20	89.07598216080275	88.78258781406561	89.36970945797596	0.6810235892167271	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	main	FP	1	Scalar_raw	20	88.6298621036725	88.33866191578288	88.91587873554829	0.6717656375370322	c=2phi-3=alpha^3; raw labels	4phi+5 exact
NASA	low_fp	FP	1923/100000	SG_filtered	20	97.07128956268727	96.96527777419581	97.17746013234456	0.2423822631961795	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	low_fp	FP	1923/100000	SG_raw	20	97.598360504943	97.46853115472165	97.72714253992442	0.30275835111487215	same shaped cost; raw labels	5phi+3 exact
NASA	low_fp	FP	1923/100000	RP_SG_raw	20	96.32465014414097	96.15751856759616	96.48505516334517	0.38452785514747656	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	low_fp	FP	1923/100000	RP_SG_filtered	20	95.54312099296772	95.34246067135807	95.72767746997556	0.45077227671348213	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	low_fp	FP	1923/100000	Credit_BANK_filtered	20	97.05257195400213	96.94135511773104	97.16555726171521	0.2570142393550065	c=phi/2; permanent filter	6phi+3 exact
NASA	low_fp	FP	1923/100000	Credit_BANK_raw	20	97.5464656275312	97.41955617010542	97.67296459222983	0.2965292343696816	c=phi/2; raw labels	6phi+3 exact
NASA	low_fp	FP	1923/100000	RP_credit_budget_raw	20	96.09364289041211	95.93673303409918	96.24627717483347	0.36246457549237304	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	low_fp	FP	1923/100000	RP_credit_budget_filtered	20	95.31032734366417	95.11703242213405	95.49470193585792	0.4387318821557176	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	low_fp	FP	1923/100000	Scalar_filtered	20	97.07088551748993	96.9648725039678	97.17735679993451	0.24250985007549042	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	low_fp	FP	1923/100000	Scalar_raw	20	97.58867287658344	97.45903046174112	97.71775409843676	0.3026339417862816	c=2phi-3=alpha^3; raw labels	4phi+5 exact
NASA	low_fp	FP	1923/50000	SG_filtered	20	96.00929028859316	95.8563711308159	96.15786660525178	0.347477480866446	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	low_fp	FP	1923/50000	SG_raw	20	96.69378497677427	96.53999400551668	96.84298747752177	0.3554512055631731	same shaped cost; raw labels	5phi+3 exact
NASA	low_fp	FP	1923/50000	RP_SG_raw	20	94.88854886049798	94.69107243653525	95.0940444640564	0.47604422786353867	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	low_fp	FP	1923/50000	RP_SG_filtered	20	93.95960510857556	93.74324825430983	94.1682192103375	0.49770291339244827	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	low_fp	FP	1923/50000	Credit_BANK_filtered	20	95.98372196463623	95.82672117666215	96.13573492210782	0.3573547507189047	c=phi/2; permanent filter	6phi+3 exact
NASA	low_fp	FP	1923/50000	Credit_BANK_raw	20	96.62600768442385	96.4740248798997	96.77202779194802	0.3472144140021469	c=phi/2; raw labels	6phi+3 exact
NASA	low_fp	FP	1923/50000	RP_credit_budget_raw	20	94.47510832279808	94.28386932507775	94.67465865917859	0.4626757012634289	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	low_fp	FP	1923/50000	RP_credit_budget_filtered	20	93.54365691164011	93.31354616543055	93.76887810919227	0.5292384011502632	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	low_fp	FP	1923/50000	Scalar_filtered	20	96.0075520345739	95.85473388809599	96.15631726385406	0.34760840525956627	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	low_fp	FP	1923/50000	Scalar_raw	20	96.67363343747382	96.51868971237315	96.82456329591531	0.35722844240291923	c=2phi-3=alpha^3; raw labels	4phi+5 exact
NASA	low_fp	FP	5769/100000	SG_filtered	20	95.32487297076898	95.14961929056197	95.50104082472673	0.4035275855350417	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
NASA	low_fp	FP	5769/100000	SG_raw	20	95.95133559289162	95.77375141007475	96.1314871605612	0.4173644829757445	same shaped cost; raw labels	5phi+3 exact
NASA	low_fp	FP	5769/100000	RP_SG_raw	20	93.91146957084038	93.69500022867238	94.14011806028732	0.5245546893808649	lambda=(5phi+1)/2; raw labels	5phi+3 exact
NASA	low_fp	FP	5769/100000	RP_SG_filtered	20	93.02788633985084	92.78022825458835	93.27804469118138	0.5802719999648522	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
NASA	low_fp	FP	5769/100000	Credit_BANK_filtered	20	95.31320895962489	95.12956816079142	95.49476862480725	0.42200801247959435	c=phi/2; permanent filter	6phi+3 exact
NASA	low_fp	FP	5769/100000	Credit_BANK_raw	20	95.87694915271723	95.69584678932792	96.05787104974897	0.42372182348513393	c=phi/2; raw labels	6phi+3 exact
NASA	low_fp	FP	5769/100000	RP_credit_budget_raw	20	93.32330097705007	93.08029934075299	93.5697189229496	0.5722056794185113	lambda=(6phi+1)/2; raw labels	6phi+3 exact
NASA	low_fp	FP	5769/100000	RP_credit_budget_filtered	20	92.4674352465991	92.18496037176283	92.75989040317006	0.6682080090077714	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
NASA	low_fp	FP	5769/100000	Scalar_filtered	20	95.32572748337785	95.14956442208384	95.5019419314839	0.40509491748694965	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
NASA	low_fp	FP	5769/100000	Scalar_raw	20	95.93293262365805	95.75579998284098	96.11134084375986	0.4147467689300037	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	main	FN	0	SG_filtered	20	95.58214913493444	95.44094235470791	95.71689035854654	0.3219553010124892	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	main	FN	0	SG_raw	20	95.58214913493444	95.44094235470791	95.71689035854654	0.3219553010124892	same shaped cost; raw labels	5phi+3 exact
CTC	main	FN	0	RP_SG_raw	20	92.79650238838227	92.64678084194354	92.94939108507748	0.3551234795167255	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	main	FN	0	RP_SG_filtered	20	92.79650238838227	92.64678084194354	92.94939108507748	0.3551234795167255	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	main	FN	0	Credit_BANK_filtered	20	95.56729545685391	95.42692633417177	95.70453759568343	0.32362573921557924	c=phi/2; permanent filter	6phi+3 exact
CTC	main	FN	0	Credit_BANK_raw	20	95.56729545685391	95.42692633417177	95.70453759568343	0.32362573921557924	c=phi/2; raw labels	6phi+3 exact
CTC	main	FN	0	RP_credit_budget_raw	20	92.80953409616731	92.64777758683809	92.97764246530991	0.3861443065911751	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	main	FN	0	RP_credit_budget_filtered	20	92.80953409616731	92.64777758683809	92.97764246530991	0.3861443065911751	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	main	FN	0	Filtered_SUM(phi3)	20	95.90526442199173	95.7333891045753	96.07884294305691	0.40719278382465574	lambda=phi^3; permanent filter	7phi+4 exact
CTC	main	FN	0	SUM(phi3)	20	95.90526442199173	95.7333891045753	96.07884294305691	0.40719278382465574	lambda=phi^3; raw labels	7phi+4 exact
CTC	main	FN	0	MAX(phi3)	20	95.50988522927341	95.36315971918523	95.66912280559443	0.3587853889880174	lambda=phi^3	7phi+4 exact
CTC	main	FN	0	MAX(Lambda)	20	96.26620305058347	96.08551178725904	96.45552016264416	0.43363762997201405	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
CTC	main	FN	0	LR	20	93.26682941900097	93.162932347626	93.36802188198315	0.23861693430306252	strict x>phi*y; prediction free	<=phi^3 published bound
CTC	main	FN	0	Half(4)	20	97.22395845089497	97.09179037678037	97.34798346225143	0.29754396561653457	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
CTC	main	FN	0	RP(phi3)	20	92.8078265721283	92.65615154800467	92.96664348791982	0.3633769109193573	lambda=phi^3	2phi^3+2 exact
CTC	main	FN	0	RP(matched_r022_B)	20	92.8512105204501	92.68063228558874	93.02976813699836	0.4146620477598708	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
CTC	main	FN	0	RP(exact_B)	20	92.76945797970791	92.58296153582995	92.96027762651514	0.4453543025531145	lambda=(7phi+2)/2	7phi+4 exact
CTC	main	FN	0	Scalar_filtered	20	95.57826801373496	95.43913732651428	95.7137326161603	0.32019273831050205	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	main	FN	0	Scalar_raw	20	95.57826801373496	95.43913732651428	95.7137326161603	0.32019273831050205	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	main	FN	1/10	SG_filtered	20	94.30706389098933	94.14975516172014	94.45880300237147	0.36266793385173063	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	main	FN	1/10	SG_raw	20	94.30706389098933	94.14975516172014	94.45880300237147	0.36266793385173063	same shaped cost; raw labels	5phi+3 exact
CTC	main	FN	1/10	RP_SG_raw	20	91.89875015518138	91.73073773837974	92.05447536442932	0.3737874945490779	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	main	FN	1/10	RP_SG_filtered	20	91.89875015518138	91.73073773837974	92.05447536442932	0.3737874945490779	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	main	FN	1/10	Credit_BANK_filtered	20	94.29070759880821	94.1348650909645	94.44229944219353	0.36111909609871273	c=phi/2; permanent filter	6phi+3 exact
CTC	main	FN	1/10	Credit_BANK_raw	20	94.29070759880821	94.1348650909645	94.44229944219353	0.36111909609871273	c=phi/2; raw labels	6phi+3 exact
CTC	main	FN	1/10	RP_credit_budget_raw	20	91.82334488494007	91.65217655089667	91.98058805008267	0.38597591148429583	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	main	FN	1/10	RP_credit_budget_filtered	20	91.82334488494007	91.65217655089667	91.98058805008267	0.38597591148429583	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	main	FN	1/10	Filtered_SUM(phi3)	20	94.21014625138253	94.02829832700381	94.39373728130008	0.4306579874093892	lambda=phi^3; permanent filter	7phi+4 exact
CTC	main	FN	1/10	SUM(phi3)	20	94.21014625138253	94.02829832700381	94.39373728130008	0.4306579874093892	lambda=phi^3; raw labels	7phi+4 exact
CTC	main	FN	1/10	MAX(phi3)	20	94.30281333233641	94.16838902698461	94.44243429568115	0.32407251993892505	lambda=phi^3	7phi+4 exact
CTC	main	FN	1/10	MAX(Lambda)	20	94.30706036414011	94.08693764389544	94.52294101221277	0.5145692031388509	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
CTC	main	FN	1/10	LR	20	93.26682941900097	93.162932347626	93.36802188198315	0.23861693430306252	strict x>phi*y; prediction free	<=phi^3 published bound
CTC	main	FN	1/10	Half(4)	20	95.0836840197052	94.92907386791667	95.21957716957655	0.3403935266618896	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
CTC	main	FN	1/10	RP(phi3)	20	91.95945075672076	91.7960934854863	92.12095915661749	0.3791813244358684	lambda=phi^3	2phi^3+2 exact
CTC	main	FN	1/10	RP(matched_r022_B)	20	91.62090285928718	91.43298844128077	91.80419356036133	0.43657875577823696	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
CTC	main	FN	1/10	RP(exact_B)	20	91.6570065091529	91.46356874552089	91.8385479062507	0.4402544993587466	lambda=(7phi+2)/2	7phi+4 exact
CTC	main	FN	1/10	Scalar_filtered	20	94.30439300809202	94.14694028197864	94.4548115701462	0.36071176597273585	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	main	FN	1/10	Scalar_raw	20	94.30439300809202	94.14694028197864	94.4548115701462	0.36071176597273585	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	main	FN	1/2	SG_filtered	20	90.85283481084802	90.71163571474419	91.00430194043714	0.34614838370940504	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	main	FN	1/2	SG_raw	20	90.85283481084802	90.71163571474419	91.00430194043714	0.34614838370940504	same shaped cost; raw labels	5phi+3 exact
CTC	main	FN	1/2	RP_SG_raw	20	88.72102358333521	88.54905170519633	88.89429108920388	0.4029451205450894	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	main	FN	1/2	RP_SG_filtered	20	88.72102358333521	88.54905170519633	88.89429108920388	0.4029451205450894	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	main	FN	1/2	Credit_BANK_filtered	20	90.84188076992527	90.70076366424819	90.99163635045876	0.34349046959567725	c=phi/2; permanent filter	6phi+3 exact
CTC	main	FN	1/2	Credit_BANK_raw	20	90.84188076992527	90.70076366424819	90.99163635045876	0.34349046959567725	c=phi/2; raw labels	6phi+3 exact
CTC	main	FN	1/2	RP_credit_budget_raw	20	88.19068368677063	88.00706193358803	88.36543806376685	0.41481462600020175	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	main	FN	1/2	RP_credit_budget_filtered	20	88.19068368677063	88.00706193358803	88.36543806376685	0.41481462600020175	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	main	FN	1/2	Filtered_SUM(phi3)	20	89.12750229950566	88.9561639536967	89.30508429257755	0.4024365101408159	lambda=phi^3; permanent filter	7phi+4 exact
CTC	main	FN	1/2	SUM(phi3)	20	89.12750229950566	88.9561639536967	89.30508429257755	0.4024365101408159	lambda=phi^3; raw labels	7phi+4 exact
CTC	main	FN	1/2	MAX(phi3)	20	91.08844068121797	90.93711914878085	91.24310118759593	0.35838948521463826	lambda=phi^3	7phi+4 exact
CTC	main	FN	1/2	MAX(Lambda)	20	88.40740592482449	88.22266025738239	88.59120890956173	0.4259448122622136	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
CTC	main	FN	1/2	LR	20	93.26682941900097	93.162932347626	93.36802188198315	0.23861693430306252	strict x>phi*y; prediction free	<=phi^3 published bound
CTC	main	FN	1/2	Half(4)	20	89.07490604473739	88.9091640282896	89.24326286277172	0.3875982233474142	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
CTC	main	FN	1/2	RP(phi3)	20	88.96474138320204	88.7993165892053	89.13692011104638	0.3963387701724257	lambda=phi^3	2phi^3+2 exact
CTC	main	FN	1/2	RP(matched_r022_B)	20	86.94919397388438	86.71469435266799	87.18296423827817	0.5371015852117272	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
CTC	main	FN	1/2	RP(exact_B)	20	87.48165139070717	87.2454877182767	87.71160738973659	0.5394830687169566	lambda=(7phi+2)/2	7phi+4 exact
CTC	main	FN	1/2	Scalar_filtered	20	90.84760784399475	90.70638039643195	90.99875031829816	0.3449658957648947	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	main	FN	1/2	Scalar_raw	20	90.84760784399475	90.70638039643195	90.99875031829816	0.3449658957648947	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	main	FN	1	SG_filtered	20	88.8781373087037	88.75676610147733	89.01011811594304	0.3016220351209698	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	main	FN	1	SG_raw	20	88.8781373087037	88.75676610147733	89.01011811594304	0.3016220351209698	same shaped cost; raw labels	5phi+3 exact
CTC	main	FN	1	RP_SG_raw	20	85.22321058252263	85.07861807996919	85.39142659110274	0.36558891324140785	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	main	FN	1	RP_SG_filtered	20	85.22321058252263	85.07861807996919	85.39142659110274	0.36558891324140785	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	main	FN	1	Credit_BANK_filtered	20	88.8781373087037	88.75676610147733	89.01011811594304	0.3016220351209698	c=phi/2; permanent filter	6phi+3 exact
CTC	main	FN	1	Credit_BANK_raw	20	88.8781373087037	88.75676610147733	89.01011811594304	0.3016220351209698	c=phi/2; raw labels	6phi+3 exact
CTC	main	FN	1	RP_credit_budget_raw	20	84.22212448931225	84.08084555415971	84.36923134437849	0.33599116940742524	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	main	FN	1	RP_credit_budget_filtered	20	84.22212448931225	84.08084555415971	84.36923134437849	0.33599116940742524	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	main	FN	1	Filtered_SUM(phi3)	20	85.71740027481209	85.58677580119434	85.86709271151926	0.3271514448191462	lambda=phi^3; permanent filter	7phi+4 exact
CTC	main	FN	1	SUM(phi3)	20	85.71740027481209	85.58677580119434	85.86709271151926	0.3271514448191462	lambda=phi^3; raw labels	7phi+4 exact
CTC	main	FN	1	MAX(phi3)	20	89.1496690757398	89.02265418238466	89.2845617598907	0.3039665452860199	lambda=phi^3	7phi+4 exact
CTC	main	FN	1	MAX(Lambda)	20	84.04220739142947	83.81946358739815	84.25843622768916	0.5048094833065428	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
CTC	main	FN	1	LR	20	93.26682941900097	93.162932347626	93.36802188198315	0.23861693430306252	strict x>phi*y; prediction free	<=phi^3 published bound
CTC	main	FN	1	Half(4)	20	86.1181826005011	85.98737171526896	86.26919987606652	0.3287131764423784	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
CTC	main	FN	1	RP(phi3)	20	85.71740027481209	85.58677580119434	85.86709271151926	0.3271514448191462	lambda=phi^3	2phi^3+2 exact
CTC	main	FN	1	RP(matched_r022_B)	20	81.8843741888247	81.70566558786228	82.05943043325229	0.41329399698296626	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
CTC	main	FN	1	RP(exact_B)	20	82.9059616800781	82.71442799619945	83.09783572253855	0.4532464143047463	lambda=(7phi+2)/2	7phi+4 exact
CTC	main	FN	1	Scalar_filtered	20	88.8781373087037	88.75676610147733	89.01011811594304	0.3016220351209698	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	main	FN	1	Scalar_raw	20	88.8781373087037	88.75676610147733	89.01011811594304	0.3016220351209698	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	main	FP	1/10	SG_filtered	20	89.25260281470781	89.11490977702555	89.38594241995463	0.3182172081315	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	main	FP	1/10	SG_raw	20	89.68423449032797	89.47028194426026	89.87514101665658	0.4592062348115103	same shaped cost; raw labels	5phi+3 exact
CTC	main	FP	1/10	RP_SG_raw	20	89.14782171213011	88.97270790511506	89.32045757694175	0.4072230812091821	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	main	FP	1/10	RP_SG_filtered	20	87.2442454165068	87.10431821243766	87.38010608850557	0.3256923790947258	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	main	FP	1/10	Credit_BANK_filtered	20	89.20425376808569	89.06745110993471	89.33700822496502	0.3165504990336408	c=phi/2; permanent filter	6phi+3 exact
CTC	main	FP	1/10	Credit_BANK_raw	20	89.33531554014401	89.14077245756496	89.50733522472379	0.4213199381804793	c=phi/2; raw labels	6phi+3 exact
CTC	main	FP	1/10	RP_credit_budget_raw	20	88.51894270704014	88.35569506350444	88.67936032301705	0.3805292840761909	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	main	FP	1/10	RP_credit_budget_filtered	20	86.55815650887072	86.40036162548249	86.70362441066351	0.3516785542653076	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	main	FP	1/10	Filtered_SUM(phi3)	20	87.33675061508251	87.19625531496173	87.47826111874477	0.3336510389563715	lambda=phi^3; permanent filter	7phi+4 exact
CTC	main	FP	1/10	SUM(phi3)	20	88.1077113852335	87.927062770333	88.2895955171278	0.42567268022287647	lambda=phi^3; raw labels	7phi+4 exact
CTC	main	FP	1/10	MAX(phi3)	20	90.63295921692662	90.46340889989814	90.79352996428712	0.3741957044548665	lambda=phi^3	7phi+4 exact
CTC	main	FP	1/10	MAX(Lambda)	20	87.1989999971785	87.02259124576074	87.3660454180586	0.40152328532788656	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
CTC	main	FP	1/10	LR	20	93.26682941900097	93.162932347626	93.36802188198315	0.23861693430306252	strict x>phi*y; prediction free	<=phi^3 published bound
CTC	main	FP	1/10	Half(4)	20	86.84340119461436	86.64003846734418	87.01794981963693	0.43254787323027327	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
CTC	main	FP	1/10	RP(phi3)	20	89.42670978122248	89.24848640417267	89.60421070966554	0.41574658120901703	lambda=phi^3	2phi^3+2 exact
CTC	main	FP	1/10	RP(matched_r022_B)	20	87.00324399589194	86.78989475264795	87.21331326497359	0.5033466771921915	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
CTC	main	FP	1/10	RP(exact_B)	20	87.65245493392096	87.44911722523729	87.84857260477561	0.4705917079563879	lambda=(7phi+2)/2	7phi+4 exact
CTC	main	FP	1/10	Scalar_filtered	20	89.23660784822698	89.09977986729876	89.36906607622508	0.31775177124345516	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	main	FP	1/10	Scalar_raw	20	89.586535300939	89.3823876645628	89.77297621016776	0.44829210522569607	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	main	FP	1/2	SG_filtered	20	87.55096491067196	87.39052406157596	87.72203119092528	0.39157722479561813	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	main	FP	1/2	SG_raw	20	87.17229063917793	87.02818500052196	87.33839045447684	0.36659804932775036	same shaped cost; raw labels	5phi+3 exact
CTC	main	FP	1/2	RP_SG_raw	20	87.0284133551904	86.86096408362582	87.19078589486038	0.39010129312955466	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	main	FP	1/2	RP_SG_filtered	20	86.0314143511726	85.88326536066266	86.18402731879753	0.35594858025914633	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	main	FP	1/2	Credit_BANK_filtered	20	87.46234330209015	87.30770181865508	87.6311852161888	0.38072448552814353	c=phi/2; permanent filter	6phi+3 exact
CTC	main	FP	1/2	Credit_BANK_raw	20	86.7981587731079	86.63474961310463	86.98426124147913	0.4064462931806429	c=phi/2; raw labels	6phi+3 exact
CTC	main	FP	1/2	RP_credit_budget_raw	20	86.18834326964313	86.0059565396954	86.35499438878293	0.4074538883886157	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	main	FP	1/2	RP_credit_budget_filtered	20	85.12725894691104	84.97908685553885	85.27285106874112	0.34152103901289843	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	main	FP	1/2	Filtered_SUM(phi3)	20	86.18572105726474	86.01050123757138	86.35854926320594	0.407206896546305	lambda=phi^3; permanent filter	7phi+4 exact
CTC	main	FP	1/2	SUM(phi3)	20	86.34207157246688	86.17835330617424	86.51217995166101	0.3877176387894295	lambda=phi^3; raw labels	7phi+4 exact
CTC	main	FP	1/2	MAX(phi3)	20	89.49227990344897	89.35381266505654	89.63929730439389	0.33572394179065346	lambda=phi^3	7phi+4 exact
CTC	main	FP	1/2	MAX(Lambda)	20	85.0112666961041	84.76869029926023	85.25625607940631	0.5629136935484177	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
CTC	main	FP	1/2	LR	20	93.26682941900097	93.162932347626	93.36802188198315	0.23861693430306252	strict x>phi*y; prediction free	<=phi^3 published bound
CTC	main	FP	1/2	Half(4)	20	85.43119593340181	85.25780629274543	85.6076893115661	0.411475314793843	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
CTC	main	FP	1/2	RP(phi3)	20	87.41141842115658	87.22571204881017	87.58677449185156	0.42381433988558526	lambda=phi^3	2phi^3+2 exact
CTC	main	FP	1/2	RP(matched_r022_B)	20	84.35287378253166	84.10922147184587	84.57912241499588	0.5488806800447737	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
CTC	main	FP	1/2	RP(exact_B)	20	85.13672677358194	84.8917618842474	85.35700484712518	0.5448586745380927	lambda=(7phi+2)/2	7phi+4 exact
CTC	main	FP	1/2	Scalar_filtered	20	87.51632931178474	87.35784466927325	87.68676721331654	0.387558378671413	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	main	FP	1/2	Scalar_raw	20	87.00270121380042	86.84865990311039	87.17815038449709	0.38772737385647216	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	main	FP	1	SG_filtered	20	86.38932323996119	86.2285242349206	86.5543812063729	0.37886962837820753	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	main	FP	1	SG_raw	20	85.71740027481209	85.58677580119434	85.86709271151926	0.3271514448191462	same shaped cost; raw labels	5phi+3 exact
CTC	main	FP	1	RP_SG_raw	20	85.22321058252263	85.07861807996919	85.39142659110274	0.36558891324140785	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	main	FP	1	RP_SG_filtered	20	85.36902269597995	85.21932675005785	85.5401741716842	0.3765013100959997	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	main	FP	1	Credit_BANK_filtered	20	86.31095894324314	86.15974677839961	86.47250759330632	0.3637396093999411	c=phi/2; permanent filter	6phi+3 exact
CTC	main	FP	1	Credit_BANK_raw	20	85.71740027481209	85.58677580119434	85.86709271151926	0.3271514448191462	c=phi/2; raw labels	6phi+3 exact
CTC	main	FP	1	RP_credit_budget_raw	20	84.22212448931225	84.08084555415971	84.36923134437849	0.33599116940742524	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	main	FP	1	RP_credit_budget_filtered	20	84.38418585507753	84.23429199560412	84.538575993196	0.3560345414954958	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	main	FP	1	Filtered_SUM(phi3)	20	85.72601336957995	85.59165146300758	85.87604642497404	0.32746731065779594	lambda=phi^3; permanent filter	7phi+4 exact
CTC	main	FP	1	SUM(phi3)	20	85.71740027481209	85.58677580119434	85.86709271151926	0.3271514448191462	lambda=phi^3; raw labels	7phi+4 exact
CTC	main	FP	1	MAX(phi3)	20	89.1496690757398	89.02265418238466	89.2845617598907	0.3039665452860199	lambda=phi^3	7phi+4 exact
CTC	main	FP	1	MAX(Lambda)	20	84.04220739142947	83.81946358739815	84.25843622768916	0.5048094833065428	Lambda=(5phi+2+sqrt(33phi+21))/2	(2Lambda+1)phi exact
CTC	main	FP	1	LR	20	93.26682941900097	93.162932347626	93.36802188198315	0.23861693430306252	strict x>phi*y; prediction free	<=phi^3 published bound
CTC	main	FP	1	Half(4)	20	86.1181826005011	85.98737171526896	86.26919987606652	0.3287131764423784	lambda=4; stated all-negative half-weight modification	not assigned by this study; no RP theorem transferred
CTC	main	FP	1	RP(phi3)	20	85.71740027481209	85.58677580119434	85.86709271151926	0.3271514448191462	lambda=phi^3	2phi^3+2 exact
CTC	main	FP	1	RP(matched_r022_B)	20	81.8843741888247	81.70566558786228	82.05943043325229	0.41329399698296626	lambda0=(B0+sqrt(B0(B0-8)))/4, B0=8phi+5	2lambda0+2 exact; B0 is only the older sufficient-certificate target
CTC	main	FP	1	RP(exact_B)	20	82.9059616800781	82.71442799619945	83.09783572253855	0.4532464143047463	lambda=(7phi+2)/2	7phi+4 exact
CTC	main	FP	1	Scalar_filtered	20	86.3673694854186	86.2085475394584	86.53188240373817	0.37814815627438936	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	main	FP	1	Scalar_raw	20	85.71740027481209	85.58677580119434	85.86709271151926	0.3271514448191462	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	low_fp	FP	17/5000	SG_filtered	20	93.79930023785072	93.62993070270355	93.96197292120455	0.3878986509869242	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	low_fp	FP	17/5000	SG_raw	20	94.71573912884003	94.57344797033356	94.85645212813607	0.3313840017531825	same shaped cost; raw labels	5phi+3 exact
CTC	low_fp	FP	17/5000	RP_SG_raw	20	92.31258235192875	92.16218070552502	92.45977834369992	0.34167235863192236	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	low_fp	FP	17/5000	RP_SG_filtered	20	91.51066783711036	91.33761514721773	91.67413569710996	0.39708737574635594	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	low_fp	FP	17/5000	Credit_BANK_filtered	20	93.77586326687808	93.60786405371816	93.93834914625562	0.3871035725569385	c=phi/2; permanent filter	6phi+3 exact
CTC	low_fp	FP	17/5000	Credit_BANK_raw	20	94.67108569114959	94.53015156281741	94.80989925290753	0.3293001871891024	c=phi/2; raw labels	6phi+3 exact
CTC	low_fp	FP	17/5000	RP_credit_budget_raw	20	92.18207129737263	92.02426691353435	92.34551686768532	0.37345152220084266	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	low_fp	FP	17/5000	RP_credit_budget_filtered	20	91.30412373315576	91.14156079653183	91.46102752282574	0.3761904404555789	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	low_fp	FP	17/5000	Scalar_filtered	20	93.79206772820126	93.61988577769847	93.95592796780834	0.39217804091847125	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	low_fp	FP	17/5000	Scalar_raw	20	94.69682939783988	94.55766345094436	94.83543706214166	0.3255122274716814	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	low_fp	FP	17/2500	SG_filtered	20	92.828010730086	92.65933493940169	92.99467582436574	0.3913218428306647	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	low_fp	FP	17/2500	SG_raw	20	94.10360771984968	93.91964107167544	94.28664978246394	0.426459713672662	same shaped cost; raw labels	5phi+3 exact
CTC	low_fp	FP	17/2500	RP_SG_raw	20	91.96218688632823	91.81022520871895	92.11062151635471	0.3523538300089364	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	low_fp	FP	17/2500	RP_SG_filtered	20	90.62052248860122	90.48238404954236	90.75613126862176	0.32709600290005136	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	low_fp	FP	17/2500	Credit_BANK_filtered	20	92.80632148923323	92.6368013399911	92.97457833431851	0.39474435993059476	c=phi/2; permanent filter	6phi+3 exact
CTC	low_fp	FP	17/2500	Credit_BANK_raw	20	94.03372919864343	93.85159648119202	94.2164771573031	0.4243320656172775	c=phi/2; raw labels	6phi+3 exact
CTC	low_fp	FP	17/2500	RP_credit_budget_raw	20	91.76088368028125	91.59885855289146	91.93021268311401	0.3909961439560378	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	low_fp	FP	17/2500	RP_credit_budget_filtered	20	90.31937594519559	90.18307666541347	90.45144838879422	0.3139961444285808	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	low_fp	FP	17/2500	Scalar_filtered	20	92.82371238262647	92.65409052346203	92.99025203569735	0.391860902081158	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	low_fp	FP	17/2500	Scalar_raw	20	94.07580398054309	93.8974077526141	94.25463132170086	0.4170031258726184	c=2phi-3=alpha^3; raw labels	4phi+5 exact
CTC	low_fp	FP	51/5000	SG_filtered	20	92.16836067111709	92.00554360296566	92.34125240002086	0.3922961907604061	negative=min(2phi*v,max(d*v,phi*v+alpha*b)); permanent filter	5phi+3 exact
CTC	low_fp	FP	51/5000	SG_raw	20	93.61238851629687	93.40022515846132	93.81440885422545	0.48402717489155433	same shaped cost; raw labels	5phi+3 exact
CTC	low_fp	FP	51/5000	RP_SG_raw	20	91.67539550086902	91.51831916451059	91.82368893348787	0.35475300067748644	lambda=(5phi+1)/2; raw labels	5phi+3 exact
CTC	low_fp	FP	51/5000	RP_SG_filtered	20	89.97549298298085	89.81569096971425	90.12609257820435	0.3694600865227287	lambda=(5phi+1)/2; permanent filter	5phi+3 exact
CTC	low_fp	FP	51/5000	Credit_BANK_filtered	20	92.15339466288965	91.98849862735028	92.32867834941341	0.39780371079670873	c=phi/2; permanent filter	6phi+3 exact
CTC	low_fp	FP	51/5000	Credit_BANK_raw	20	93.5234875812586	93.31857406753635	93.72554986664981	0.47317823094410494	c=phi/2; raw labels	6phi+3 exact
CTC	low_fp	FP	51/5000	RP_credit_budget_raw	20	91.38123670377853	91.21813565372973	91.54577495810103	0.38474005987972143	lambda=(6phi+1)/2; raw labels	6phi+3 exact
CTC	low_fp	FP	51/5000	RP_credit_budget_filtered	20	89.58951107994945	89.42963727766742	89.74764964156634	0.3737089213036711	lambda=(6phi+1)/2; permanent filter	6phi+3 exact
CTC	low_fp	FP	51/5000	Scalar_filtered	20	92.16302983855495	91.99877146616765	92.33651712003139	0.3936876341214934	c=2phi-3=alpha^3; permanent filter	4phi+5 exact
CTC	low_fp	FP	51/5000	Scalar_raw	20	93.5776635117825	93.37466458782418	93.77365477595337	0.46739024379118643	c=2phi-3=alpha^3; raw labels	4phi+5 exact


==> anc/O_fixed_logs/all_paired_contrasts.tsv <==
dataset	phase	error_kind	q_exact	family	contrast	n	mean_pp	ci_lo_pp	ci_hi_pp	wins	ties	losses
NASA	main	FN	0	primary	SG_filtered minus SG_raw	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	0	primary	SG_filtered minus RP_SG_raw	20	0.4305411059250048	0.3634455538780506	0.5081407800066764	20	0	0
NASA	main	FN	0	primary	SG_filtered minus RP_SG_filtered	20	0.4305411059250048	0.3634455538780506	0.5081407800066764	20	0	0
NASA	main	FN	0	secondary	SG_filtered minus Credit_BANK_filtered	20	0.0016282161782783077	-0.0006156101400589441	0.0043869852055825635	6	12	2
NASA	main	FN	0	secondary	SG_filtered minus Filtered_SUM(phi3)	20	-0.06818563590094513	-0.10175351747134101	-0.03722988503968658	3	0	17
NASA	main	FN	0	best_scalar	SG_filtered minus Scalar_filtered	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	0	best_scalar	SG_raw minus Scalar_raw	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	1/10	primary	SG_filtered minus SG_raw	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	1/10	primary	SG_filtered minus RP_SG_raw	20	0.7623232495687489	0.6250322591404948	0.9085651306243752	20	0	0
NASA	main	FN	1/10	primary	SG_filtered minus RP_SG_filtered	20	0.7623232495687489	0.6250322591404948	0.9085651306243752	20	0	0
NASA	main	FN	1/10	secondary	SG_filtered minus Credit_BANK_filtered	20	0.0064526877688294345	0.0006954520500667272	0.015592834885982043	7	12	1
NASA	main	FN	1/10	secondary	SG_filtered minus Filtered_SUM(phi3)	20	0.3163115109381941	0.22046502679335717	0.4169925463117476	18	0	2
NASA	main	FN	1/10	best_scalar	SG_filtered minus Scalar_filtered	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	1/10	best_scalar	SG_raw minus Scalar_raw	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	1/2	primary	SG_filtered minus SG_raw	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	1/2	primary	SG_filtered minus RP_SG_raw	20	2.1948491630504625	2.0572429743847365	2.3420488461414806	20	0	0
NASA	main	FN	1/2	primary	SG_filtered minus RP_SG_filtered	20	2.1948491630504625	2.0572429743847365	2.3420488461414806	20	0	0
NASA	main	FN	1/2	secondary	SG_filtered minus Credit_BANK_filtered	20	0.008723937580344909	0.002260031109757801	0.01824977592684875	9	11	0
NASA	main	FN	1/2	secondary	SG_filtered minus Filtered_SUM(phi3)	20	1.8627300285187147	1.731607991566977	2.0014939786089925	20	0	0
NASA	main	FN	1/2	best_scalar	SG_filtered minus Scalar_filtered	20	0.0020167873042465493	0.0	0.005571525370341809	2	18	0
NASA	main	FN	1/2	best_scalar	SG_raw minus Scalar_raw	20	0.0020167873042465493	0.0	0.005571525370341809	2	18	0
NASA	main	FN	1	primary	SG_filtered minus SG_raw	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	1	primary	SG_filtered minus RP_SG_raw	20	4.3239696288681495	4.10767415508561	4.531719761644282	20	0	0
NASA	main	FN	1	primary	SG_filtered minus RP_SG_filtered	20	4.3239696288681495	4.10767415508561	4.531719761644282	20	0	0
NASA	main	FN	1	secondary	SG_filtered minus Credit_BANK_filtered	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	1	secondary	SG_filtered minus Filtered_SUM(phi3)	20	3.827405818354	3.6326043240401176	4.022930746997041	20	0	0
NASA	main	FN	1	best_scalar	SG_filtered minus Scalar_filtered	20	0.0	0.0	0.0	0	20	0
NASA	main	FN	1	best_scalar	SG_raw minus Scalar_raw	20	0.0	0.0	0.0	0	20	0
NASA	main	FP	1/10	primary	SG_filtered minus SG_raw	20	-0.5675760434553176	-0.6724617493850346	-0.45900510145747053	0	0	20
NASA	main	FP	1/10	primary	SG_filtered minus RP_SG_raw	20	1.742709692150227	1.5466135338635456	1.9406835860163238	20	0	0
NASA	main	FP	1/10	primary	SG_filtered minus RP_SG_filtered	20	2.598959695373992	2.3887009147411313	2.799553328034326	20	0	0
NASA	main	FP	1/10	secondary	SG_filtered minus Credit_BANK_filtered	20	0.02226546938618341	0.007671636250661428	0.042623716490253774	10	8	2
NASA	main	FP	1/10	secondary	SG_filtered minus Filtered_SUM(phi3)	20	2.091058548556176	1.8894500102386762	2.28542868163835	20	0	0
NASA	main	FP	1/10	best_scalar	SG_filtered minus Scalar_filtered	20	0.0033105916064166503	0.0	0.007326113131623654	3	17	0
NASA	main	FP	1/10	best_scalar	SG_raw minus Scalar_raw	20	0.026003317297037348	0.010395846518531664	0.0428950715254563	16	0	4
NASA	main	FP	1/2	primary	SG_filtered minus SG_raw	20	0.11406367855470663	-0.018878474552288596	0.244287574612964	11	0	9
NASA	main	FP	1/2	primary	SG_filtered minus RP_SG_raw	20	1.74087257600821	1.5403303731434768	1.9510776057347616	20	0	0
NASA	main	FP	1/2	primary	SG_filtered minus RP_SG_filtered	20	1.9955465622545083	1.7869101305478632	2.216642802209901	20	0	0
NASA	main	FP	1/2	secondary	SG_filtered minus Credit_BANK_filtered	20	0.05037068138010028	0.026877451888101797	0.07736573621075306	17	3	0
NASA	main	FP	1/2	secondary	SG_filtered minus Filtered_SUM(phi3)	20	1.5674280081723708	1.3826059789060896	1.7585808239117728	20	0	0
NASA	main	FP	1/2	best_scalar	SG_filtered minus Scalar_filtered	20	0.016316548608098683	0.00444873104877582	0.03353510662752758	10	10	0
NASA	main	FP	1/2	best_scalar	SG_raw minus Scalar_raw	20	0.04365235538577633	0.026118513161815283	0.06317612020671295	18	1	1
NASA	main	FP	1	primary	SG_filtered minus SG_raw	20	0.485385513277523	0.3703290226009091	0.6035776525868063	20	0	0
NASA	main	FP	1	primary	SG_filtered minus RP_SG_raw	20	0.9819493237916724	0.8450434013315565	1.1181603529876358	20	0	0
NASA	main	FP	1	primary	SG_filtered minus RP_SG_filtered	20	0.9474730927390276	0.8093940422417983	1.097486391843716	20	0	0
NASA	main	FP	1	secondary	SG_filtered minus Credit_BANK_filtered	20	0.050834043851110525	0.011282790202023989	0.1104698469665931	10	9	1
NASA	main	FP	1	secondary	SG_filtered minus Filtered_SUM(phi3)	20	0.5515878890288974	0.4454917668483804	0.6804249644225276	20	0	0
NASA	main	FP	1	best_scalar	SG_filtered minus Scalar_filtered	20	0.03926545614725539	0.0009720080925954681	0.09888963221742927	6	13	1
NASA	main	FP	1	best_scalar	SG_raw minus Scalar_raw	20	0.0	0.0	0.0	0	20	0
NASA	low_fp	FP	1923/100000	primary	SG_filtered minus SG_raw	20	-0.5270709422557509	-0.642868383050665	-0.41203828594742475	0	0	20
NASA	low_fp	FP	1923/100000	primary	SG_filtered minus RP_SG_raw	20	0.7466394185462952	0.5404980733921487	0.9572408209098026	20	0	0
NASA	low_fp	FP	1923/100000	primary	SG_filtered minus RP_SG_filtered	20	1.5281685697195457	1.3423764021442925	1.7225916585126921	20	0	0
NASA	low_fp	FP	1923/100000	secondary	SG_filtered minus Credit_BANK_filtered	20	0.01871760868515011	0.0009636477956925305	0.044247978183625164	7	12	1
NASA	low_fp	FP	1923/100000	best_scalar	SG_filtered minus Scalar_filtered	20	0.00040404519735544683	0.0	0.001119291163737855	2	18	0
NASA	low_fp	FP	1923/100000	best_scalar	SG_raw minus Scalar_raw	20	0.009687628359571342	0.005377175332060676	0.015151007164323117	16	3	1
NASA	low_fp	FP	1923/50000	primary	SG_filtered minus SG_raw	20	-0.6844946881811268	-0.7924982045778818	-0.5759565211261483	0	0	20
NASA	low_fp	FP	1923/50000	primary	SG_filtered minus RP_SG_raw	20	1.1207414280951724	0.9064410994087024	1.3635619747734808	20	0	0
NASA	low_fp	FP	1923/50000	primary	SG_filtered minus RP_SG_filtered	20	2.0496851800176126	1.854329606489208	2.2585980388161966	20	0	0
NASA	low_fp	FP	1923/50000	secondary	SG_filtered minus Credit_BANK_filtered	20	0.025568323956905913	0.0026974315276631702	0.05916943179725673	8	11	1
NASA	low_fp	FP	1923/50000	best_scalar	SG_filtered minus Scalar_filtered	20	0.0017382540192610926	0.0	0.005121917629454791	2	18	0
NASA	low_fp	FP	1923/50000	best_scalar	SG_raw minus Scalar_raw	20	0.02015153930044474	0.01101319749161864	0.03116542452856951	17	1	2
NASA	low_fp	FP	5769/100000	primary	SG_filtered minus SG_raw	20	-0.6264626221226628	-0.7228191058703333	-0.5246031932293753	0	0	20
NASA	low_fp	FP	5769/100000	primary	SG_filtered minus RP_SG_raw	20	1.4134033999285784	1.2055839562076913	1.629311935959349	20	0	0
NASA	low_fp	FP	5769/100000	primary	SG_filtered minus RP_SG_filtered	20	2.29698663091812	2.086948226851947	2.5037028808078694	20	0	0
NASA	low_fp	FP	5769/100000	secondary	SG_filtered minus Credit_BANK_filtered	20	0.011664011144082309	-0.0010885794303877813	0.029148013963114342	7	11	2
NASA	low_fp	FP	5769/100000	best_scalar	SG_filtered minus Scalar_filtered	20	-0.0008545126088751367	-0.009459815641913482	0.005916253294042947	2	17	1
NASA	low_fp	FP	5769/100000	best_scalar	SG_raw minus Scalar_raw	20	0.018402969233591596	0.006019177360539503	0.031260310674650585	17	0	3
CTC	main	FN	0	primary	SG_filtered minus SG_raw	20	0.0	0.0	0.0	0	20	0
CTC	main	FN	0	primary	SG_filtered minus RP_SG_raw	20	2.785646746552151	2.5931517405706126	2.9862883685924233	20	0	0
CTC	main	FN	0	primary	SG_filtered minus RP_SG_filtered	20	2.785646746552151	2.5931517405706126	2.9862883685924233	20	0	0
CTC	main	FN	0	secondary	SG_filtered minus Credit_BANK_filtered	20	0.01485367808049034	-0.001645658695517955	0.031564467100137834	15	2	3
CTC	main	FN	0	secondary	SG_filtered minus Filtered_SUM(phi3)	20	-0.32311528705731263	-0.45178831533700103	-0.19976443733353574	2	0	18
CTC	main	FN	0	best_scalar	SG_filtered minus Scalar_filtered	20	0.003881121199467305	-0.008966282263616458	0.014786963319357603	14	4	2
CTC	main	FN	0	best_scalar	SG_raw minus Scalar_raw	20	0.003881121199467305	-0.008966282263616458	0.014786963319357603	14	4	2
CTC	main	FN	1/10	primary	SG_filtered minus SG_raw	20	0.0	0.0	0.0	0	20	0
CTC	main	FN	1/10	primary	SG_filtered minus RP_SG_raw	20	2.4083137358079583	2.210467379819082	2.6086025935743633	20	0	0
CTC	main	FN	1/10	primary	SG_filtered minus RP_SG_filtered	20	2.4083137358079583	2.210467379819082	2.6086025935743633	20	0	0
CTC	main	FN	1/10	secondary	SG_filtered minus Credit_BANK_filtered	20	0.016356292181113473	-0.00033787215313109767	0.03382014726711279	15	2	3
CTC	main	FN	1/10	secondary	SG_filtered minus Filtered_SUM(phi3)	20	0.09691763960679936	-0.028101568495645424	0.21850442108181325	13	0	7
CTC	main	FN	1/10	best_scalar	SG_filtered minus Scalar_filtered	20	0.0026708828973207237	-0.008649527120059591	0.012023112677188901	14	4	2
CTC	main	FN	1/10	best_scalar	SG_raw minus Scalar_raw	20	0.0026708828973207237	-0.008649527120059591	0.012023112677188901	14	4	2
CTC	main	FN	1/2	primary	SG_filtered minus SG_raw	20	0.0	0.0	0.0	0	20	0
CTC	main	FN	1/2	primary	SG_filtered minus RP_SG_raw	20	2.1318112275128085	1.966417624088664	2.2983514801480713	20	0	0
CTC	main	FN	1/2	primary	SG_filtered minus RP_SG_filtered	20	2.1318112275128085	1.966417624088664	2.2983514801480713	20	0	0
CTC	main	FN	1/2	secondary	SG_filtered minus Credit_BANK_filtered	20	0.010954040922736396	0.0015951630321276334	0.02086206245908949	15	2	3
CTC	main	FN	1/2	secondary	SG_filtered minus Filtered_SUM(phi3)	20	1.7253325113423472	1.5925022845165722	1.858149829900061	20	0	0
CTC	main	FN	1/2	best_scalar	SG_filtered minus Scalar_filtered	20	0.005226966853260502	0.0015360750823871976	0.009852623552581088	12	8	0
CTC	main	FN	1/2	best_scalar	SG_raw minus Scalar_raw	20	0.005226966853260502	0.0015360750823871976	0.009852623552581088	12	8	0
CTC	main	FN	1	primary	SG_filtered minus SG_raw	20	0.0	0.0	0.0	0	20	0
CTC	main	FN	1	primary	SG_filtered minus RP_SG_raw	20	3.654926726181072	3.4740210965538436	3.85152424250333	20	0	0
CTC	main	FN	1	primary	SG_filtered minus RP_SG_filtered	20	3.654926726181072	3.4740210965538436	3.85152424250333	20	0	0
CTC	main	FN	1	secondary	SG_filtered minus Credit_BANK_filtered	20	0.0	0.0	0.0	0	20	0
CTC	main	FN	1	secondary	SG_filtered minus Filtered_SUM(phi3)	20	3.1607370338916114	2.9989078450175497	3.330168963409647	20	0	0
CTC	main	FN	1	best_scalar	SG_filtered minus Scalar_filtered	20	0.0	0.0	0.0	0	20	0
CTC	main	FN	1	best_scalar	SG_raw minus Scalar_raw	20	0.0	0.0	0.0	0	20	0
CTC	main	FP	1/10	primary	SG_filtered minus SG_raw	20	-0.43163167562016297	-0.5646461582737067	-0.3009516761703534	1	0	19
CTC	main	FP	1/10	primary	SG_filtered minus RP_SG_raw	20	0.10478110257770297	-0.05514459729025016	0.2659547427657298	11	0	9
CTC	main	FP	1/10	primary	SG_filtered minus RP_SG_filtered	20	2.0083573982010257	1.8403440247415546	2.1769805198011425	20	0	0
CTC	main	FP	1/10	secondary	SG_filtered minus Credit_BANK_filtered	20	0.048349046622124095	0.030918952300071342	0.06750709425715958	18	0	2
CTC	main	FP	1/10	secondary	SG_filtered minus Filtered_SUM(phi3)	20	1.9158521996253064	1.7693349235308553	2.0690617690605024	20	0	0
CTC	main	FP	1/10	best_scalar	SG_filtered minus Scalar_filtered	20	0.015994966480825226	0.009089624997178521	0.023182636651299004	14	5	1
CTC	main	FP	1/10	best_scalar	SG_raw minus Scalar_raw	20	0.09769918938898041	0.06625649116594813	0.12955906978647047	19	0	1
CTC	main	FP	1/2	primary	SG_filtered minus SG_raw	20	0.378674271494031	0.2443655189476465	0.5108426850678877	17	0	3
CTC	main	FP	1/2	primary	SG_filtered minus RP_SG_raw	20	0.5225515554815694	0.37399783698338945	0.677166283356938	18	0	2
CTC	main	FP	1/2	primary	SG_filtered minus RP_SG_filtered	20	1.5195505594993541	1.4040062934860482	1.6322383994876173	20	0	0
CTC	main	FP	1/2	secondary	SG_filtered minus Credit_BANK_filtered	20	0.08862160858180985	0.06062359278716853	0.11590687019642698	19	0	1
CTC	main	FP	1/2	secondary	SG_filtered minus Filtered_SUM(phi3)	20	1.3652438534072182	1.2334727261697858	1.5046697158629234	20	0	0
CTC	main	FP	1/2	best_scalar	SG_filtered minus Scalar_filtered	20	0.034635598887208546	0.01089256794122294	0.06290352004237862	17	1	2
CTC	main	FP	1/2	best_scalar	SG_raw minus Scalar_raw	20	0.16958942537751392	0.13982798939264834	0.20048395865545224	20	0	0
CTC	main	FP	1	primary	SG_filtered minus SG_raw	20	0.6719229651490878	0.5448682007637772	0.8086760490260253	20	0	0
CTC	main	FP	1	primary	SG_filtered minus RP_SG_raw	20	1.1661126574385485	1.0143906777263936	1.332387876173737	20	0	0
CTC	main	FP	1	primary	SG_filtered minus RP_SG_filtered	20	1.0203005439812203	0.8806605929621041	1.1717639086588394	20	0	0
CTC	main	FP	1	secondary	SG_filtered minus Credit_BANK_filtered	20	0.07836429671805475	0.04510841446262244	0.11631964380939497	17	1	2
CTC	main	FP	1	secondary	SG_filtered minus Filtered_SUM(phi3)	20	0.6633098703812379	0.5623406701789384	0.7731506304948301	20	0	0
CTC	main	FP	1	best_scalar	SG_filtered minus Scalar_filtered	20	0.021953754542581767	0.012991087299392818	0.031267691557287314	13	6	1
CTC	main	FP	1	best_scalar	SG_raw minus Scalar_raw	20	0.0	0.0	0.0	0	20	0
CTC	low_fp	FP	17/5000	primary	SG_filtered minus SG_raw	20	-0.9164388909893226	-1.0663277643796725	-0.781606335208674	0	0	20
CTC	low_fp	FP	17/5000	primary	SG_filtered minus RP_SG_raw	20	1.4867178859219485	1.3165185536955761	1.68395020423984	20	0	0
CTC	low_fp	FP	17/5000	primary	SG_filtered minus RP_SG_filtered	20	2.2886324007403567	2.13878548803834	2.466001319217943	20	0	0
CTC	low_fp	FP	17/5000	secondary	SG_filtered minus Credit_BANK_filtered	20	0.02343697097262165	0.002714920018113585	0.04640900623264837	15	1	4
CTC	low_fp	FP	17/5000	best_scalar	SG_filtered minus Scalar_filtered	20	0.007232509649459405	-0.006102701143263435	0.01920246830067941	13	6	1
CTC	low_fp	FP	17/5000	best_scalar	SG_raw minus Scalar_raw	20	0.018909731000158	0.003829514578583845	0.0324337869331648	17	2	1
CTC	low_fp	FP	17/2500	primary	SG_filtered minus SG_raw	20	-1.2755969897636725	-1.4047356811686005	-1.1480863624853295	0	0	20
CTC	low_fp	FP	17/2500	primary	SG_filtered minus RP_SG_raw	20	0.8658238437577573	0.6833221032576765	1.0552980504988336	20	0	0
CTC	low_fp	FP	17/2500	primary	SG_filtered minus RP_SG_filtered	20	2.207488241484776	2.082695025061792	2.337103066348496	20	0	0
CTC	low_fp	FP	17/2500	secondary	SG_filtered minus Credit_BANK_filtered	20	0.021689240852764868	0.0031775588701686177	0.042741819296942644	15	1	4
CTC	low_fp	FP	17/2500	best_scalar	SG_filtered minus Scalar_filtered	20	0.004298347459539987	-0.007843408424655213	0.014832380319899327	14	5	1
CTC	low_fp	FP	17/2500	best_scalar	SG_raw minus Scalar_raw	20	0.027803739306593234	0.011361074588628312	0.04485087070852989	18	1	1
CTC	low_fp	FP	51/5000	primary	SG_filtered minus SG_raw	20	-1.444027845179783	-1.5911846007536155	-1.2916047454814013	0	0	20
CTC	low_fp	FP	51/5000	primary	SG_filtered minus RP_SG_raw	20	0.4929651702480641	0.30656999543625624	0.6835678805611378	17	0	3
CTC	low_fp	FP	51/5000	primary	SG_filtered minus RP_SG_filtered	20	2.192867688136244	2.035312286625624	2.3576174520136894	20	0	0
CTC	low_fp	FP	51/5000	secondary	SG_filtered minus Credit_BANK_filtered	20	0.014966008227433747	0.0010948442049633301	0.02836458768311514	17	1	2
CTC	low_fp	FP	51/5000	best_scalar	SG_filtered minus Scalar_filtered	20	0.005330832562128975	-0.006542164187526803	0.015780410609890976	15	4	1
CTC	low_fp	FP	51/5000	best_scalar	SG_raw minus Scalar_raw	20	0.034725004514366976	0.016689323733720063	0.054075071453964736	18	0	2


==> anc/O_fixed_logs/all_records.tsv <==
case_id	dataset	phase	error_kind	q_exact	rep	method	gain_exact	OPT_exact	source
NASA_FN_q0_rep000	NASA	main	FN	0	0	SG_filtered	5775875	5816181	fresh SG study
NASA_FN_q0_rep000	NASA	main	FN	0	0	SG_raw	5775875	5816181	fresh SG study
NASA_FN_q0_rep000	NASA	main	FN	0	0	RP_SG_raw	5741799	5816181	fresh SG study
NASA_FN_q0_rep000	NASA	main	FN	0	0	RP_SG_filtered	5741799	5816181	fresh SG study
NASA_FN_q0_rep000	NASA	main	FN	0	0	Credit_BANK_filtered	5775875	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	Credit_BANK_raw	5775875	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	RP_credit_budget_raw	5745193	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	RP_credit_budget_filtered	5745193	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	MAX(Lambda)	5779249	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	MAX(phi3)	5765548	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	SUM(phi3)	5775344	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	LR	5622201	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	Half(4)	5778375	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	Filtered_SUM(phi3)	5775344	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	RP(phi3)	5742028	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	RP(matched_r022_B)	5749469	5816181	r8 accepted record
NASA_FN_q0_rep000	NASA	main	FN	0	0	RP(exact_B)	5750419	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	SG_filtered	5713788	5816181	fresh SG study
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	SG_raw	5713788	5816181	fresh SG study
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	RP_SG_raw	5671167	5816181	fresh SG study
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	RP_SG_filtered	5671167	5816181	fresh SG study
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	Credit_BANK_filtered	5713457	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	Credit_BANK_raw	5713457	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	RP_credit_budget_raw	5668833	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	RP_credit_budget_filtered	5668833	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	MAX(Lambda)	5709013	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	MAX(phi3)	5732011	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	SUM(phi3)	5701753	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	LR	5622201	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	Half(4)	5700252	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	Filtered_SUM(phi3)	5701753	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	RP(phi3)	5674626	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	RP(matched_r022_B)	5652137	5816181	r8 accepted record
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	RP(exact_B)	5657139	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	SG_filtered	5529210	5816181	fresh SG study
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	SG_raw	5529210	5816181	fresh SG study
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	RP_SG_raw	5420065	5816181	fresh SG study
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	RP_SG_filtered	5420065	5816181	fresh SG study
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	Credit_BANK_filtered	5529210	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	Credit_BANK_raw	5529210	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	RP_credit_budget_raw	5394120	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	RP_credit_budget_filtered	5394120	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	MAX(Lambda)	5436516	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	MAX(phi3)	5581823	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	SUM(phi3)	5436262	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	LR	5622201	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	Half(4)	5445481	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	Filtered_SUM(phi3)	5436262	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	RP(phi3)	5434209	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	RP(matched_r022_B)	5328789	5816181	r8 accepted record
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	RP(exact_B)	5350243	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	SG_filtered	5319189	5816181	fresh SG study
NASA_FN_q1_rep000	NASA	main	FN	1	0	SG_raw	5319189	5816181	fresh SG study
NASA_FN_q1_rep000	NASA	main	FN	1	0	RP_SG_raw	5092765	5816181	fresh SG study
NASA_FN_q1_rep000	NASA	main	FN	1	0	RP_SG_filtered	5092765	5816181	fresh SG study
NASA_FN_q1_rep000	NASA	main	FN	1	0	Credit_BANK_filtered	5319189	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	Credit_BANK_raw	5319189	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	RP_credit_budget_raw	5038916	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	RP_credit_budget_filtered	5038916	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	MAX(Lambda)	5119143	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	MAX(phi3)	5391169	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	SUM(phi3)	5122578	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	LR	5622201	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	Half(4)	5141142	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	Filtered_SUM(phi3)	5122578	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	RP(phi3)	5122578	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	RP(matched_r022_B)	4866724	5816181	r8 accepted record
NASA_FN_q1_rep000	NASA	main	FN	1	0	RP(exact_B)	4927144	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	SG_filtered	5450611	5816181	fresh SG study
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	SG_raw	5497586	5816181	fresh SG study
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	RP_SG_raw	5369538	5816181	fresh SG study
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	RP_SG_filtered	5305101	5816181	fresh SG study
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	Credit_BANK_filtered	5450774	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	Credit_BANK_raw	5493654	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	RP_credit_budget_raw	5334863	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	RP_credit_budget_filtered	5270732	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	MAX(Lambda)	5394729	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	MAX(phi3)	5593160	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	SUM(phi3)	5401470	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	LR	5622201	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	Half(4)	5414322	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	Filtered_SUM(phi3)	5355332	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	RP(phi3)	5392333	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	RP(matched_r022_B)	5233210	5816181	r8 accepted record
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	RP(exact_B)	5259657	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	SG_filtered	5262166	5816181	fresh SG study
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	SG_raw	5269719	5816181	fresh SG study
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	RP_SG_raw	5176227	5816181	fresh SG study
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	RP_SG_filtered	5139485	5816181	fresh SG study
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	Credit_BANK_filtered	5262058	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	Credit_BANK_raw	5257543	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	RP_credit_budget_raw	5129328	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	RP_credit_budget_filtered	5089238	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	MAX(Lambda)	5187295	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	MAX(phi3)	5465655	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	SUM(phi3)	5198115	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	LR	5622201	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	Half(4)	5199422	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	Filtered_SUM(phi3)	5165238	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	RP(phi3)	5206136	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	RP(matched_r022_B)	4969850	5816181	r8 accepted record
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	RP(exact_B)	5017249	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	SG_filtered	5146967	5816181	fresh SG study
NASA_FP_q1_rep000	NASA	main	FP	1	0	SG_raw	5122578	5816181	fresh SG study
NASA_FP_q1_rep000	NASA	main	FP	1	0	RP_SG_raw	5092765	5816181	fresh SG study
NASA_FP_q1_rep000	NASA	main	FP	1	0	RP_SG_filtered	5093433	5816181	fresh SG study
NASA_FP_q1_rep000	NASA	main	FP	1	0	Credit_BANK_filtered	5146717	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	Credit_BANK_raw	5122578	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	RP_credit_budget_raw	5038916	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	RP_credit_budget_filtered	5039584	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	MAX(Lambda)	5119143	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	MAX(phi3)	5391169	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	SUM(phi3)	5122578	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	LR	5622201	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	Half(4)	5141142	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	Filtered_SUM(phi3)	5104395	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	RP(phi3)	5122578	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	RP(matched_r022_B)	4866724	5816181	r8 accepted record
NASA_FP_q1_rep000	NASA	main	FP	1	0	RP(exact_B)	4927144	5816181	r8 accepted record
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	SG_filtered	5621985	5816181	fresh SG study
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	SG_raw	5656427	5816181	fresh SG study
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	RP_SG_raw	5609209	5816181	fresh SG study
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	RP_SG_filtered	5558045	5816181	fresh SG study
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	Credit_BANK_filtered	5621985	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	Credit_BANK_raw	5655696	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	RP_credit_budget_raw	5584889	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	RP_credit_budget_filtered	5531231	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	SG_filtered	5556589	5816181	fresh SG study
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	SG_raw	5618917	5816181	fresh SG study
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	RP_SG_raw	5505060	5816181	fresh SG study
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	RP_SG_filtered	5451271	5816181	fresh SG study
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	Credit_BANK_filtered	5556589	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	Credit_BANK_raw	5615519	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	RP_credit_budget_raw	5475830	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	RP_credit_budget_filtered	5421141	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	SG_filtered	5516584	5816181	fresh SG study
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	SG_raw	5572213	5816181	fresh SG study
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	RP_SG_raw	5444660	5816181	fresh SG study
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	RP_SG_filtered	5393347	5816181	fresh SG study
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	Credit_BANK_filtered	5516584	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	Credit_BANK_raw	5568591	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	RP_credit_budget_raw	5412101	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	RP_credit_budget_filtered	5361166	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep000	CTC	main	FN	0	0	SG_filtered	27261743	28353920	fresh SG study
CTC_FN_q0_rep000	CTC	main	FN	0	0	SG_raw	27261743	28353920	fresh SG study
CTC_FN_q0_rep000	CTC	main	FN	0	0	RP_SG_raw	26469463	28353920	fresh SG study
CTC_FN_q0_rep000	CTC	main	FN	0	0	RP_SG_filtered	26469463	28353920	fresh SG study
CTC_FN_q0_rep000	CTC	main	FN	0	0	Credit_BANK_filtered	27257879	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	Credit_BANK_raw	27257879	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	RP_credit_budget_raw	26450616	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	RP_credit_budget_filtered	26450616	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	MAX(Lambda)	27483498	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	MAX(phi3)	27306316	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	SUM(phi3)	27395498	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	LR	26474658	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	Half(4)	27677698	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	Filtered_SUM(phi3)	27395498	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	RP(phi3)	26475912	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	RP(matched_r022_B)	26410979	28353920	r8 accepted record
CTC_FN_q0_rep000	CTC	main	FN	0	0	RP(exact_B)	26498057	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	SG_filtered	26921761	28353920	fresh SG study
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	SG_raw	26921761	28353920	fresh SG study
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	RP_SG_raw	26193480	28353920	fresh SG study
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	RP_SG_filtered	26193480	28353920	fresh SG study
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	Credit_BANK_filtered	26917897	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	Credit_BANK_raw	26917897	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	RP_credit_budget_raw	26139279	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	RP_credit_budget_filtered	26139279	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	MAX(Lambda)	26832786	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	MAX(phi3)	26898616	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	SUM(phi3)	26892192	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	LR	26474658	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	Half(4)	27025125	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	Filtered_SUM(phi3)	26892192	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	RP(phi3)	26223268	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	RP(matched_r022_B)	25985277	28353920	r8 accepted record
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	RP(exact_B)	26102470	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	SG_filtered	25737104	28353920	fresh SG study
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	SG_raw	25737104	28353920	fresh SG study
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	RP_SG_raw	25068967	28353920	fresh SG study
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	RP_SG_filtered	25068967	28353920	fresh SG study
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	Credit_BANK_filtered	25737104	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	Credit_BANK_raw	25737104	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	RP_credit_budget_raw	24866721	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	RP_credit_budget_filtered	24866721	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	MAX(Lambda)	24801154	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	MAX(phi3)	25700860	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	SUM(phi3)	25268065	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	LR	26474658	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	Half(4)	25191254	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	Filtered_SUM(phi3)	25268065	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	RP(phi3)	25154317	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	RP(matched_r022_B)	24359321	28353920	r8 accepted record
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	RP(exact_B)	24538306	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	SG_filtered	25114587	28353920	fresh SG study
CTC_FN_q1_rep000	CTC	main	FN	1	0	SG_raw	25114587	28353920	fresh SG study
CTC_FN_q1_rep000	CTC	main	FN	1	0	RP_SG_raw	24164460	28353920	fresh SG study
CTC_FN_q1_rep000	CTC	main	FN	1	0	RP_SG_filtered	24164460	28353920	fresh SG study
CTC_FN_q1_rep000	CTC	main	FN	1	0	Credit_BANK_filtered	25114587	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	Credit_BANK_raw	25114587	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	RP_credit_budget_raw	23764462	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	RP_credit_budget_filtered	23764462	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	MAX(Lambda)	23527093	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	MAX(phi3)	25141339	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	SUM(phi3)	24304885	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	LR	26474658	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	Half(4)	24391801	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	Filtered_SUM(phi3)	24304885	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	RP(phi3)	24304885	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	RP(matched_r022_B)	22961801	28353920	r8 accepted record
CTC_FN_q1_rep000	CTC	main	FN	1	0	RP(exact_B)	23224233	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	SG_filtered	25167748	28353920	fresh SG study
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	SG_raw	25096078	28353920	fresh SG study
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	RP_SG_raw	25112501	28353920	fresh SG study
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	RP_SG_filtered	24567115	28353920	fresh SG study
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	Credit_BANK_filtered	25154058	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	Credit_BANK_raw	25051893	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	RP_credit_budget_raw	24906336	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	RP_credit_budget_filtered	24286074	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	MAX(Lambda)	24532043	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	MAX(phi3)	25461650	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	SUM(phi3)	24776323	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	LR	26474658	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	Half(4)	24265361	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	Filtered_SUM(phi3)	24738626	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	RP(phi3)	25181089	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	RP(matched_r022_B)	24354012	28353920	r8 accepted record
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	RP(exact_B)	24523430	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	SG_filtered	24745313	28353920	fresh SG study
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	SG_raw	24686476	28353920	fresh SG study
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	RP_SG_raw	24524064	28353920	fresh SG study
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	RP_SG_filtered	24348872	28353920	fresh SG study
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	Credit_BANK_filtered	24764446	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	Credit_BANK_raw	24572540	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	RP_credit_budget_raw	24192554	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	RP_credit_budget_filtered	24024250	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	MAX(Lambda)	23865178	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	MAX(phi3)	25262639	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	SUM(phi3)	24416870	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	LR	26474658	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	Half(4)	24117476	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	Filtered_SUM(phi3)	24426824	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	RP(phi3)	24642688	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	RP(matched_r022_B)	23548176	28353920	r8 accepted record
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	RP(exact_B)	23792182	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	SG_filtered	24500778	28353920	fresh SG study
CTC_FP_q1_rep000	CTC	main	FP	1	0	SG_raw	24304885	28353920	fresh SG study
CTC_FP_q1_rep000	CTC	main	FP	1	0	RP_SG_raw	24164460	28353920	fresh SG study
CTC_FP_q1_rep000	CTC	main	FP	1	0	RP_SG_filtered	24233271	28353920	fresh SG study
CTC_FP_q1_rep000	CTC	main	FP	1	0	Credit_BANK_filtered	24480657	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	Credit_BANK_raw	24304885	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	RP_credit_budget_raw	23764462	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	RP_credit_budget_filtered	23844524	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	MAX(Lambda)	23527093	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	MAX(phi3)	25141339	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	SUM(phi3)	24304885	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	LR	26474658	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	Half(4)	24391801	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	Filtered_SUM(phi3)	24360217	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	RP(phi3)	24304885	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	RP(matched_r022_B)	22961801	28353920	r8 accepted record
CTC_FP_q1_rep000	CTC	main	FP	1	0	RP(exact_B)	23224233	28353920	r8 accepted record
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	SG_filtered	26608352	28353920	fresh SG study
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	SG_raw	27039557	28353920	fresh SG study
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	RP_SG_raw	26255824	28353920	fresh SG study
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	RP_SG_filtered	25951873	28353920	fresh SG study
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	Credit_BANK_filtered	26604488	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	Credit_BANK_raw	27010402	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	RP_credit_budget_raw	26265953	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	RP_credit_budget_filtered	25935751	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	SG_filtered	26276714	28353920	fresh SG study
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	SG_raw	26816519	28353920	fresh SG study
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	RP_SG_raw	26061432	28353920	fresh SG study
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	RP_SG_filtered	25681803	28353920	fresh SG study
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	Credit_BANK_filtered	26268442	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	Credit_BANK_raw	26778777	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	RP_credit_budget_raw	26052574	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	RP_credit_budget_filtered	25627401	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	SG_filtered	26113179	28353920	fresh SG study
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	SG_raw	26723397	28353920	fresh SG study
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	RP_SG_raw	25992840	28353920	fresh SG study
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	RP_SG_filtered	25542785	28353920	fresh SG study
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	Credit_BANK_filtered	26104907	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	Credit_BANK_raw	26671090	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	RP_credit_budget_raw	25963273	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	RP_credit_budget_filtered	25481512	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep001	NASA	main	FN	0	1	SG_raw	5777575	5816181	fresh SG study
NASA_FN_q0_rep001	NASA	main	FN	0	1	RP_SG_raw	5753453	5816181	fresh SG study
NASA_FN_q0_rep001	NASA	main	FN	0	1	RP_SG_filtered	5753453	5816181	fresh SG study
NASA_FN_q0_rep001	NASA	main	FN	0	1	SG_filtered	5777575	5816181	fresh SG study
NASA_FN_q0_rep001	NASA	main	FN	0	1	Credit_BANK_filtered	5777575	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	Credit_BANK_raw	5777575	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	RP_credit_budget_raw	5759274	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	RP_credit_budget_filtered	5759274	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	MAX(Lambda)	5781406	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	MAX(phi3)	5751728	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	SUM(phi3)	5784683	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	LR	5640362	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	Half(4)	5782771	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	Filtered_SUM(phi3)	5784683	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	RP(phi3)	5752604	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	RP(matched_r022_B)	5757538	5816181	r8 accepted record
NASA_FN_q0_rep001	NASA	main	FN	0	1	RP(exact_B)	5755517	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	SG_raw	5731181	5816181	fresh SG study
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	RP_SG_raw	5702000	5816181	fresh SG study
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	RP_SG_filtered	5702000	5816181	fresh SG study
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	SG_filtered	5731181	5816181	fresh SG study
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	Credit_BANK_filtered	5731181	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	Credit_BANK_raw	5731181	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	RP_credit_budget_raw	5697092	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	RP_credit_budget_filtered	5697092	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	MAX(Lambda)	5723009	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	MAX(phi3)	5711486	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	SUM(phi3)	5729049	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	LR	5640362	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	Half(4)	5729887	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	Filtered_SUM(phi3)	5729049	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	RP(phi3)	5701274	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	RP(matched_r022_B)	5684313	5816181	r8 accepted record
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	RP(exact_B)	5691433	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	SG_raw	5570394	5816181	fresh SG study
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	RP_SG_raw	5440642	5816181	fresh SG study
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	RP_SG_filtered	5440642	5816181	fresh SG study
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	SG_filtered	5570394	5816181	fresh SG study
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	Credit_BANK_filtered	5569837	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	Credit_BANK_raw	5569837	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	RP_credit_budget_raw	5418555	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	RP_credit_budget_filtered	5418555	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	MAX(Lambda)	5478931	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	MAX(phi3)	5573431	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	SUM(phi3)	5467728	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	LR	5640362	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	Half(4)	5470251	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	Filtered_SUM(phi3)	5467728	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	RP(phi3)	5445253	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	RP(matched_r022_B)	5352995	5816181	r8 accepted record
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	RP(exact_B)	5384932	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	SG_raw	5363962	5816181	fresh SG study
NASA_FN_q1_rep001	NASA	main	FN	1	1	RP_SG_raw	5119145	5816181	fresh SG study
NASA_FN_q1_rep001	NASA	main	FN	1	1	RP_SG_filtered	5119145	5816181	fresh SG study
NASA_FN_q1_rep001	NASA	main	FN	1	1	SG_filtered	5363962	5816181	fresh SG study
NASA_FN_q1_rep001	NASA	main	FN	1	1	Credit_BANK_filtered	5363962	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	Credit_BANK_raw	5363962	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	RP_credit_budget_raw	5035218	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	RP_credit_budget_filtered	5035218	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	MAX(Lambda)	5176632	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	MAX(phi3)	5382573	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	SUM(phi3)	5138259	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	LR	5640362	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	Half(4)	5145667	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	Filtered_SUM(phi3)	5138259	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	RP(phi3)	5138259	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	RP(matched_r022_B)	4894622	5816181	r8 accepted record
NASA_FN_q1_rep001	NASA	main	FN	1	1	RP(exact_B)	4950571	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	SG_raw	5523850	5816181	fresh SG study
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	RP_SG_raw	5395343	5816181	fresh SG study
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	RP_SG_filtered	5325480	5816181	fresh SG study
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	SG_filtered	5468201	5816181	fresh SG study
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	Credit_BANK_filtered	5466287	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	Credit_BANK_raw	5518839	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	RP_credit_budget_raw	5327499	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	RP_credit_budget_filtered	5250892	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	MAX(Lambda)	5442867	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	MAX(phi3)	5560240	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	SUM(phi3)	5402384	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	LR	5640362	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	Half(4)	5400531	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	Filtered_SUM(phi3)	5328736	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	RP(phi3)	5397833	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	RP(matched_r022_B)	5203343	5816181	r8 accepted record
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	RP(exact_B)	5257037	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	SG_raw	5229068	5816181	fresh SG study
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	RP_SG_raw	5182705	5816181	fresh SG study
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	RP_SG_filtered	5164939	5816181	fresh SG study
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	SG_filtered	5267284	5816181	fresh SG study
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	Credit_BANK_filtered	5262646	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	Credit_BANK_raw	5215236	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	RP_credit_budget_raw	5114617	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	RP_credit_budget_filtered	5092595	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	MAX(Lambda)	5229626	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	MAX(phi3)	5406756	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	SUM(phi3)	5179240	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	LR	5640362	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	Half(4)	5180966	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	Filtered_SUM(phi3)	5175906	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	RP(phi3)	5200697	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	RP(matched_r022_B)	4981016	5816181	r8 accepted record
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	RP(exact_B)	5028692	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	SG_raw	5138259	5816181	fresh SG study
NASA_FP_q1_rep001	NASA	main	FP	1	1	RP_SG_raw	5119145	5816181	fresh SG study
NASA_FP_q1_rep001	NASA	main	FP	1	1	RP_SG_filtered	5118602	5816181	fresh SG study
NASA_FP_q1_rep001	NASA	main	FP	1	1	SG_filtered	5195129	5816181	fresh SG study
NASA_FP_q1_rep001	NASA	main	FP	1	1	Credit_BANK_filtered	5194429	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	Credit_BANK_raw	5138259	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	RP_credit_budget_raw	5035218	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	RP_credit_budget_filtered	5034671	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	MAX(Lambda)	5176632	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	MAX(phi3)	5382573	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	SUM(phi3)	5138259	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	LR	5640362	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	Half(4)	5145667	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	Filtered_SUM(phi3)	5133333	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	RP(phi3)	5138259	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	RP(matched_r022_B)	4894622	5816181	r8 accepted record
NASA_FP_q1_rep001	NASA	main	FP	1	1	RP(exact_B)	4950571	5816181	r8 accepted record
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	SG_raw	5701771	5816181	fresh SG study
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	RP_SG_raw	5618401	5816181	fresh SG study
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	RP_SG_filtered	5574876	5816181	fresh SG study
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	SG_filtered	5660353	5816181	fresh SG study
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	Credit_BANK_raw	5697532	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	RP_credit_budget_raw	5612007	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	RP_credit_budget_filtered	5568284	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	Credit_BANK_filtered	5660353	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	SG_raw	5643682	5816181	fresh SG study
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	RP_SG_raw	5545761	5816181	fresh SG study
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	RP_SG_filtered	5481431	5816181	fresh SG study
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	SG_filtered	5584029	5816181	fresh SG study
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	Credit_BANK_raw	5638091	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	RP_credit_budget_raw	5516524	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	RP_credit_budget_filtered	5448469	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	Credit_BANK_filtered	5582115	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	SG_raw	5588889	5816181	fresh SG study
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	RP_SG_raw	5480519	5816181	fresh SG study
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	RP_SG_filtered	5415646	5816181	fresh SG study
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	SG_filtered	5541116	5816181	fresh SG study
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	Credit_BANK_raw	5582451	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	RP_credit_budget_raw	5429012	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	RP_credit_budget_filtered	5367147	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	Credit_BANK_filtered	5539202	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep001	CTC	main	FN	0	1	SG_raw	27213171	28353920	fresh SG study
CTC_FN_q0_rep001	CTC	main	FN	0	1	RP_SG_raw	26273005	28353920	fresh SG study
CTC_FN_q0_rep001	CTC	main	FN	0	1	RP_SG_filtered	26273005	28353920	fresh SG study
CTC_FN_q0_rep001	CTC	main	FN	0	1	SG_filtered	27213171	28353920	fresh SG study
CTC_FN_q0_rep001	CTC	main	FN	0	1	Credit_BANK_filtered	27223787	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	Credit_BANK_raw	27223787	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	RP_credit_budget_raw	26246848	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	RP_credit_budget_filtered	26246848	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	MAX(Lambda)	27342419	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	MAX(phi3)	27076090	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	SUM(phi3)	27217929	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	LR	26531640	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	Half(4)	27551578	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	Filtered_SUM(phi3)	27217929	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	RP(phi3)	26219447	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	RP(matched_r022_B)	26181511	28353920	r8 accepted record
CTC_FN_q0_rep001	CTC	main	FN	0	1	RP(exact_B)	26202768	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	SG_raw	26877282	28353920	fresh SG study
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	RP_SG_raw	26068068	28353920	fresh SG study
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	RP_SG_filtered	26068068	28353920	fresh SG study
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	SG_filtered	26877282	28353920	fresh SG study
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	Credit_BANK_filtered	26887898	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	Credit_BANK_raw	26887898	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	RP_credit_budget_raw	26005393	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	RP_credit_budget_filtered	26005393	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	MAX(Lambda)	26829124	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	MAX(phi3)	26736542	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	SUM(phi3)	26711099	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	LR	26531640	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	Half(4)	27058636	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	Filtered_SUM(phi3)	26711099	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	RP(phi3)	26022165	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	RP(matched_r022_B)	25886074	28353920	r8 accepted record
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	RP(exact_B)	25946432	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	SG_raw	25832333	28353920	fresh SG study
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	RP_SG_raw	25211685	28353920	fresh SG study
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	RP_SG_filtered	25211685	28353920	fresh SG study
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	SG_filtered	25832333	28353920	fresh SG study
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	Credit_BANK_filtered	25844359	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	Credit_BANK_raw	25844359	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	RP_credit_budget_raw	25025190	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	RP_credit_budget_filtered	25025190	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	MAX(Lambda)	25113337	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	MAX(phi3)	25892926	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	SUM(phi3)	25229443	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	LR	26531640	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	Half(4)	25224824	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	Filtered_SUM(phi3)	25229443	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	RP(phi3)	25248979	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	RP(matched_r022_B)	24665548	28353920	r8 accepted record
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	RP(exact_B)	24879007	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	SG_raw	25354845	28353920	fresh SG study
CTC_FN_q1_rep001	CTC	main	FN	1	1	RP_SG_raw	24183074	28353920	fresh SG study
CTC_FN_q1_rep001	CTC	main	FN	1	1	RP_SG_filtered	24183074	28353920	fresh SG study
CTC_FN_q1_rep001	CTC	main	FN	1	1	SG_filtered	25354845	28353920	fresh SG study
CTC_FN_q1_rep001	CTC	main	FN	1	1	Credit_BANK_filtered	25354845	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	Credit_BANK_raw	25354845	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	RP_credit_budget_raw	23947880	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	RP_credit_budget_filtered	23947880	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	MAX(Lambda)	23814440	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	MAX(phi3)	25393724	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	SUM(phi3)	24356816	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	LR	26531640	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	Half(4)	24443437	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	Filtered_SUM(phi3)	24356816	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	RP(phi3)	24356816	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	RP(matched_r022_B)	23297324	28353920	r8 accepted record
CTC_FN_q1_rep001	CTC	main	FN	1	1	RP(exact_B)	23663005	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	SG_raw	25586797	28353920	fresh SG study
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	RP_SG_raw	25265677	28353920	fresh SG study
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	RP_SG_filtered	24717540	28353920	fresh SG study
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	SG_filtered	25447941	28353920	fresh SG study
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	Credit_BANK_filtered	25437920	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	Credit_BANK_raw	25354180	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	RP_credit_budget_raw	25114707	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	RP_credit_budget_filtered	24542136	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	MAX(Lambda)	24728817	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	MAX(phi3)	25858752	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	SUM(phi3)	24998194	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	LR	26531640	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	Half(4)	24720138	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	Filtered_SUM(phi3)	24835982	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	RP(phi3)	25413844	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	RP(matched_r022_B)	24692843	28353920	r8 accepted record
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	RP(exact_B)	24922439	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	SG_raw	24738213	28353920	fresh SG study
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	RP_SG_raw	24702458	28353920	fresh SG study
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	RP_SG_filtered	24491279	28353920	fresh SG study
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	SG_filtered	25010772	28353920	fresh SG study
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	Credit_BANK_filtered	24977914	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	Credit_BANK_raw	24615927	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	RP_credit_budget_raw	24483357	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	RP_credit_budget_filtered	24266300	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	MAX(Lambda)	24253258	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	MAX(phi3)	25524619	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	SUM(phi3)	24527596	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	LR	26531640	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	Half(4)	24095247	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	Filtered_SUM(phi3)	24537755	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	RP(phi3)	24824913	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	RP(matched_r022_B)	24100018	28353920	r8 accepted record
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	RP(exact_B)	24285102	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	SG_raw	24356816	28353920	fresh SG study
CTC_FP_q1_rep001	CTC	main	FP	1	1	RP_SG_raw	24183074	28353920	fresh SG study
CTC_FP_q1_rep001	CTC	main	FP	1	1	RP_SG_filtered	24221690	28353920	fresh SG study
CTC_FP_q1_rep001	CTC	main	FP	1	1	SG_filtered	24646191	28353920	fresh SG study
CTC_FP_q1_rep001	CTC	main	FP	1	1	Credit_BANK_filtered	24588779	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	Credit_BANK_raw	24356816	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	RP_credit_budget_raw	23947880	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	RP_credit_budget_filtered	23964183	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	MAX(Lambda)	23814440	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	MAX(phi3)	25393724	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	SUM(phi3)	24356816	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	LR	26531640	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	Half(4)	24443437	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	Filtered_SUM(phi3)	24312020	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	RP(phi3)	24356816	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	RP(matched_r022_B)	23297324	28353920	r8 accepted record
CTC_FP_q1_rep001	CTC	main	FP	1	1	RP(exact_B)	23663005	28353920	r8 accepted record
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	SG_raw	26912687	28353920	fresh SG study
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	RP_SG_raw	26145112	28353920	fresh SG study
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	RP_SG_filtered	25900887	28353920	fresh SG study
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	SG_filtered	26443974	28353920	fresh SG study
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	Credit_BANK_raw	26910821	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	RP_credit_budget_raw	26058251	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	RP_credit_budget_filtered	25790315	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	Credit_BANK_filtered	26454871	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	SG_raw	26697142	28353920	fresh SG study
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	RP_SG_raw	26110026	28353920	fresh SG study
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	RP_SG_filtered	25791052	28353920	fresh SG study
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	SG_filtered	26311642	28353920	fresh SG study
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	Credit_BANK_raw	26694421	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	RP_credit_budget_raw	26022274	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	RP_credit_budget_filtered	25679154	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	Credit_BANK_filtered	26316956	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	SG_raw	26552919	28353920	fresh SG study
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	RP_SG_raw	26074929	28353920	fresh SG study
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	RP_SG_filtered	25621447	28353920	fresh SG study
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	SG_filtered	26159624	28353920	fresh SG study
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	Credit_BANK_raw	26542029	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	RP_credit_budget_raw	25950156	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	RP_credit_budget_filtered	25465344	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	Credit_BANK_filtered	26161484	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep002	NASA	main	FN	0	2	RP_SG_raw	5758679	5816181	fresh SG study
NASA_FN_q0_rep002	NASA	main	FN	0	2	RP_SG_filtered	5758679	5816181	fresh SG study
NASA_FN_q0_rep002	NASA	main	FN	0	2	SG_filtered	5783671	5816181	fresh SG study
NASA_FN_q0_rep002	NASA	main	FN	0	2	SG_raw	5783671	5816181	fresh SG study
NASA_FN_q0_rep002	NASA	main	FN	0	2	Credit_BANK_filtered	5783671	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	Credit_BANK_raw	5783671	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	RP_credit_budget_raw	5759171	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	RP_credit_budget_filtered	5759171	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	MAX(Lambda)	5783646	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	MAX(phi3)	5770177	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	SUM(phi3)	5784500	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	LR	5669722	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	Half(4)	5785828	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	Filtered_SUM(phi3)	5784500	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	RP(phi3)	5756392	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	RP(matched_r022_B)	5758426	5816181	r8 accepted record
NASA_FN_q0_rep002	NASA	main	FN	0	2	RP(exact_B)	5754118	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	RP_SG_raw	5685884	5816181	fresh SG study
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	RP_SG_filtered	5685884	5816181	fresh SG study
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	SG_filtered	5749279	5816181	fresh SG study
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	SG_raw	5749279	5816181	fresh SG study
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	Credit_BANK_filtered	5749279	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	Credit_BANK_raw	5749279	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	RP_credit_budget_raw	5681708	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	RP_credit_budget_filtered	5681708	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	MAX(Lambda)	5706527	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	MAX(phi3)	5726601	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	SUM(phi3)	5710081	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	LR	5669722	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	Half(4)	5718532	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	Filtered_SUM(phi3)	5710081	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	RP(phi3)	5691909	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	RP(matched_r022_B)	5666054	5816181	r8 accepted record
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	RP(exact_B)	5669418	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	RP_SG_raw	5488837	5816181	fresh SG study
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	RP_SG_filtered	5488837	5816181	fresh SG study
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	SG_filtered	5604576	5816181	fresh SG study
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	SG_raw	5604576	5816181	fresh SG study
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	Credit_BANK_filtered	5604576	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	Credit_BANK_raw	5604576	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	RP_credit_budget_raw	5449018	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	RP_credit_budget_filtered	5449018	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	MAX(Lambda)	5471345	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	MAX(phi3)	5628395	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	SUM(phi3)	5506832	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	LR	5669722	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	Half(4)	5513126	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	Filtered_SUM(phi3)	5506832	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	RP(phi3)	5504063	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	RP(matched_r022_B)	5342665	5816181	r8 accepted record
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	RP(exact_B)	5403002	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	RP_SG_raw	5196734	5816181	fresh SG study
NASA_FN_q1_rep002	NASA	main	FN	1	2	RP_SG_filtered	5196734	5816181	fresh SG study
NASA_FN_q1_rep002	NASA	main	FN	1	2	SG_filtered	5436691	5816181	fresh SG study
NASA_FN_q1_rep002	NASA	main	FN	1	2	SG_raw	5436691	5816181	fresh SG study
NASA_FN_q1_rep002	NASA	main	FN	1	2	Credit_BANK_filtered	5436691	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	Credit_BANK_raw	5436691	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	RP_credit_budget_raw	5136951	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	RP_credit_budget_filtered	5136951	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	MAX(Lambda)	5181097	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	MAX(phi3)	5456364	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	SUM(phi3)	5223265	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	LR	5669722	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	Half(4)	5244378	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	Filtered_SUM(phi3)	5223265	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	RP(phi3)	5223265	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	RP(matched_r022_B)	4937553	5816181	r8 accepted record
NASA_FN_q1_rep002	NASA	main	FN	1	2	RP(exact_B)	5039462	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	RP_SG_raw	5447390	5816181	fresh SG study
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	RP_SG_filtered	5402560	5816181	fresh SG study
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	SG_filtered	5547648	5816181	fresh SG study
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	SG_raw	5560487	5816181	fresh SG study
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	Credit_BANK_filtered	5547648	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	Credit_BANK_raw	5557722	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	RP_credit_budget_raw	5416378	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	RP_credit_budget_filtered	5372115	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	MAX(Lambda)	5476051	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	MAX(phi3)	5617073	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	SUM(phi3)	5455498	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	LR	5669722	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	Half(4)	5454720	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	Filtered_SUM(phi3)	5425598	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	RP(phi3)	5461733	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	RP(matched_r022_B)	5315353	5816181	r8 accepted record
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	RP(exact_B)	5374723	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	RP_SG_raw	5240462	5816181	fresh SG study
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	RP_SG_filtered	5230638	5816181	fresh SG study
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	SG_filtered	5319660	5816181	fresh SG study
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	SG_raw	5291566	5816181	fresh SG study
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	Credit_BANK_filtered	5318131	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	Credit_BANK_raw	5289494	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	RP_credit_budget_raw	5182212	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	RP_credit_budget_filtered	5173466	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	MAX(Lambda)	5222604	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	MAX(phi3)	5473770	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	SUM(phi3)	5246704	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	LR	5669722	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	Half(4)	5245132	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	Filtered_SUM(phi3)	5258092	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	RP(phi3)	5267185	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	RP(matched_r022_B)	5005831	5816181	r8 accepted record
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	RP(exact_B)	5102018	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	RP_SG_raw	5196734	5816181	fresh SG study
NASA_FP_q1_rep002	NASA	main	FP	1	2	RP_SG_filtered	5197641	5816181	fresh SG study
NASA_FP_q1_rep002	NASA	main	FP	1	2	SG_filtered	5234082	5816181	fresh SG study
NASA_FP_q1_rep002	NASA	main	FP	1	2	SG_raw	5223265	5816181	fresh SG study
NASA_FP_q1_rep002	NASA	main	FP	1	2	Credit_BANK_filtered	5234082	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	Credit_BANK_raw	5223265	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	RP_credit_budget_raw	5136951	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	RP_credit_budget_filtered	5137822	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	MAX(Lambda)	5181097	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	MAX(phi3)	5456364	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	SUM(phi3)	5223265	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	LR	5669722	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	Half(4)	5244378	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	Filtered_SUM(phi3)	5215916	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	RP(phi3)	5223265	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	RP(matched_r022_B)	4937553	5816181	r8 accepted record
NASA_FP_q1_rep002	NASA	main	FP	1	2	RP(exact_B)	5039462	5816181	r8 accepted record
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	RP_SG_raw	5638343	5816181	fresh SG study
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	RP_SG_filtered	5581934	5816181	fresh SG study
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	SG_filtered	5643845	5816181	fresh SG study
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	SG_raw	5703973	5816181	fresh SG study
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	RP_credit_budget_raw	5610421	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	RP_credit_budget_filtered	5561792	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	Credit_BANK_filtered	5643845	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	Credit_BANK_raw	5698682	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	RP_SG_raw	5580975	5816181	fresh SG study
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	RP_SG_filtered	5516350	5816181	fresh SG study
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	SG_filtered	5609286	5816181	fresh SG study
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	SG_raw	5649641	5816181	fresh SG study
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	RP_credit_budget_raw	5549475	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	RP_credit_budget_filtered	5494710	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	Credit_BANK_filtered	5609286	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	Credit_BANK_raw	5642956	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	RP_SG_raw	5528361	5816181	fresh SG study
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	RP_SG_filtered	5463664	5816181	fresh SG study
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	SG_filtered	5585378	5816181	fresh SG study
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	SG_raw	5623426	5816181	fresh SG study
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	RP_credit_budget_raw	5492946	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	RP_credit_budget_filtered	5440623	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	Credit_BANK_filtered	5585378	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	Credit_BANK_raw	5620784	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep002	CTC	main	FN	0	2	RP_SG_raw	26304330	28353920	fresh SG study
CTC_FN_q0_rep002	CTC	main	FN	0	2	RP_SG_filtered	26304330	28353920	fresh SG study
CTC_FN_q0_rep002	CTC	main	FN	0	2	SG_filtered	27040785	28353920	fresh SG study
CTC_FN_q0_rep002	CTC	main	FN	0	2	SG_raw	27040785	28353920	fresh SG study
CTC_FN_q0_rep002	CTC	main	FN	0	2	Credit_BANK_filtered	27040785	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	Credit_BANK_raw	27040785	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	RP_credit_budget_raw	26271298	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	RP_credit_budget_filtered	26271298	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	MAX(Lambda)	27224477	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	MAX(phi3)	27125223	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	SUM(phi3)	27141881	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	LR	26541899	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	Half(4)	27466929	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	Filtered_SUM(phi3)	27141881	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	RP(phi3)	26314903	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	RP(matched_r022_B)	26333365	28353920	r8 accepted record
CTC_FN_q0_rep002	CTC	main	FN	0	2	RP(exact_B)	26264803	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	RP_SG_raw	26087346	28353920	fresh SG study
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	RP_SG_filtered	26087346	28353920	fresh SG study
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	SG_filtered	26678684	28353920	fresh SG study
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	SG_raw	26678684	28353920	fresh SG study
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	Credit_BANK_filtered	26678684	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	Credit_BANK_raw	26678684	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	RP_credit_budget_raw	26069254	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	RP_credit_budget_filtered	26069254	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	MAX(Lambda)	26722912	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	MAX(phi3)	26801583	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	SUM(phi3)	26759544	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	LR	26541899	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	Half(4)	26956567	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	Filtered_SUM(phi3)	26759544	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	RP(phi3)	26112934	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	RP(matched_r022_B)	26044578	28353920	r8 accepted record
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	RP(exact_B)	25999620	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	RP_SG_raw	25224274	28353920	fresh SG study
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	RP_SG_filtered	25224274	28353920	fresh SG study
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	SG_filtered	25729886	28353920	fresh SG study
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	SG_raw	25729886	28353920	fresh SG study
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	Credit_BANK_filtered	25729886	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	Credit_BANK_raw	25729886	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	RP_credit_budget_raw	25109729	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	RP_credit_budget_filtered	25109729	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	MAX(Lambda)	25057345	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	MAX(phi3)	25812965	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	SUM(phi3)	25327527	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	LR	26541899	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	Half(4)	25260695	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	Filtered_SUM(phi3)	25327527	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	RP(phi3)	25286592	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	RP(matched_r022_B)	24753575	28353920	r8 accepted record
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	RP(exact_B)	24889453	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	RP_SG_raw	24225259	28353920	fresh SG study
CTC_FN_q1_rep002	CTC	main	FN	1	2	RP_SG_filtered	24225259	28353920	fresh SG study
CTC_FN_q1_rep002	CTC	main	FN	1	2	SG_filtered	25157929	28353920	fresh SG study
CTC_FN_q1_rep002	CTC	main	FN	1	2	SG_raw	25157929	28353920	fresh SG study
CTC_FN_q1_rep002	CTC	main	FN	1	2	Credit_BANK_filtered	25157929	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	Credit_BANK_raw	25157929	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	RP_credit_budget_raw	24023110	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	RP_credit_budget_filtered	24023110	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	MAX(Lambda)	23813957	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	MAX(phi3)	25234965	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	SUM(phi3)	24303590	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	LR	26541899	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	Half(4)	24380339	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	Filtered_SUM(phi3)	24303590	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	RP(phi3)	24303590	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	RP(matched_r022_B)	23256370	28353920	r8 accepted record
CTC_FN_q1_rep002	CTC	main	FN	1	2	RP(exact_B)	23633508	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	RP_SG_raw	25386010	28353920	fresh SG study
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	RP_SG_filtered	24794171	28353920	fresh SG study
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	SG_filtered	25338818	28353920	fresh SG study
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	SG_raw	25514794	28353920	fresh SG study
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	Credit_BANK_filtered	25317490	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	Credit_BANK_raw	25421455	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	RP_credit_budget_raw	25238714	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	RP_credit_budget_filtered	24630251	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	MAX(Lambda)	24749557	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	MAX(phi3)	25718345	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	SUM(phi3)	25067464	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	LR	26541899	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	Half(4)	24687846	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	Filtered_SUM(phi3)	24815234	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	RP(phi3)	25447592	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	RP(matched_r022_B)	24734319	28353920	r8 accepted record
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	RP(exact_B)	24958943	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	RP_SG_raw	24787325	28353920	fresh SG study
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	RP_SG_filtered	24386570	28353920	fresh SG study
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	SG_filtered	24839861	28353920	fresh SG study
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	SG_raw	24681622	28353920	fresh SG study
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	Credit_BANK_filtered	24813270	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	Credit_BANK_raw	24571865	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	RP_credit_budget_raw	24622225	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	RP_credit_budget_filtered	24176667	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	MAX(Lambda)	24093405	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	MAX(phi3)	25351698	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	SUM(phi3)	24451076	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	LR	26541899	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	Half(4)	24279549	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	Filtered_SUM(phi3)	24434127	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	RP(phi3)	24843691	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	RP(matched_r022_B)	24080044	28353920	r8 accepted record
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	RP(exact_B)	24314712	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	RP_SG_raw	24225259	28353920	fresh SG study
CTC_FP_q1_rep002	CTC	main	FP	1	2	RP_SG_filtered	24277906	28353920	fresh SG study
CTC_FP_q1_rep002	CTC	main	FP	1	2	SG_filtered	24476625	28353920	fresh SG study
CTC_FP_q1_rep002	CTC	main	FP	1	2	SG_raw	24303590	28353920	fresh SG study
CTC_FP_q1_rep002	CTC	main	FP	1	2	Credit_BANK_filtered	24457835	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	Credit_BANK_raw	24303590	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	RP_credit_budget_raw	24023110	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	RP_credit_budget_filtered	24072633	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	MAX(Lambda)	23813957	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	MAX(phi3)	25234965	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	SUM(phi3)	24303590	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	LR	26541899	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	Half(4)	24380339	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	Filtered_SUM(phi3)	24292688	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	RP(phi3)	24303590	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	RP(matched_r022_B)	23256370	28353920	r8 accepted record
CTC_FP_q1_rep002	CTC	main	FP	1	2	RP(exact_B)	23633508	28353920	r8 accepted record
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	RP_SG_raw	26158138	28353920	fresh SG study
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	RP_SG_filtered	25931607	28353920	fresh SG study
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	SG_filtered	26572432	28353920	fresh SG study
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	SG_raw	26791800	28353920	fresh SG study
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	RP_credit_budget_raw	26073273	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	RP_credit_budget_filtered	25878952	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	Credit_BANK_filtered	26572081	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	Credit_BANK_raw	26781268	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	RP_SG_raw	26104302	28353920	fresh SG study
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	RP_SG_filtered	25711253	28353920	fresh SG study
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	SG_filtered	26372594	28353920	fresh SG study
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	SG_raw	26731484	28353920	fresh SG study
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	RP_credit_budget_raw	26008071	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	RP_credit_budget_filtered	25628407	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	Credit_BANK_filtered	26372243	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	Credit_BANK_raw	26724331	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	RP_SG_raw	26001287	28353920	fresh SG study
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	RP_SG_filtered	25565659	28353920	fresh SG study
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	SG_filtered	26130172	28353920	fresh SG study
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	SG_raw	26566336	28353920	fresh SG study
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	RP_credit_budget_raw	25877967	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	RP_credit_budget_filtered	25437867	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	Credit_BANK_filtered	26129710	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	Credit_BANK_raw	26553554	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep003	NASA	main	FN	0	3	RP_SG_filtered	5740071	5816181	fresh SG study
NASA_FN_q0_rep003	NASA	main	FN	0	3	SG_filtered	5764605	5816181	fresh SG study
NASA_FN_q0_rep003	NASA	main	FN	0	3	SG_raw	5764605	5816181	fresh SG study
NASA_FN_q0_rep003	NASA	main	FN	0	3	RP_SG_raw	5740071	5816181	fresh SG study
NASA_FN_q0_rep003	NASA	main	FN	0	3	Credit_BANK_filtered	5764787	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	Credit_BANK_raw	5764787	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	RP_credit_budget_raw	5739307	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	RP_credit_budget_filtered	5739307	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	MAX(Lambda)	5784879	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	MAX(phi3)	5751685	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	SUM(phi3)	5773104	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	LR	5625545	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	Half(4)	5782533	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	Filtered_SUM(phi3)	5773104	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	RP(phi3)	5735727	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	RP(matched_r022_B)	5743010	5816181	r8 accepted record
NASA_FN_q0_rep003	NASA	main	FN	0	3	RP(exact_B)	5739642	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	RP_SG_filtered	5692288	5816181	fresh SG study
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	SG_filtered	5728744	5816181	fresh SG study
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	SG_raw	5728744	5816181	fresh SG study
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	RP_SG_raw	5692288	5816181	fresh SG study
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	Credit_BANK_filtered	5728926	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	Credit_BANK_raw	5728926	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	RP_credit_budget_raw	5686364	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	RP_credit_budget_filtered	5686364	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	MAX(Lambda)	5724050	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	MAX(phi3)	5728592	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	SUM(phi3)	5723218	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	LR	5625545	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	Half(4)	5731178	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	Filtered_SUM(phi3)	5723218	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	RP(phi3)	5690342	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	RP(matched_r022_B)	5658639	5816181	r8 accepted record
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	RP(exact_B)	5676741	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	RP_SG_filtered	5420123	5816181	fresh SG study
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	SG_filtered	5562611	5816181	fresh SG study
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	SG_raw	5562611	5816181	fresh SG study
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	RP_SG_raw	5420123	5816181	fresh SG study
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	Credit_BANK_filtered	5562134	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	Credit_BANK_raw	5562134	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	RP_credit_budget_raw	5388911	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	RP_credit_budget_filtered	5388911	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	MAX(Lambda)	5431298	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	MAX(phi3)	5573056	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	SUM(phi3)	5454431	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	LR	5625545	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	Half(4)	5476238	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	Filtered_SUM(phi3)	5454431	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	RP(phi3)	5446770	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	RP(matched_r022_B)	5284117	5816181	r8 accepted record
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	RP(exact_B)	5338131	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	RP_SG_filtered	5130345	5816181	fresh SG study
NASA_FN_q1_rep003	NASA	main	FN	1	3	SG_filtered	5407394	5816181	fresh SG study
NASA_FN_q1_rep003	NASA	main	FN	1	3	SG_raw	5407394	5816181	fresh SG study
NASA_FN_q1_rep003	NASA	main	FN	1	3	RP_SG_raw	5130345	5816181	fresh SG study
NASA_FN_q1_rep003	NASA	main	FN	1	3	Credit_BANK_filtered	5407394	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	Credit_BANK_raw	5407394	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	RP_credit_budget_raw	5073760	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	RP_credit_budget_filtered	5073760	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	MAX(Lambda)	5195656	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	MAX(phi3)	5446523	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	SUM(phi3)	5169181	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	LR	5625545	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	Half(4)	5229941	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	Filtered_SUM(phi3)	5169181	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	RP(phi3)	5169181	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	RP(matched_r022_B)	4915544	5816181	r8 accepted record
NASA_FN_q1_rep003	NASA	main	FN	1	3	RP(exact_B)	4989002	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	RP_SG_filtered	5329140	5816181	fresh SG study
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	SG_filtered	5511732	5816181	fresh SG study
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	SG_raw	5549048	5816181	fresh SG study
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	RP_SG_raw	5373378	5816181	fresh SG study
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	Credit_BANK_filtered	5511914	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	Credit_BANK_raw	5545109	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	RP_credit_budget_raw	5338048	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	RP_credit_budget_filtered	5278472	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	MAX(Lambda)	5458402	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	MAX(phi3)	5605886	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	SUM(phi3)	5412226	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	LR	5625545	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	Half(4)	5441278	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	Filtered_SUM(phi3)	5370456	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	RP(phi3)	5393887	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	RP(matched_r022_B)	5223042	5816181	r8 accepted record
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	RP(exact_B)	5275219	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	RP_SG_filtered	5165610	5816181	fresh SG study
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	SG_filtered	5346142	5816181	fresh SG study
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	SG_raw	5344499	5816181	fresh SG study
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	RP_SG_raw	5187649	5816181	fresh SG study
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	Credit_BANK_filtered	5344688	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	Credit_BANK_raw	5321990	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	RP_credit_budget_raw	5139294	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	RP_credit_budget_filtered	5114428	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	MAX(Lambda)	5264657	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	MAX(phi3)	5488588	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	SUM(phi3)	5231219	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	LR	5625545	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	Half(4)	5252408	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	Filtered_SUM(phi3)	5209199	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	RP(phi3)	5217101	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	RP(matched_r022_B)	4993969	5816181	r8 accepted record
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	RP(exact_B)	5056171	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	RP_SG_filtered	5133856	5816181	fresh SG study
NASA_FP_q1_rep003	NASA	main	FP	1	3	SG_filtered	5193109	5816181	fresh SG study
NASA_FP_q1_rep003	NASA	main	FP	1	3	SG_raw	5169181	5816181	fresh SG study
NASA_FP_q1_rep003	NASA	main	FP	1	3	RP_SG_raw	5130345	5816181	fresh SG study
NASA_FP_q1_rep003	NASA	main	FP	1	3	Credit_BANK_filtered	5193109	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	Credit_BANK_raw	5169181	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	RP_credit_budget_raw	5073760	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	RP_credit_budget_filtered	5077271	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	MAX(Lambda)	5195656	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	MAX(phi3)	5446523	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	SUM(phi3)	5169181	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	LR	5625545	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	Half(4)	5229941	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	Filtered_SUM(phi3)	5165479	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	RP(phi3)	5169181	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	RP(matched_r022_B)	4915544	5816181	r8 accepted record
NASA_FP_q1_rep003	NASA	main	FP	1	3	RP(exact_B)	4989002	5816181	r8 accepted record
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	RP_SG_filtered	5528341	5816181	fresh SG study
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	SG_filtered	5654871	5816181	fresh SG study
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	SG_raw	5702247	5816181	fresh SG study
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	RP_SG_raw	5571399	5816181	fresh SG study
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	RP_credit_budget_filtered	5521843	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	Credit_BANK_filtered	5655053	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	Credit_BANK_raw	5701617	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	RP_credit_budget_raw	5565542	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	RP_SG_filtered	5430878	5816181	fresh SG study
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	SG_filtered	5590961	5816181	fresh SG study
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	SG_raw	5645135	5816181	fresh SG study
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	RP_SG_raw	5486214	5816181	fresh SG study
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	RP_credit_budget_filtered	5415188	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	Credit_BANK_filtered	5591143	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	Credit_BANK_raw	5643765	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	RP_credit_budget_raw	5470535	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	RP_SG_filtered	5388010	5816181	fresh SG study
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	SG_filtered	5558352	5816181	fresh SG study
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	SG_raw	5604270	5816181	fresh SG study
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	RP_SG_raw	5438432	5816181	fresh SG study
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	RP_credit_budget_filtered	5357018	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	Credit_BANK_filtered	5558534	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	Credit_BANK_raw	5602368	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	RP_credit_budget_raw	5404580	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep003	CTC	main	FN	0	3	RP_SG_filtered	26184199	28353920	fresh SG study
CTC_FN_q0_rep003	CTC	main	FN	0	3	SG_filtered	27210473	28353920	fresh SG study
CTC_FN_q0_rep003	CTC	main	FN	0	3	SG_raw	27210473	28353920	fresh SG study
CTC_FN_q0_rep003	CTC	main	FN	0	3	RP_SG_raw	26184199	28353920	fresh SG study
CTC_FN_q0_rep003	CTC	main	FN	0	3	Credit_BANK_filtered	27209878	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	Credit_BANK_raw	27209878	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	RP_credit_budget_raw	26176752	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	RP_credit_budget_filtered	26176752	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	MAX(Lambda)	27262883	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	MAX(phi3)	27092092	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	SUM(phi3)	27271419	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	LR	26420120	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	Half(4)	27696956	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	Filtered_SUM(phi3)	27271419	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	RP(phi3)	26170239	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	RP(matched_r022_B)	26202148	28353920	r8 accepted record
CTC_FN_q0_rep003	CTC	main	FN	0	3	RP(exact_B)	26152413	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	RP_SG_filtered	25987967	28353920	fresh SG study
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	SG_filtered	26799047	28353920	fresh SG study
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	SG_raw	26799047	28353920	fresh SG study
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	RP_SG_raw	25987967	28353920	fresh SG study
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	Credit_BANK_filtered	26791361	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	Credit_BANK_raw	26791361	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	RP_credit_budget_raw	25964943	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	RP_credit_budget_filtered	25964943	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	MAX(Lambda)	26636049	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	MAX(phi3)	26692656	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	SUM(phi3)	26724443	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	LR	26420120	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	Half(4)	27052673	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	Filtered_SUM(phi3)	26724443	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	RP(phi3)	25994422	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	RP(matched_r022_B)	25904986	28353920	r8 accepted record
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	RP(exact_B)	25912228	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	RP_SG_filtered	25028469	28353920	fresh SG study
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	SG_filtered	25701904	28353920	fresh SG study
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	SG_raw	25701904	28353920	fresh SG study
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	RP_SG_raw	25028469	28353920	fresh SG study
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	Credit_BANK_filtered	25695997	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	Credit_BANK_raw	25695997	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	RP_credit_budget_raw	24914482	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	RP_credit_budget_filtered	24914482	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	MAX(Lambda)	24943712	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	MAX(phi3)	25720715	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	SUM(phi3)	25153278	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	LR	26420120	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	Half(4)	25212191	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	Filtered_SUM(phi3)	25153278	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	RP(phi3)	25088960	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	RP(matched_r022_B)	24467076	28353920	r8 accepted record
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	RP(exact_B)	24680221	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	RP_SG_filtered	24282876	28353920	fresh SG study
CTC_FN_q1_rep003	CTC	main	FN	1	3	SG_filtered	25102405	28353920	fresh SG study
CTC_FN_q1_rep003	CTC	main	FN	1	3	SG_raw	25102405	28353920	fresh SG study
CTC_FN_q1_rep003	CTC	main	FN	1	3	RP_SG_raw	24282876	28353920	fresh SG study
CTC_FN_q1_rep003	CTC	main	FN	1	3	Credit_BANK_filtered	25102405	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	Credit_BANK_raw	25102405	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	RP_credit_budget_raw	24108414	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	RP_credit_budget_filtered	24108414	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	MAX(Lambda)	24038220	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	MAX(phi3)	25281127	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	SUM(phi3)	24395240	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	LR	26420120	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	Half(4)	24482970	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	Filtered_SUM(phi3)	24395240	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	RP(phi3)	24395240	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	RP(matched_r022_B)	23405021	28353920	r8 accepted record
CTC_FN_q1_rep003	CTC	main	FN	1	3	RP(exact_B)	23777185	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	RP_SG_filtered	24800267	28353920	fresh SG study
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	SG_filtered	25340122	28353920	fresh SG study
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	SG_raw	25621150	28353920	fresh SG study
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	RP_SG_raw	25405885	28353920	fresh SG study
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	Credit_BANK_filtered	25339053	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	Credit_BANK_raw	25512407	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	RP_credit_budget_raw	25279879	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	RP_credit_budget_filtered	24685654	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	MAX(Lambda)	24840455	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	MAX(phi3)	25783888	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	SUM(phi3)	25166865	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	LR	26420120	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	Half(4)	24631125	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	Filtered_SUM(phi3)	24916540	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	RP(phi3)	25428497	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	RP(matched_r022_B)	24745113	28353920	r8 accepted record
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	RP(exact_B)	24986573	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	RP_SG_filtered	24391151	28353920	fresh SG study
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	SG_filtered	24789176	28353920	fresh SG study
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	SG_raw	24671485	28353920	fresh SG study
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	RP_SG_raw	24646582	28353920	fresh SG study
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	Credit_BANK_filtered	24752597	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	Credit_BANK_raw	24565677	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	RP_credit_budget_raw	24461205	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	RP_credit_budget_filtered	24226227	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	MAX(Lambda)	24161344	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	MAX(phi3)	25404722	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	SUM(phi3)	24520468	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	LR	26420120	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	Half(4)	24420628	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	Filtered_SUM(phi3)	24519963	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	RP(phi3)	24779521	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	RP(matched_r022_B)	23946781	28353920	r8 accepted record
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	RP(exact_B)	24184396	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	RP_SG_filtered	24325347	28353920	fresh SG study
CTC_FP_q1_rep003	CTC	main	FP	1	3	SG_filtered	24555287	28353920	fresh SG study
CTC_FP_q1_rep003	CTC	main	FP	1	3	SG_raw	24395240	28353920	fresh SG study
CTC_FP_q1_rep003	CTC	main	FP	1	3	RP_SG_raw	24282876	28353920	fresh SG study
CTC_FP_q1_rep003	CTC	main	FP	1	3	Credit_BANK_filtered	24520725	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	Credit_BANK_raw	24395240	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	RP_credit_budget_raw	24108414	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	RP_credit_budget_filtered	24155102	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	MAX(Lambda)	24038220	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	MAX(phi3)	25281127	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	SUM(phi3)	24395240	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	LR	26420120	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	Half(4)	24482970	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	Filtered_SUM(phi3)	24375419	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	RP(phi3)	24395240	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	RP(matched_r022_B)	23405021	28353920	r8 accepted record
CTC_FP_q1_rep003	CTC	main	FP	1	3	RP(exact_B)	23777185	28353920	r8 accepted record
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	RP_SG_filtered	25766782	28353920	fresh SG study
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	SG_filtered	26733798	28353920	fresh SG study
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	SG_raw	26966231	28353920	fresh SG study
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	RP_SG_raw	26011691	28353920	fresh SG study
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	RP_credit_budget_filtered	25737119	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	Credit_BANK_filtered	26733853	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	Credit_BANK_raw	26946267	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	RP_credit_budget_raw	25978773	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	RP_SG_filtered	25549782	28353920	fresh SG study
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	SG_filtered	26351268	28353920	fresh SG study
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	SG_raw	26762407	28353920	fresh SG study
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	RP_SG_raw	25889061	28353920	fresh SG study
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	RP_credit_budget_filtered	25503025	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	Credit_BANK_filtered	26351323	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	Credit_BANK_raw	26745433	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	RP_credit_budget_raw	25834293	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	RP_SG_filtered	25328470	28353920	fresh SG study
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	SG_filtered	26197585	28353920	fresh SG study
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	SG_raw	26745906	28353920	fresh SG study
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	RP_SG_raw	25866516	28353920	fresh SG study
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	RP_credit_budget_filtered	25277408	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	Credit_BANK_filtered	26196730	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	Credit_BANK_raw	26711055	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	RP_credit_budget_raw	25806886	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep004	NASA	main	FN	0	4	SG_filtered	5766433	5816181	fresh SG study
NASA_FN_q0_rep004	NASA	main	FN	0	4	SG_raw	5766433	5816181	fresh SG study
NASA_FN_q0_rep004	NASA	main	FN	0	4	RP_SG_raw	5751437	5816181	fresh SG study
NASA_FN_q0_rep004	NASA	main	FN	0	4	RP_SG_filtered	5751437	5816181	fresh SG study
NASA_FN_q0_rep004	NASA	main	FN	0	4	Credit_BANK_filtered	5766934	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	Credit_BANK_raw	5766934	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	RP_credit_budget_raw	5752685	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	RP_credit_budget_filtered	5752685	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	MAX(Lambda)	5776501	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	MAX(phi3)	5762507	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	SUM(phi3)	5767545	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	LR	5627208	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	Half(4)	5766689	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	Filtered_SUM(phi3)	5767545	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	RP(phi3)	5750615	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	RP(matched_r022_B)	5759380	5816181	r8 accepted record
NASA_FN_q0_rep004	NASA	main	FN	0	4	RP(exact_B)	5752459	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	SG_filtered	5739025	5816181	fresh SG study
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	SG_raw	5739025	5816181	fresh SG study
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	RP_SG_raw	5704970	5816181	fresh SG study
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	RP_SG_filtered	5704970	5816181	fresh SG study
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	Credit_BANK_filtered	5734154	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	Credit_BANK_raw	5734154	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	RP_credit_budget_raw	5701890	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	RP_credit_budget_filtered	5701890	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	MAX(Lambda)	5719475	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	MAX(phi3)	5736766	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	SUM(phi3)	5721011	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	LR	5627208	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	Half(4)	5723256	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	Filtered_SUM(phi3)	5721011	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	RP(phi3)	5711307	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	RP(matched_r022_B)	5702847	5816181	r8 accepted record
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	RP(exact_B)	5698033	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	SG_filtered	5622604	5816181	fresh SG study
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	SG_raw	5622604	5816181	fresh SG study
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	RP_SG_raw	5505782	5816181	fresh SG study
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	RP_SG_filtered	5505782	5816181	fresh SG study
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	Credit_BANK_filtered	5617733	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	Credit_BANK_raw	5617733	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	RP_credit_budget_raw	5470182	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	RP_credit_budget_filtered	5470182	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	MAX(Lambda)	5486583	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	MAX(phi3)	5615672	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	SUM(phi3)	5524180	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	LR	5627208	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	Half(4)	5526363	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	Filtered_SUM(phi3)	5524180	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	RP(phi3)	5522701	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	RP(matched_r022_B)	5393560	5816181	r8 accepted record
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	RP(exact_B)	5431722	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	SG_filtered	5397660	5816181	fresh SG study
NASA_FN_q1_rep004	NASA	main	FN	1	4	SG_raw	5397660	5816181	fresh SG study
NASA_FN_q1_rep004	NASA	main	FN	1	4	RP_SG_raw	5125497	5816181	fresh SG study
NASA_FN_q1_rep004	NASA	main	FN	1	4	RP_SG_filtered	5125497	5816181	fresh SG study
NASA_FN_q1_rep004	NASA	main	FN	1	4	Credit_BANK_filtered	5397660	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	Credit_BANK_raw	5397660	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	RP_credit_budget_raw	5062234	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	RP_credit_budget_filtered	5062234	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	MAX(Lambda)	5109909	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	MAX(phi3)	5376642	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	SUM(phi3)	5160989	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	LR	5627208	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	Half(4)	5192406	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	Filtered_SUM(phi3)	5160989	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	RP(phi3)	5160989	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	RP(matched_r022_B)	4883946	5816181	r8 accepted record
NASA_FN_q1_rep004	NASA	main	FN	1	4	RP(exact_B)	4957121	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	SG_filtered	5497654	5816181	fresh SG study
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	SG_raw	5521659	5816181	fresh SG study
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	RP_SG_raw	5386711	5816181	fresh SG study
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	RP_SG_filtered	5349777	5816181	fresh SG study
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	Credit_BANK_filtered	5495137	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	Credit_BANK_raw	5517882	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	RP_credit_budget_raw	5352964	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	RP_credit_budget_filtered	5317387	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	MAX(Lambda)	5442920	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	MAX(phi3)	5565415	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	SUM(phi3)	5411343	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	LR	5627208	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	Half(4)	5408151	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	Filtered_SUM(phi3)	5377209	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	RP(phi3)	5415651	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	RP(matched_r022_B)	5270481	5816181	r8 accepted record
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	RP(exact_B)	5315221	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	SG_filtered	5275388	5816181	fresh SG study
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	SG_raw	5297073	5816181	fresh SG study
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	RP_SG_raw	5207788	5816181	fresh SG study
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	RP_SG_filtered	5186988	5816181	fresh SG study
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	Credit_BANK_filtered	5275388	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	Credit_BANK_raw	5291399	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	RP_credit_budget_raw	5138922	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	RP_credit_budget_filtered	5117456	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	MAX(Lambda)	5192646	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	MAX(phi3)	5440954	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	SUM(phi3)	5244454	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	LR	5627208	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	Half(4)	5245429	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	Filtered_SUM(phi3)	5205639	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	RP(phi3)	5245843	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	RP(matched_r022_B)	4986839	5816181	r8 accepted record
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	RP(exact_B)	5044023	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	SG_filtered	5185626	5816181	fresh SG study
NASA_FP_q1_rep004	NASA	main	FP	1	4	SG_raw	5160989	5816181	fresh SG study
NASA_FP_q1_rep004	NASA	main	FP	1	4	RP_SG_raw	5125497	5816181	fresh SG study
NASA_FP_q1_rep004	NASA	main	FP	1	4	RP_SG_filtered	5140266	5816181	fresh SG study
NASA_FP_q1_rep004	NASA	main	FP	1	4	Credit_BANK_filtered	5185626	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	Credit_BANK_raw	5160989	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	RP_credit_budget_raw	5062234	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	RP_credit_budget_filtered	5077537	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	MAX(Lambda)	5109909	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	MAX(phi3)	5376642	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	SUM(phi3)	5160989	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	LR	5627208	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	Half(4)	5192406	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	Filtered_SUM(phi3)	5152056	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	RP(phi3)	5160989	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	RP(matched_r022_B)	4883946	5816181	r8 accepted record
NASA_FP_q1_rep004	NASA	main	FP	1	4	RP(exact_B)	4957121	5816181	r8 accepted record
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	SG_filtered	5638466	5816181	fresh SG study
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	SG_raw	5673923	5816181	fresh SG study
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	RP_SG_raw	5619364	5816181	fresh SG study
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	RP_SG_filtered	5590902	5816181	fresh SG study
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	Credit_BANK_filtered	5638466	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	Credit_BANK_raw	5672744	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	RP_credit_budget_raw	5600535	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	RP_credit_budget_filtered	5578142	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	SG_filtered	5580377	5816181	fresh SG study
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	SG_raw	5614295	5816181	fresh SG study
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	RP_SG_raw	5538323	5816181	fresh SG study
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	RP_SG_filtered	5507758	5816181	fresh SG study
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	Credit_BANK_filtered	5580377	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	Credit_BANK_raw	5611620	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	RP_credit_budget_raw	5507955	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	RP_credit_budget_filtered	5482885	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	SG_filtered	5563970	5816181	fresh SG study
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	SG_raw	5592147	5816181	fresh SG study
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	RP_SG_raw	5508107	5816181	fresh SG study
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	RP_SG_filtered	5473274	5816181	fresh SG study
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	Credit_BANK_filtered	5563970	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	Credit_BANK_raw	5589296	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	RP_credit_budget_raw	5470397	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	RP_credit_budget_filtered	5447293	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep004	CTC	main	FN	0	4	SG_filtered	27128374	28353920	fresh SG study
CTC_FN_q0_rep004	CTC	main	FN	0	4	SG_raw	27128374	28353920	fresh SG study
CTC_FN_q0_rep004	CTC	main	FN	0	4	RP_SG_raw	26445008	28353920	fresh SG study
CTC_FN_q0_rep004	CTC	main	FN	0	4	RP_SG_filtered	26445008	28353920	fresh SG study
CTC_FN_q0_rep004	CTC	main	FN	0	4	Credit_BANK_filtered	27121181	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	Credit_BANK_raw	27121181	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	RP_credit_budget_raw	26445664	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	RP_credit_budget_filtered	26445664	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	MAX(Lambda)	27346206	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	MAX(phi3)	27000723	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	SUM(phi3)	27170413	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	LR	26488869	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	Half(4)	27574980	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	Filtered_SUM(phi3)	27170413	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	RP(phi3)	26467996	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	RP(matched_r022_B)	26401491	28353920	r8 accepted record
CTC_FN_q0_rep004	CTC	main	FN	0	4	RP(exact_B)	26407612	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	SG_filtered	26791529	28353920	fresh SG study
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	SG_raw	26791529	28353920	fresh SG study
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	RP_SG_raw	26118085	28353920	fresh SG study
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	RP_SG_filtered	26118085	28353920	fresh SG study
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	Credit_BANK_filtered	26784696	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	Credit_BANK_raw	26784696	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	RP_credit_budget_raw	26115706	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	RP_credit_budget_filtered	26115706	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	MAX(Lambda)	26820952	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	MAX(phi3)	26693853	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	SUM(phi3)	26737227	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	LR	26488869	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	Half(4)	26977785	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	Filtered_SUM(phi3)	26737227	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	RP(phi3)	26157303	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	RP(matched_r022_B)	26060641	28353920	r8 accepted record
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	RP(exact_B)	26073155	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	SG_filtered	25945621	28353920	fresh SG study
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	SG_raw	25945621	28353920	fresh SG study
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	RP_SG_raw	25320160	28353920	fresh SG study
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	RP_SG_filtered	25320160	28353920	fresh SG study
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	Credit_BANK_filtered	25943386	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	Credit_BANK_raw	25943386	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	RP_credit_budget_raw	25203075	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	RP_credit_budget_filtered	25203075	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	MAX(Lambda)	25182229	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	MAX(phi3)	25979418	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	SUM(phi3)	25412477	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	LR	26488869	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	Half(4)	25370798	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	Filtered_SUM(phi3)	25412477	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	RP(phi3)	25386421	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	RP(matched_r022_B)	24883693	28353920	r8 accepted record
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	RP(exact_B)	25057660	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	SG_filtered	25203756	28353920	fresh SG study
CTC_FN_q1_rep004	CTC	main	FN	1	4	SG_raw	25203756	28353920	fresh SG study
CTC_FN_q1_rep004	CTC	main	FN	1	4	RP_SG_raw	24215747	28353920	fresh SG study
CTC_FN_q1_rep004	CTC	main	FN	1	4	RP_SG_filtered	24215747	28353920	fresh SG study
CTC_FN_q1_rep004	CTC	main	FN	1	4	Credit_BANK_filtered	25203756	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	Credit_BANK_raw	25203756	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	RP_credit_budget_raw	23922432	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	RP_credit_budget_filtered	23922432	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	MAX(Lambda)	23867700	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	MAX(phi3)	25273022	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	SUM(phi3)	24368258	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	LR	26488869	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	Half(4)	24457817	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	Filtered_SUM(phi3)	24368258	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	RP(phi3)	24368258	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	RP(matched_r022_B)	23448978	28353920	r8 accepted record
CTC_FN_q1_rep004	CTC	main	FN	1	4	RP(exact_B)	23655495	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	SG_filtered	25327488	28353920	fresh SG study
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	SG_raw	25421333	28353920	fresh SG study
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	RP_SG_raw	25436004	28353920	fresh SG study
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	RP_SG_filtered	24805324	28353920	fresh SG study
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	Credit_BANK_filtered	25311248	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	Credit_BANK_raw	25384692	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	RP_credit_budget_raw	25236032	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	RP_credit_budget_filtered	24608191	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	MAX(Lambda)	24833804	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	MAX(phi3)	25769820	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	SUM(phi3)	25133350	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	LR	26488869	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	Half(4)	24769967	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	Filtered_SUM(phi3)	24842911	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	RP(phi3)	25507965	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	RP(matched_r022_B)	24994486	28353920	r8 accepted record
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	RP(exact_B)	25111321	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	SG_filtered	24969435	28353920	fresh SG study
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	SG_raw	24853909	28353920	fresh SG study
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	RP_SG_raw	24811506	28353920	fresh SG study
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	RP_SG_filtered	24534003	28353920	fresh SG study
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	Credit_BANK_filtered	24935711	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	Credit_BANK_raw	24777108	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	RP_credit_budget_raw	24571655	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	RP_credit_budget_filtered	24312858	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	MAX(Lambda)	24211913	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	MAX(phi3)	25472536	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	SUM(phi3)	24651016	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	LR	26488869	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	Half(4)	24388409	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	Filtered_SUM(phi3)	24546443	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	RP(phi3)	24899930	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	RP(matched_r022_B)	24166244	28353920	r8 accepted record
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	RP(exact_B)	24332306	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	SG_filtered	24418194	28353920	fresh SG study
CTC_FP_q1_rep004	CTC	main	FP	1	4	SG_raw	24368258	28353920	fresh SG study
CTC_FP_q1_rep004	CTC	main	FP	1	4	RP_SG_raw	24215747	28353920	fresh SG study
CTC_FP_q1_rep004	CTC	main	FP	1	4	RP_SG_filtered	24280897	28353920	fresh SG study
CTC_FP_q1_rep004	CTC	main	FP	1	4	Credit_BANK_filtered	24392850	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	Credit_BANK_raw	24368258	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	RP_credit_budget_raw	23922432	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	RP_credit_budget_filtered	23985508	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	MAX(Lambda)	23867700	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	MAX(phi3)	25273022	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	SUM(phi3)	24368258	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	LR	26488869	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	Half(4)	24457817	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	Filtered_SUM(phi3)	24325251	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	RP(phi3)	24368258	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	RP(matched_r022_B)	23448978	28353920	r8 accepted record
CTC_FP_q1_rep004	CTC	main	FP	1	4	RP(exact_B)	23655495	28353920	r8 accepted record
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	SG_filtered	26705106	28353920	fresh SG study
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	SG_raw	26894271	28353920	fresh SG study
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	RP_SG_raw	26211481	28353920	fresh SG study
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	RP_SG_filtered	26051340	28353920	fresh SG study
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	Credit_BANK_filtered	26661543	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	Credit_BANK_raw	26887888	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	RP_credit_budget_raw	26191100	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	RP_credit_budget_filtered	25960523	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	SG_filtered	26299311	28353920	fresh SG study
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	SG_raw	26594125	28353920	fresh SG study
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	RP_SG_raw	26073329	28353920	fresh SG study
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	RP_SG_filtered	25674793	28353920	fresh SG study
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	Credit_BANK_filtered	26255748	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	Credit_BANK_raw	26582241	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	RP_credit_budget_raw	26041995	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	RP_credit_budget_filtered	25556421	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	SG_filtered	26084190	28353920	fresh SG study
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	SG_raw	26475389	28353920	fresh SG study
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	RP_SG_raw	25925941	28353920	fresh SG study
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	RP_SG_filtered	25446457	28353920	fresh SG study
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	Credit_BANK_filtered	26072382	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	Credit_BANK_raw	26451422	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	RP_credit_budget_raw	25834924	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	RP_credit_budget_filtered	25276439	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep005	NASA	main	FN	0	5	SG_raw	5778284	5816181	fresh SG study
NASA_FN_q0_rep005	NASA	main	FN	0	5	RP_SG_raw	5725950	5816181	fresh SG study
NASA_FN_q0_rep005	NASA	main	FN	0	5	RP_SG_filtered	5725950	5816181	fresh SG study
NASA_FN_q0_rep005	NASA	main	FN	0	5	SG_filtered	5778284	5816181	fresh SG study
NASA_FN_q0_rep005	NASA	main	FN	0	5	Credit_BANK_filtered	5778284	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	Credit_BANK_raw	5778284	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	RP_credit_budget_raw	5725609	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	RP_credit_budget_filtered	5725609	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	MAX(Lambda)	5786364	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	MAX(phi3)	5765954	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	SUM(phi3)	5779712	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	LR	5619149	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	Half(4)	5790426	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	Filtered_SUM(phi3)	5779712	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	RP(phi3)	5730191	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	RP(matched_r022_B)	5725688	5816181	r8 accepted record
NASA_FN_q0_rep005	NASA	main	FN	0	5	RP(exact_B)	5727765	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	SG_raw	5743997	5816181	fresh SG study
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	RP_SG_raw	5656009	5816181	fresh SG study
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	RP_SG_filtered	5656009	5816181	fresh SG study
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	SG_filtered	5743997	5816181	fresh SG study
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	Credit_BANK_filtered	5743997	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	Credit_BANK_raw	5743997	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	RP_credit_budget_raw	5650148	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	RP_credit_budget_filtered	5650148	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	MAX(Lambda)	5721362	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	MAX(phi3)	5725742	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	SUM(phi3)	5703791	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	LR	5619149	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	Half(4)	5714917	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	Filtered_SUM(phi3)	5703791	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	RP(phi3)	5662231	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	RP(matched_r022_B)	5644316	5816181	r8 accepted record
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	RP(exact_B)	5649214	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	SG_raw	5578946	5816181	fresh SG study
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	RP_SG_raw	5418991	5816181	fresh SG study
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	RP_SG_filtered	5418991	5816181	fresh SG study
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	SG_filtered	5578946	5816181	fresh SG study
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	Credit_BANK_filtered	5578946	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	Credit_BANK_raw	5578946	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	RP_credit_budget_raw	5396600	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	RP_credit_budget_filtered	5396600	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	MAX(Lambda)	5454827	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	MAX(phi3)	5578456	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	SUM(phi3)	5445101	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	LR	5619149	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	Half(4)	5452217	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	Filtered_SUM(phi3)	5445101	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	RP(phi3)	5434842	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	RP(matched_r022_B)	5323524	5816181	r8 accepted record
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	RP(exact_B)	5340762	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	SG_raw	5418198	5816181	fresh SG study
NASA_FN_q1_rep005	NASA	main	FN	1	5	RP_SG_raw	5138057	5816181	fresh SG study
NASA_FN_q1_rep005	NASA	main	FN	1	5	RP_SG_filtered	5138057	5816181	fresh SG study
NASA_FN_q1_rep005	NASA	main	FN	1	5	SG_filtered	5418198	5816181	fresh SG study
NASA_FN_q1_rep005	NASA	main	FN	1	5	Credit_BANK_filtered	5418198	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	Credit_BANK_raw	5418198	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	RP_credit_budget_raw	5098699	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	RP_credit_budget_filtered	5098699	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	MAX(Lambda)	5217216	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	MAX(phi3)	5431817	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	SUM(phi3)	5170341	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	LR	5619149	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	Half(4)	5187355	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	Filtered_SUM(phi3)	5170341	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	RP(phi3)	5170341	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	RP(matched_r022_B)	4962940	5816181	r8 accepted record
NASA_FN_q1_rep005	NASA	main	FN	1	5	RP(exact_B)	5014923	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	SG_raw	5573494	5816181	fresh SG study
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	RP_SG_raw	5388949	5816181	fresh SG study
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	RP_SG_filtered	5339659	5816181	fresh SG study
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	SG_filtered	5530724	5816181	fresh SG study
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	Credit_BANK_filtered	5530724	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	Credit_BANK_raw	5570400	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	RP_credit_budget_raw	5370151	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	RP_credit_budget_filtered	5322730	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	MAX(Lambda)	5547998	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	MAX(phi3)	5648640	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	SUM(phi3)	5446990	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	LR	5619149	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	Half(4)	5438563	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	Filtered_SUM(phi3)	5402700	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	RP(phi3)	5411008	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	RP(matched_r022_B)	5272822	5816181	r8 accepted record
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	RP(exact_B)	5313383	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	SG_raw	5320682	5816181	fresh SG study
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	RP_SG_raw	5205424	5816181	fresh SG study
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	RP_SG_filtered	5191722	5816181	fresh SG study
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	SG_filtered	5317463	5816181	fresh SG study
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	Credit_BANK_filtered	5305692	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	Credit_BANK_raw	5300066	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	RP_credit_budget_raw	5169512	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	RP_credit_budget_filtered	5155474	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	MAX(Lambda)	5291102	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	MAX(phi3)	5487643	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	SUM(phi3)	5236546	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	LR	5619149	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	Half(4)	5242742	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	Filtered_SUM(phi3)	5230779	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	RP(phi3)	5236439	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	RP(matched_r022_B)	5045423	5816181	r8 accepted record
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	RP(exact_B)	5101632	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	SG_raw	5170341	5816181	fresh SG study
NASA_FP_q1_rep005	NASA	main	FP	1	5	RP_SG_raw	5138057	5816181	fresh SG study
NASA_FP_q1_rep005	NASA	main	FP	1	5	RP_SG_filtered	5141446	5816181	fresh SG study
NASA_FP_q1_rep005	NASA	main	FP	1	5	SG_filtered	5190986	5816181	fresh SG study
NASA_FP_q1_rep005	NASA	main	FP	1	5	Credit_BANK_filtered	5189551	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	Credit_BANK_raw	5170341	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	RP_credit_budget_raw	5098699	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	RP_credit_budget_filtered	5101829	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	MAX(Lambda)	5217216	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	MAX(phi3)	5431817	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	SUM(phi3)	5170341	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	LR	5619149	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	Half(4)	5187355	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	Filtered_SUM(phi3)	5176596	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	RP(phi3)	5170341	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	RP(matched_r022_B)	4962940	5816181	r8 accepted record
NASA_FP_q1_rep005	NASA	main	FP	1	5	RP(exact_B)	5014923	5816181	r8 accepted record
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	SG_raw	5688131	5816181	fresh SG study
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	RP_SG_raw	5568396	5816181	fresh SG study
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	RP_SG_filtered	5530867	5816181	fresh SG study
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	SG_filtered	5658907	5816181	fresh SG study
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	Credit_BANK_raw	5685386	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	RP_credit_budget_raw	5561851	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	RP_credit_budget_filtered	5518138	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	Credit_BANK_filtered	5658907	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	SG_raw	5644758	5816181	fresh SG study
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	RP_SG_raw	5472856	5816181	fresh SG study
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	RP_SG_filtered	5438358	5816181	fresh SG study
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	SG_filtered	5613439	5816181	fresh SG study
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	Credit_BANK_raw	5639757	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	RP_credit_budget_raw	5463571	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	RP_credit_budget_filtered	5422894	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	Credit_BANK_filtered	5613439	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	SG_raw	5618142	5816181	fresh SG study
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	RP_SG_raw	5447117	5816181	fresh SG study
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	RP_SG_filtered	5406302	5816181	fresh SG study
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	SG_filtered	5589394	5816181	fresh SG study
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	Credit_BANK_raw	5613202	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	RP_credit_budget_raw	5437042	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	RP_credit_budget_filtered	5388027	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	Credit_BANK_filtered	5589394	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep005	CTC	main	FN	0	5	SG_raw	27126364	28353920	fresh SG study
CTC_FN_q0_rep005	CTC	main	FN	0	5	RP_SG_raw	26136265	28353920	fresh SG study
CTC_FN_q0_rep005	CTC	main	FN	0	5	RP_SG_filtered	26136265	28353920	fresh SG study
CTC_FN_q0_rep005	CTC	main	FN	0	5	SG_filtered	27126364	28353920	fresh SG study
CTC_FN_q0_rep005	CTC	main	FN	0	5	Credit_BANK_filtered	27118228	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	Credit_BANK_raw	27118228	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	RP_credit_budget_raw	26231210	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	RP_credit_budget_filtered	26231210	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	MAX(Lambda)	27227290	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	MAX(phi3)	26992304	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	SUM(phi3)	27135154	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	LR	26401093	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	Half(4)	27485063	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	Filtered_SUM(phi3)	27135154	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	RP(phi3)	26200636	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	RP(matched_r022_B)	26303951	28353920	r8 accepted record
CTC_FN_q0_rep005	CTC	main	FN	0	5	RP(exact_B)	26336109	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	SG_raw	26798851	28353920	fresh SG study
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	RP_SG_raw	25916408	28353920	fresh SG study
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	RP_SG_filtered	25916408	28353920	fresh SG study
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	SG_filtered	26798851	28353920	fresh SG study
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	Credit_BANK_filtered	26790715	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	Credit_BANK_raw	26790715	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	RP_credit_budget_raw	25970780	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	RP_credit_budget_filtered	25970780	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	MAX(Lambda)	26750895	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	MAX(phi3)	26718291	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	SUM(phi3)	26686706	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	LR	26401093	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	Half(4)	26961513	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	Filtered_SUM(phi3)	26686706	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	RP(phi3)	26000307	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	RP(matched_r022_B)	26018651	28353920	r8 accepted record
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	RP(exact_B)	26065227	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	SG_raw	25945315	28353920	fresh SG study
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	RP_SG_raw	25101422	28353920	fresh SG study
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	RP_SG_filtered	25101422	28353920	fresh SG study
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	SG_filtered	25945315	28353920	fresh SG study
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	Credit_BANK_filtered	25925636	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	Credit_BANK_raw	25925636	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	RP_credit_budget_raw	25046572	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	RP_credit_budget_filtered	25046572	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	MAX(Lambda)	25291941	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	MAX(phi3)	25993256	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	SUM(phi3)	25344514	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	LR	26401093	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	Half(4)	25383213	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	Filtered_SUM(phi3)	25344514	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	RP(phi3)	25223087	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	RP(matched_r022_B)	24825228	28353920	r8 accepted record
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	RP(exact_B)	24960266	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	SG_raw	25323411	28353920	fresh SG study
CTC_FN_q1_rep005	CTC	main	FN	1	5	RP_SG_raw	24116794	28353920	fresh SG study
CTC_FN_q1_rep005	CTC	main	FN	1	5	RP_SG_filtered	24116794	28353920	fresh SG study
CTC_FN_q1_rep005	CTC	main	FN	1	5	SG_filtered	25323411	28353920	fresh SG study
CTC_FN_q1_rep005	CTC	main	FN	1	5	Credit_BANK_filtered	25323411	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	Credit_BANK_raw	25323411	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	RP_credit_budget_raw	23833315	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	RP_credit_budget_filtered	23833315	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	MAX(Lambda)	24027871	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	MAX(phi3)	25363138	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	SUM(phi3)	24299629	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	LR	26401093	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	Half(4)	24569387	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	Filtered_SUM(phi3)	24299629	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	RP(phi3)	24299629	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	RP(matched_r022_B)	23141840	28353920	r8 accepted record
CTC_FN_q1_rep005	CTC	main	FN	1	5	RP(exact_B)	23481341	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	SG_raw	25406055	28353920	fresh SG study
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	RP_SG_raw	25187737	28353920	fresh SG study
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	RP_SG_filtered	24610812	28353920	fresh SG study
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	SG_filtered	25379656	28353920	fresh SG study
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	Credit_BANK_filtered	25343004	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	Credit_BANK_raw	25353521	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	RP_credit_budget_raw	24937621	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	RP_credit_budget_filtered	24414057	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	MAX(Lambda)	24634816	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	MAX(phi3)	25720858	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	SUM(phi3)	24845287	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	LR	26401093	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	Half(4)	24478410	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	Filtered_SUM(phi3)	24653261	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	RP(phi3)	25304374	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	RP(matched_r022_B)	24409120	28353920	r8 accepted record
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	RP(exact_B)	24685642	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	SG_raw	25017379	28353920	fresh SG study
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	RP_SG_raw	24865094	28353920	fresh SG study
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	RP_SG_filtered	24543311	28353920	fresh SG study
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	SG_filtered	25063847	28353920	fresh SG study
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	Credit_BANK_filtered	25032288	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	Credit_BANK_raw	24927554	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	RP_credit_budget_raw	24536146	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	RP_credit_budget_filtered	24220628	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	MAX(Lambda)	24410717	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	MAX(phi3)	25619718	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	SUM(phi3)	24675872	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	LR	26401093	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	Half(4)	24396709	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	Filtered_SUM(phi3)	24560444	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	RP(phi3)	24989846	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	RP(matched_r022_B)	24000047	28353920	r8 accepted record
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	RP(exact_B)	24228027	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	SG_raw	24299629	28353920	fresh SG study
CTC_FP_q1_rep005	CTC	main	FP	1	5	RP_SG_raw	24116794	28353920	fresh SG study
CTC_FP_q1_rep005	CTC	main	FP	1	5	RP_SG_filtered	24204238	28353920	fresh SG study
CTC_FP_q1_rep005	CTC	main	FP	1	5	SG_filtered	24563125	28353920	fresh SG study
CTC_FP_q1_rep005	CTC	main	FP	1	5	Credit_BANK_filtered	24553705	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	Credit_BANK_raw	24299629	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	RP_credit_budget_raw	23833315	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	RP_credit_budget_filtered	23934789	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	MAX(Lambda)	24027871	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	MAX(phi3)	25363138	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	SUM(phi3)	24299629	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	LR	26401093	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	Half(4)	24569387	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	Filtered_SUM(phi3)	24326313	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	RP(phi3)	24299629	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	RP(matched_r022_B)	23141840	28353920	r8 accepted record
CTC_FP_q1_rep005	CTC	main	FP	1	5	RP(exact_B)	23481341	28353920	r8 accepted record
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	SG_raw	26780645	28353920	fresh SG study
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	RP_SG_raw	26035739	28353920	fresh SG study
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	RP_SG_filtered	25794451	28353920	fresh SG study
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	SG_filtered	26523163	28353920	fresh SG study
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	Credit_BANK_raw	26752728	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	RP_credit_budget_raw	26046894	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	RP_credit_budget_filtered	25793230	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	Credit_BANK_filtered	26508162	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	SG_raw	26646187	28353920	fresh SG study
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	RP_SG_raw	25917636	28353920	fresh SG study
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	RP_SG_filtered	25570644	28353920	fresh SG study
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	SG_filtered	26321623	28353920	fresh SG study
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	Credit_BANK_raw	26626877	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	RP_credit_budget_raw	25875986	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	RP_credit_budget_filtered	25514879	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	Credit_BANK_filtered	26311651	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	SG_raw	26526619	28353920	fresh SG study
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	RP_SG_raw	25905359	28353920	fresh SG study
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	RP_SG_filtered	25430685	28353920	fresh SG study
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	SG_filtered	26143046	28353920	fresh SG study
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	Credit_BANK_raw	26512338	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	RP_credit_budget_raw	25822123	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	RP_credit_budget_filtered	25348403	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	Credit_BANK_filtered	26133074	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep006	NASA	main	FN	0	6	RP_SG_raw	5735315	5816181	fresh SG study
NASA_FN_q0_rep006	NASA	main	FN	0	6	RP_SG_filtered	5735315	5816181	fresh SG study
NASA_FN_q0_rep006	NASA	main	FN	0	6	SG_filtered	5757031	5816181	fresh SG study
NASA_FN_q0_rep006	NASA	main	FN	0	6	SG_raw	5757031	5816181	fresh SG study
NASA_FN_q0_rep006	NASA	main	FN	0	6	Credit_BANK_filtered	5756446	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	Credit_BANK_raw	5756446	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	RP_credit_budget_raw	5744651	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	RP_credit_budget_filtered	5744651	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	MAX(Lambda)	5768660	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	MAX(phi3)	5748333	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	SUM(phi3)	5764704	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	LR	5648359	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	Half(4)	5780706	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	Filtered_SUM(phi3)	5764704	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	RP(phi3)	5734051	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	RP(matched_r022_B)	5737928	5816181	r8 accepted record
NASA_FN_q0_rep006	NASA	main	FN	0	6	RP(exact_B)	5742607	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	RP_SG_raw	5662111	5816181	fresh SG study
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	RP_SG_filtered	5662111	5816181	fresh SG study
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	SG_filtered	5703882	5816181	fresh SG study
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	SG_raw	5703882	5816181	fresh SG study
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	Credit_BANK_filtered	5703297	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	Credit_BANK_raw	5703297	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	RP_credit_budget_raw	5658776	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	RP_credit_budget_filtered	5658776	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	MAX(Lambda)	5682930	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	MAX(phi3)	5705416	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	SUM(phi3)	5682492	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	LR	5648359	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	Half(4)	5692782	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	Filtered_SUM(phi3)	5682492	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	RP(phi3)	5664631	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	RP(matched_r022_B)	5643002	5816181	r8 accepted record
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	RP(exact_B)	5652297	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	RP_SG_raw	5429920	5816181	fresh SG study
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	RP_SG_filtered	5429920	5816181	fresh SG study
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	SG_filtered	5563379	5816181	fresh SG study
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	SG_raw	5563379	5816181	fresh SG study
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	Credit_BANK_filtered	5562894	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	Credit_BANK_raw	5562894	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	RP_credit_budget_raw	5375109	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	RP_credit_budget_filtered	5375109	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	MAX(Lambda)	5444547	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	MAX(phi3)	5571963	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	SUM(phi3)	5439808	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	LR	5648359	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	Half(4)	5451200	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	Filtered_SUM(phi3)	5439808	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	RP(phi3)	5445927	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	RP(matched_r022_B)	5281481	5816181	r8 accepted record
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	RP(exact_B)	5351794	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	RP_SG_raw	5103869	5816181	fresh SG study
NASA_FN_q1_rep006	NASA	main	FN	1	6	RP_SG_filtered	5103869	5816181	fresh SG study
NASA_FN_q1_rep006	NASA	main	FN	1	6	SG_filtered	5370910	5816181	fresh SG study
NASA_FN_q1_rep006	NASA	main	FN	1	6	SG_raw	5370910	5816181	fresh SG study
NASA_FN_q1_rep006	NASA	main	FN	1	6	Credit_BANK_filtered	5370910	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	Credit_BANK_raw	5370910	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	RP_credit_budget_raw	5035392	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	RP_credit_budget_filtered	5035392	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	MAX(Lambda)	5144800	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	MAX(phi3)	5422507	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	SUM(phi3)	5139071	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	LR	5648359	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	Half(4)	5155224	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	Filtered_SUM(phi3)	5139071	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	RP(phi3)	5139071	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	RP(matched_r022_B)	4863190	5816181	r8 accepted record
NASA_FN_q1_rep006	NASA	main	FN	1	6	RP(exact_B)	4955310	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	RP_SG_raw	5362157	5816181	fresh SG study
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	RP_SG_filtered	5343109	5816181	fresh SG study
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	SG_filtered	5484141	5816181	fresh SG study
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	SG_raw	5509336	5816181	fresh SG study
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	Credit_BANK_filtered	5484141	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	Credit_BANK_raw	5503652	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	RP_credit_budget_raw	5316800	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	RP_credit_budget_filtered	5302267	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	MAX(Lambda)	5426096	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	MAX(phi3)	5602319	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	SUM(phi3)	5380342	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	LR	5648359	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	Half(4)	5406106	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	Filtered_SUM(phi3)	5370270	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	RP(phi3)	5383096	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	RP(matched_r022_B)	5206471	5816181	r8 accepted record
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	RP(exact_B)	5271188	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	RP_SG_raw	5167215	5816181	fresh SG study
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	RP_SG_filtered	5152577	5816181	fresh SG study
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	SG_filtered	5267444	5816181	fresh SG study
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	SG_raw	5267701	5816181	fresh SG study
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	Credit_BANK_filtered	5267263	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	Credit_BANK_raw	5265256	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	RP_credit_budget_raw	5101273	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	RP_credit_budget_filtered	5086569	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	MAX(Lambda)	5208839	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	MAX(phi3)	5446537	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	SUM(phi3)	5190798	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	LR	5648359	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	Half(4)	5209905	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	Filtered_SUM(phi3)	5185966	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	RP(phi3)	5191338	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	RP(matched_r022_B)	4937780	5816181	r8 accepted record
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	RP(exact_B)	5028919	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	RP_SG_raw	5103869	5816181	fresh SG study
NASA_FP_q1_rep006	NASA	main	FP	1	6	RP_SG_filtered	5098731	5816181	fresh SG study
NASA_FP_q1_rep006	NASA	main	FP	1	6	SG_filtered	5154385	5816181	fresh SG study
NASA_FP_q1_rep006	NASA	main	FP	1	6	SG_raw	5139071	5816181	fresh SG study
NASA_FP_q1_rep006	NASA	main	FP	1	6	Credit_BANK_filtered	5151380	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	Credit_BANK_raw	5139071	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	RP_credit_budget_raw	5035392	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	RP_credit_budget_filtered	5030195	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	MAX(Lambda)	5144800	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	MAX(phi3)	5422507	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	SUM(phi3)	5139071	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	LR	5648359	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	Half(4)	5155224	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	Filtered_SUM(phi3)	5126304	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	RP(phi3)	5139071	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	RP(matched_r022_B)	4863190	5816181	r8 accepted record
NASA_FP_q1_rep006	NASA	main	FP	1	6	RP(exact_B)	4955310	5816181	r8 accepted record
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	RP_SG_raw	5572175	5816181	fresh SG study
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	RP_SG_filtered	5525121	5816181	fresh SG study
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	SG_filtered	5640691	5816181	fresh SG study
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	SG_raw	5679848	5816181	fresh SG study
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	RP_credit_budget_raw	5558102	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	RP_credit_budget_filtered	5512495	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	Credit_BANK_filtered	5629731	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	Credit_BANK_raw	5667179	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	RP_SG_raw	5502965	5816181	fresh SG study
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	RP_SG_filtered	5457868	5816181	fresh SG study
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	SG_filtered	5573387	5816181	fresh SG study
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	SG_raw	5614013	5816181	fresh SG study
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	RP_credit_budget_raw	5462070	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	RP_credit_budget_filtered	5421284	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	Credit_BANK_filtered	5573387	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	Credit_BANK_raw	5608860	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	RP_SG_raw	5423732	5816181	fresh SG study
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	RP_SG_filtered	5392764	5816181	fresh SG study
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	SG_filtered	5536011	5816181	fresh SG study
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	SG_raw	5564414	5816181	fresh SG study
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	RP_credit_budget_raw	5379082	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	RP_credit_budget_filtered	5352954	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	Credit_BANK_filtered	5536011	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	Credit_BANK_raw	5559237	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep006	CTC	main	FN	0	6	RP_SG_raw	26250697	28353920	fresh SG study
CTC_FN_q0_rep006	CTC	main	FN	0	6	RP_SG_filtered	26250697	28353920	fresh SG study
CTC_FN_q0_rep006	CTC	main	FN	0	6	SG_filtered	27012594	28353920	fresh SG study
CTC_FN_q0_rep006	CTC	main	FN	0	6	SG_raw	27012594	28353920	fresh SG study
CTC_FN_q0_rep006	CTC	main	FN	0	6	Credit_BANK_filtered	26978682	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	Credit_BANK_raw	26978682	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	RP_credit_budget_raw	26226217	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	RP_credit_budget_filtered	26226217	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	MAX(Lambda)	27235875	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	MAX(phi3)	27099368	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	SUM(phi3)	27129393	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	LR	26449389	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	Half(4)	27576539	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	Filtered_SUM(phi3)	27129393	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	RP(phi3)	26246888	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	RP(matched_r022_B)	26195491	28353920	r8 accepted record
CTC_FN_q0_rep006	CTC	main	FN	0	6	RP(exact_B)	26159718	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	RP_SG_raw	26011827	28353920	fresh SG study
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	RP_SG_filtered	26011827	28353920	fresh SG study
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	SG_filtered	26703855	28353920	fresh SG study
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	SG_raw	26703855	28353920	fresh SG study
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	Credit_BANK_filtered	26665746	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	Credit_BANK_raw	26665746	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	RP_credit_budget_raw	25964908	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	RP_credit_budget_filtered	25964908	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	MAX(Lambda)	26821143	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	MAX(phi3)	26766878	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	SUM(phi3)	26626571	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	LR	26449389	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	Half(4)	27044319	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	Filtered_SUM(phi3)	26626571	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	RP(phi3)	26008018	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	RP(matched_r022_B)	25908295	28353920	r8 accepted record
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	RP(exact_B)	25898079	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	RP_SG_raw	25088075	28353920	fresh SG study
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	RP_SG_filtered	25088075	28353920	fresh SG study
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	SG_filtered	25772717	28353920	fresh SG study
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	SG_raw	25772717	28353920	fresh SG study
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	Credit_BANK_filtered	25757528	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	Credit_BANK_raw	25757528	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	RP_credit_budget_raw	24886606	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	RP_credit_budget_filtered	24886606	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	MAX(Lambda)	25163169	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	MAX(phi3)	25853819	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	SUM(phi3)	25153131	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	LR	26449389	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	Half(4)	25194607	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	Filtered_SUM(phi3)	25153131	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	RP(phi3)	25117718	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	RP(matched_r022_B)	24564737	28353920	r8 accepted record
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	RP(exact_B)	24737702	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	RP_SG_raw	24164982	28353920	fresh SG study
CTC_FN_q1_rep006	CTC	main	FN	1	6	RP_SG_filtered	24164982	28353920	fresh SG study
CTC_FN_q1_rep006	CTC	main	FN	1	6	SG_filtered	25260862	28353920	fresh SG study
CTC_FN_q1_rep006	CTC	main	FN	1	6	SG_raw	25260862	28353920	fresh SG study
CTC_FN_q1_rep006	CTC	main	FN	1	6	Credit_BANK_filtered	25260862	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	Credit_BANK_raw	25260862	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	RP_credit_budget_raw	23795824	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	RP_credit_budget_filtered	23795824	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	MAX(Lambda)	23701552	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	MAX(phi3)	25217794	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	SUM(phi3)	24225048	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	LR	26449389	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	Half(4)	24336824	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	Filtered_SUM(phi3)	24225048	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	RP(phi3)	24225048	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	RP(matched_r022_B)	23175047	28353920	r8 accepted record
CTC_FN_q1_rep006	CTC	main	FN	1	6	RP(exact_B)	23566871	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	RP_SG_raw	25391534	28353920	fresh SG study
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	RP_SG_filtered	24794027	28353920	fresh SG study
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	SG_filtered	25313426	28353920	fresh SG study
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	SG_raw	25481307	28353920	fresh SG study
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	Credit_BANK_filtered	25289038	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	Credit_BANK_raw	25365568	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	RP_credit_budget_raw	25167299	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	RP_credit_budget_filtered	24501705	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	MAX(Lambda)	24738692	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	MAX(phi3)	25746263	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	SUM(phi3)	25094057	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	LR	26449389	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	Half(4)	24652579	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	Filtered_SUM(phi3)	24757450	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	RP(phi3)	25442582	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	RP(matched_r022_B)	24741127	28353920	r8 accepted record
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	RP(exact_B)	24982275	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	RP_SG_raw	24628565	28353920	fresh SG study
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	RP_SG_filtered	24359395	28353920	fresh SG study
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	SG_filtered	24822564	28353920	fresh SG study
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	SG_raw	24634724	28353920	fresh SG study
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	Credit_BANK_filtered	24822261	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	Credit_BANK_raw	24503579	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	RP_credit_budget_raw	24360624	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	RP_credit_budget_filtered	24041106	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	MAX(Lambda)	23961369	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	MAX(phi3)	25300389	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	SUM(phi3)	24316370	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	LR	26449389	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	Half(4)	24185374	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	Filtered_SUM(phi3)	24328540	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	RP(phi3)	24624437	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	RP(matched_r022_B)	23789983	28353920	r8 accepted record
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	RP(exact_B)	24094534	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	RP_SG_raw	24164982	28353920	fresh SG study
CTC_FP_q1_rep006	CTC	main	FP	1	6	RP_SG_filtered	24195094	28353920	fresh SG study
CTC_FP_q1_rep006	CTC	main	FP	1	6	SG_filtered	24544338	28353920	fresh SG study
CTC_FP_q1_rep006	CTC	main	FP	1	6	SG_raw	24225048	28353920	fresh SG study
CTC_FP_q1_rep006	CTC	main	FP	1	6	Credit_BANK_filtered	24512692	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	Credit_BANK_raw	24225048	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	RP_credit_budget_raw	23795824	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	RP_credit_budget_filtered	23857600	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	MAX(Lambda)	23701552	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	MAX(phi3)	25217794	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	SUM(phi3)	24225048	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	LR	26449389	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	Half(4)	24336824	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	Filtered_SUM(phi3)	24261825	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	RP(phi3)	24225048	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	RP(matched_r022_B)	23175047	28353920	r8 accepted record
CTC_FP_q1_rep006	CTC	main	FP	1	6	RP(exact_B)	23566871	28353920	r8 accepted record
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	RP_SG_raw	26142534	28353920	fresh SG study
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	RP_SG_filtered	25916052	28353920	fresh SG study
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	SG_filtered	26568006	28353920	fresh SG study
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	SG_raw	26799370	28353920	fresh SG study
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	RP_credit_budget_raw	26055694	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	RP_credit_budget_filtered	25828981	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	Credit_BANK_filtered	26531093	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	Credit_BANK_raw	26760690	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	RP_SG_raw	25991571	28353920	fresh SG study
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	RP_SG_filtered	25682226	28353920	fresh SG study
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	SG_filtered	26304883	28353920	fresh SG study
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	SG_raw	26587540	28353920	fresh SG study
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	RP_credit_budget_raw	25901131	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	RP_credit_budget_filtered	25576575	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	Credit_BANK_filtered	26281286	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	Credit_BANK_raw	26532486	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	RP_SG_raw	25878668	28353920	fresh SG study
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	RP_SG_filtered	25419774	28353920	fresh SG study
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	SG_filtered	26052421	28353920	fresh SG study
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	SG_raw	26439598	28353920	fresh SG study
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	RP_credit_budget_raw	25760009	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	RP_credit_budget_filtered	25306445	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	Credit_BANK_filtered	26028201	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	Credit_BANK_raw	26370130	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep007	NASA	main	FN	0	7	RP_SG_filtered	5751682	5816181	fresh SG study
NASA_FN_q0_rep007	NASA	main	FN	0	7	SG_filtered	5776642	5816181	fresh SG study
NASA_FN_q0_rep007	NASA	main	FN	0	7	SG_raw	5776642	5816181	fresh SG study
NASA_FN_q0_rep007	NASA	main	FN	0	7	RP_SG_raw	5751682	5816181	fresh SG study
NASA_FN_q0_rep007	NASA	main	FN	0	7	Credit_BANK_filtered	5776551	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	Credit_BANK_raw	5776551	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	RP_credit_budget_raw	5752333	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	RP_credit_budget_filtered	5752333	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	MAX(Lambda)	5776441	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	MAX(phi3)	5769523	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	SUM(phi3)	5778202	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	LR	5641390	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	Half(4)	5780041	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	Filtered_SUM(phi3)	5778202	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	RP(phi3)	5753408	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	RP(matched_r022_B)	5753784	5816181	r8 accepted record
NASA_FN_q0_rep007	NASA	main	FN	0	7	RP(exact_B)	5755111	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	RP_SG_filtered	5700182	5816181	fresh SG study
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	SG_filtered	5744366	5816181	fresh SG study
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	SG_raw	5744366	5816181	fresh SG study
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	RP_SG_raw	5700182	5816181	fresh SG study
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	Credit_BANK_filtered	5744366	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	Credit_BANK_raw	5744366	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	RP_credit_budget_raw	5697487	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	RP_credit_budget_filtered	5697487	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	MAX(Lambda)	5723606	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	MAX(phi3)	5744082	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	SUM(phi3)	5724455	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	LR	5641390	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	Half(4)	5727799	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	Filtered_SUM(phi3)	5724455	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	RP(phi3)	5702091	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	RP(matched_r022_B)	5674917	5816181	r8 accepted record
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	RP(exact_B)	5694641	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	RP_SG_filtered	5432379	5816181	fresh SG study
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	SG_filtered	5584337	5816181	fresh SG study
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	SG_raw	5584337	5816181	fresh SG study
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	RP_SG_raw	5432379	5816181	fresh SG study
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	Credit_BANK_filtered	5582548	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	Credit_BANK_raw	5582548	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	RP_credit_budget_raw	5391588	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	RP_credit_budget_filtered	5391588	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	MAX(Lambda)	5456914	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	MAX(phi3)	5603764	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	SUM(phi3)	5458037	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	LR	5641390	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	Half(4)	5460767	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	Filtered_SUM(phi3)	5458037	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	RP(phi3)	5441701	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	RP(matched_r022_B)	5263351	5816181	r8 accepted record
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	RP(exact_B)	5305611	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	RP_SG_filtered	5157858	5816181	fresh SG study
NASA_FN_q1_rep007	NASA	main	FN	1	7	SG_filtered	5378089	5816181	fresh SG study
NASA_FN_q1_rep007	NASA	main	FN	1	7	SG_raw	5378089	5816181	fresh SG study
NASA_FN_q1_rep007	NASA	main	FN	1	7	RP_SG_raw	5157858	5816181	fresh SG study
NASA_FN_q1_rep007	NASA	main	FN	1	7	Credit_BANK_filtered	5378089	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	Credit_BANK_raw	5378089	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	RP_credit_budget_raw	5069846	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	RP_credit_budget_filtered	5069846	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	MAX(Lambda)	5143432	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	MAX(phi3)	5448426	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	SUM(phi3)	5172103	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	LR	5641390	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	Half(4)	5190292	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	Filtered_SUM(phi3)	5172103	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	RP(phi3)	5172103	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	RP(matched_r022_B)	4872965	5816181	r8 accepted record
NASA_FN_q1_rep007	NASA	main	FN	1	7	RP(exact_B)	4943761	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	RP_SG_filtered	5344224	5816181	fresh SG study
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	SG_filtered	5482621	5816181	fresh SG study
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	SG_raw	5538196	5816181	fresh SG study
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	RP_SG_raw	5401658	5816181	fresh SG study
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	Credit_BANK_filtered	5481320	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	Credit_BANK_raw	5528099	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	RP_credit_budget_raw	5358036	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	RP_credit_budget_filtered	5299077	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	MAX(Lambda)	5476773	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	MAX(phi3)	5630472	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	SUM(phi3)	5419145	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	LR	5641390	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	Half(4)	5421708	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	Filtered_SUM(phi3)	5362446	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	RP(phi3)	5412099	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	RP(matched_r022_B)	5268638	5816181	r8 accepted record
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	RP(exact_B)	5307494	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	RP_SG_filtered	5204330	5816181	fresh SG study
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	SG_filtered	5290003	5816181	fresh SG study
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	SG_raw	5270544	5816181	fresh SG study
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	RP_SG_raw	5228148	5816181	fresh SG study
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	Credit_BANK_filtered	5284816	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	Credit_BANK_raw	5262633	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	RP_credit_budget_raw	5149555	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	RP_credit_budget_filtered	5120427	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	MAX(Lambda)	5216520	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	MAX(phi3)	5462841	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	SUM(phi3)	5217978	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	LR	5641390	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	Half(4)	5224264	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	Filtered_SUM(phi3)	5216325	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	RP(phi3)	5240504	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	RP(matched_r022_B)	4978378	5816181	r8 accepted record
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	RP(exact_B)	5044442	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	RP_SG_filtered	5158874	5816181	fresh SG study
NASA_FP_q1_rep007	NASA	main	FP	1	7	SG_filtered	5182416	5816181	fresh SG study
NASA_FP_q1_rep007	NASA	main	FP	1	7	SG_raw	5172103	5816181	fresh SG study
NASA_FP_q1_rep007	NASA	main	FP	1	7	RP_SG_raw	5157858	5816181	fresh SG study
NASA_FP_q1_rep007	NASA	main	FP	1	7	Credit_BANK_filtered	5182416	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	Credit_BANK_raw	5172103	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	RP_credit_budget_raw	5069846	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	RP_credit_budget_filtered	5070824	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	MAX(Lambda)	5143432	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	MAX(phi3)	5448426	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	SUM(phi3)	5172103	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	LR	5641390	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	Half(4)	5190292	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	Filtered_SUM(phi3)	5165638	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	RP(phi3)	5172103	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	RP(matched_r022_B)	4872965	5816181	r8 accepted record
NASA_FP_q1_rep007	NASA	main	FP	1	7	RP(exact_B)	4943761	5816181	r8 accepted record
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	RP_SG_filtered	5539377	5816181	fresh SG study
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	SG_filtered	5641284	5816181	fresh SG study
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	SG_raw	5650122	5816181	fresh SG study
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	RP_SG_raw	5570405	5816181	fresh SG study
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	RP_credit_budget_filtered	5525260	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	Credit_BANK_filtered	5640831	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	Credit_BANK_raw	5648692	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	RP_credit_budget_raw	5548729	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	RP_SG_filtered	5471833	5816181	fresh SG study
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	SG_filtered	5593787	5816181	fresh SG study
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	SG_raw	5621499	5816181	fresh SG study
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	RP_SG_raw	5508531	5816181	fresh SG study
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	RP_credit_budget_filtered	5440281	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	Credit_BANK_filtered	5593696	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	Credit_BANK_raw	5620431	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	RP_credit_budget_raw	5479574	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	RP_SG_filtered	5436615	5816181	fresh SG study
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	SG_filtered	5559242	5816181	fresh SG study
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	SG_raw	5591605	5816181	fresh SG study
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	RP_SG_raw	5475385	5816181	fresh SG study
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	RP_credit_budget_filtered	5390254	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	Credit_BANK_filtered	5557941	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	Credit_BANK_raw	5586889	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	RP_credit_budget_raw	5434081	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep007	CTC	main	FN	0	7	RP_SG_filtered	26324961	28353920	fresh SG study
CTC_FN_q0_rep007	CTC	main	FN	0	7	SG_filtered	27169873	28353920	fresh SG study
CTC_FN_q0_rep007	CTC	main	FN	0	7	SG_raw	27169873	28353920	fresh SG study
CTC_FN_q0_rep007	CTC	main	FN	0	7	RP_SG_raw	26324961	28353920	fresh SG study
CTC_FN_q0_rep007	CTC	main	FN	0	7	Credit_BANK_filtered	27162343	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	Credit_BANK_raw	27162343	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	RP_credit_budget_raw	26333543	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	RP_credit_budget_filtered	26333543	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	MAX(Lambda)	27317109	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	MAX(phi3)	27138603	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	SUM(phi3)	27317157	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	LR	26566900	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	Half(4)	27645348	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	Filtered_SUM(phi3)	27317157	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	RP(phi3)	26387660	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	RP(matched_r022_B)	26320897	28353920	r8 accepted record
CTC_FN_q0_rep007	CTC	main	FN	0	7	RP(exact_B)	26233416	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	RP_SG_filtered	26069535	28353920	fresh SG study
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	SG_filtered	26787049	28353920	fresh SG study
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	SG_raw	26787049	28353920	fresh SG study
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	RP_SG_raw	26069535	28353920	fresh SG study
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	Credit_BANK_filtered	26779132	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	Credit_BANK_raw	26779132	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	RP_credit_budget_raw	26077538	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	RP_credit_budget_filtered	26077538	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	MAX(Lambda)	26796497	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	MAX(phi3)	26808057	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	SUM(phi3)	26834428	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	LR	26566900	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	Half(4)	27033661	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	Filtered_SUM(phi3)	26834428	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	RP(phi3)	26139652	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	RP(matched_r022_B)	26039231	28353920	r8 accepted record
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	RP(exact_B)	25955742	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	RP_SG_filtered	25197795	28353920	fresh SG study
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	SG_filtered	25849770	28353920	fresh SG study
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	SG_raw	25849770	28353920	fresh SG study
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	RP_SG_raw	25197795	28353920	fresh SG study
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	Credit_BANK_filtered	25848745	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	Credit_BANK_raw	25848745	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	RP_credit_budget_raw	25091585	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	RP_credit_budget_filtered	25091585	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	MAX(Lambda)	25073931	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	MAX(phi3)	25782483	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	SUM(phi3)	25334291	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	LR	26566900	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	Half(4)	25419935	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	Filtered_SUM(phi3)	25334291	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	RP(phi3)	25263414	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	RP(matched_r022_B)	24785238	28353920	r8 accepted record
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	RP(exact_B)	24833267	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	RP_SG_filtered	24075092	28353920	fresh SG study
CTC_FN_q1_rep007	CTC	main	FN	1	7	SG_filtered	25211892	28353920	fresh SG study
CTC_FN_q1_rep007	CTC	main	FN	1	7	SG_raw	25211892	28353920	fresh SG study
CTC_FN_q1_rep007	CTC	main	FN	1	7	RP_SG_raw	24075092	28353920	fresh SG study
CTC_FN_q1_rep007	CTC	main	FN	1	7	Credit_BANK_filtered	25211892	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	Credit_BANK_raw	25211892	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	RP_credit_budget_raw	23873468	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	RP_credit_budget_filtered	23873468	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	MAX(Lambda)	23622777	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	MAX(phi3)	25291289	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	SUM(phi3)	24241084	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	LR	26566900	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	Half(4)	24394086	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	Filtered_SUM(phi3)	24241084	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	RP(phi3)	24241084	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	RP(matched_r022_B)	23155217	28353920	r8 accepted record
CTC_FN_q1_rep007	CTC	main	FN	1	7	RP(exact_B)	23421313	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	RP_SG_filtered	24807348	28353920	fresh SG study
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	SG_filtered	25248049	28353920	fresh SG study
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	SG_raw	25433233	28353920	fresh SG study
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	RP_SG_raw	25299917	28353920	fresh SG study
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	Credit_BANK_filtered	25247439	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	Credit_BANK_raw	25371685	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	RP_credit_budget_raw	25187128	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	RP_credit_budget_filtered	24644176	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	MAX(Lambda)	24441446	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	MAX(phi3)	25615554	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	SUM(phi3)	24912660	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	LR	26566900	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	Half(4)	24555065	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	Filtered_SUM(phi3)	24654384	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	RP(phi3)	25325448	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	RP(matched_r022_B)	24638741	28353920	r8 accepted record
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	RP(exact_B)	24907910	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	RP_SG_filtered	24267203	28353920	fresh SG study
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	SG_filtered	24796579	28353920	fresh SG study
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	SG_raw	24658736	28353920	fresh SG study
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	RP_SG_raw	24598170	28353920	fresh SG study
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	Credit_BANK_filtered	24782320	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	Credit_BANK_raw	24481305	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	RP_credit_budget_raw	24407763	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	RP_credit_budget_filtered	24094902	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	MAX(Lambda)	23862519	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	MAX(phi3)	25292432	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	SUM(phi3)	24330934	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	LR	26566900	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	Half(4)	24219749	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	Filtered_SUM(phi3)	24298572	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	RP(phi3)	24679801	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	RP(matched_r022_B)	23769924	28353920	r8 accepted record
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	RP(exact_B)	24044925	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	RP_SG_filtered	24096041	28353920	fresh SG study
CTC_FP_q1_rep007	CTC	main	FP	1	7	SG_filtered	24375194	28353920	fresh SG study
CTC_FP_q1_rep007	CTC	main	FP	1	7	SG_raw	24241084	28353920	fresh SG study
CTC_FP_q1_rep007	CTC	main	FP	1	7	RP_SG_raw	24075092	28353920	fresh SG study
CTC_FP_q1_rep007	CTC	main	FP	1	7	Credit_BANK_filtered	24382107	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	Credit_BANK_raw	24241084	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	RP_credit_budget_raw	23873468	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	RP_credit_budget_filtered	23901010	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	MAX(Lambda)	23622777	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	MAX(phi3)	25291289	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	SUM(phi3)	24241084	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	LR	26566900	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	Half(4)	24394086	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	Filtered_SUM(phi3)	24213844	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	RP(phi3)	24241084	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	RP(matched_r022_B)	23155217	28353920	r8 accepted record
CTC_FP_q1_rep007	CTC	main	FP	1	7	RP(exact_B)	23421313	28353920	r8 accepted record
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	RP_SG_filtered	25978928	28353920	fresh SG study
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	SG_filtered	26658298	28353920	fresh SG study
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	SG_raw	26912112	28353920	fresh SG study
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	RP_SG_raw	26243699	28353920	fresh SG study
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	RP_credit_budget_filtered	25908245	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	Credit_BANK_filtered	26638724	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	Credit_BANK_raw	26903696	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	RP_credit_budget_raw	26250736	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	RP_SG_filtered	25775498	28353920	fresh SG study
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	SG_filtered	26437685	28353920	fresh SG study
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	SG_raw	26743466	28353920	fresh SG study
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	RP_SG_raw	26193716	28353920	fresh SG study
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	RP_credit_budget_filtered	25698159	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	Credit_BANK_filtered	26418111	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	Credit_BANK_raw	26721421	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	RP_credit_budget_raw	26197509	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	RP_SG_filtered	25570411	28353920	fresh SG study
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	SG_filtered	26260213	28353920	fresh SG study
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	SG_raw	26590131	28353920	fresh SG study
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	RP_SG_raw	26110760	28353920	fresh SG study
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	RP_credit_budget_filtered	25415896	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	Credit_BANK_filtered	26256173	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	Credit_BANK_raw	26558787	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	RP_credit_budget_raw	26066356	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep008	NASA	main	FN	0	8	SG_filtered	5751357	5816181	fresh SG study
NASA_FN_q0_rep008	NASA	main	FN	0	8	SG_raw	5751357	5816181	fresh SG study
NASA_FN_q0_rep008	NASA	main	FN	0	8	RP_SG_raw	5739610	5816181	fresh SG study
NASA_FN_q0_rep008	NASA	main	FN	0	8	RP_SG_filtered	5739610	5816181	fresh SG study
NASA_FN_q0_rep008	NASA	main	FN	0	8	Credit_BANK_filtered	5751160	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	Credit_BANK_raw	5751160	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	RP_credit_budget_raw	5741439	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	RP_credit_budget_filtered	5741439	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	MAX(Lambda)	5755022	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	MAX(phi3)	5742843	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	SUM(phi3)	5753994	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	LR	5625301	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	Half(4)	5764625	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	Filtered_SUM(phi3)	5753994	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	RP(phi3)	5738793	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	RP(matched_r022_B)	5753103	5816181	r8 accepted record
NASA_FN_q0_rep008	NASA	main	FN	0	8	RP(exact_B)	5747456	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	SG_filtered	5720810	5816181	fresh SG study
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	SG_raw	5720810	5816181	fresh SG study
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	RP_SG_raw	5705885	5816181	fresh SG study
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	RP_SG_filtered	5705885	5816181	fresh SG study
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	Credit_BANK_filtered	5720613	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	Credit_BANK_raw	5720613	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	RP_credit_budget_raw	5707319	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	RP_credit_budget_filtered	5707319	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	MAX(Lambda)	5711853	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	MAX(phi3)	5716201	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	SUM(phi3)	5710188	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	LR	5625301	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	Half(4)	5724075	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	Filtered_SUM(phi3)	5710188	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	RP(phi3)	5705215	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	RP(matched_r022_B)	5690137	5816181	r8 accepted record
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	RP(exact_B)	5686965	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	SG_filtered	5584779	5816181	fresh SG study
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	SG_raw	5584779	5816181	fresh SG study
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	RP_SG_raw	5490460	5816181	fresh SG study
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	RP_SG_filtered	5490460	5816181	fresh SG study
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	Credit_BANK_filtered	5584582	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	Credit_BANK_raw	5584582	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	RP_credit_budget_raw	5486936	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	RP_credit_budget_filtered	5486936	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	MAX(Lambda)	5476407	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	MAX(phi3)	5594898	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	SUM(phi3)	5503919	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	LR	5625301	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	Half(4)	5514226	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	Filtered_SUM(phi3)	5503919	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	RP(phi3)	5502480	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	RP(matched_r022_B)	5377789	5816181	r8 accepted record
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	RP(exact_B)	5388026	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	SG_filtered	5376611	5816181	fresh SG study
NASA_FN_q1_rep008	NASA	main	FN	1	8	SG_raw	5376611	5816181	fresh SG study
NASA_FN_q1_rep008	NASA	main	FN	1	8	RP_SG_raw	5127092	5816181	fresh SG study
NASA_FN_q1_rep008	NASA	main	FN	1	8	RP_SG_filtered	5127092	5816181	fresh SG study
NASA_FN_q1_rep008	NASA	main	FN	1	8	Credit_BANK_filtered	5376611	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	Credit_BANK_raw	5376611	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	RP_credit_budget_raw	5085400	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	RP_credit_budget_filtered	5085400	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	MAX(Lambda)	5148216	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	MAX(phi3)	5419292	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	SUM(phi3)	5176557	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	LR	5625301	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	Half(4)	5205359	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	Filtered_SUM(phi3)	5176557	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	RP(phi3)	5176557	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	RP(matched_r022_B)	4867300	5816181	r8 accepted record
NASA_FN_q1_rep008	NASA	main	FN	1	8	RP(exact_B)	4914637	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	SG_filtered	5480478	5816181	fresh SG study
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	SG_raw	5520232	5816181	fresh SG study
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	RP_SG_raw	5390432	5816181	fresh SG study
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	RP_SG_filtered	5320985	5816181	fresh SG study
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	Credit_BANK_filtered	5479681	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	Credit_BANK_raw	5519365	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	RP_credit_budget_raw	5353203	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	RP_credit_budget_filtered	5294276	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	MAX(Lambda)	5447262	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	MAX(phi3)	5588645	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	SUM(phi3)	5422910	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	LR	5625301	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	Half(4)	5442407	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	Filtered_SUM(phi3)	5372010	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	RP(phi3)	5419927	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	RP(matched_r022_B)	5232438	5816181	r8 accepted record
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	RP(exact_B)	5242442	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	SG_filtered	5302466	5816181	fresh SG study
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	SG_raw	5318133	5816181	fresh SG study
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	RP_SG_raw	5201367	5816181	fresh SG study
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	RP_SG_filtered	5171896	5816181	fresh SG study
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	Credit_BANK_filtered	5301958	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	Credit_BANK_raw	5309559	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	RP_credit_budget_raw	5164420	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	RP_credit_budget_filtered	5131572	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	MAX(Lambda)	5246246	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	MAX(phi3)	5476650	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	SUM(phi3)	5242816	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	LR	5625301	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	Half(4)	5263464	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	Filtered_SUM(phi3)	5221338	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	RP(phi3)	5249902	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	RP(matched_r022_B)	4976854	5816181	r8 accepted record
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	RP(exact_B)	5003180	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	SG_filtered	5200221	5816181	fresh SG study
NASA_FP_q1_rep008	NASA	main	FP	1	8	SG_raw	5176557	5816181	fresh SG study
NASA_FP_q1_rep008	NASA	main	FP	1	8	RP_SG_raw	5127092	5816181	fresh SG study
NASA_FP_q1_rep008	NASA	main	FP	1	8	RP_SG_filtered	5131646	5816181	fresh SG study
NASA_FP_q1_rep008	NASA	main	FP	1	8	Credit_BANK_filtered	5198313	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	Credit_BANK_raw	5176557	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	RP_credit_budget_raw	5085400	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	RP_credit_budget_filtered	5089574	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	MAX(Lambda)	5148216	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	MAX(phi3)	5419292	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	SUM(phi3)	5176557	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	LR	5625301	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	Half(4)	5205359	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	Filtered_SUM(phi3)	5175984	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	RP(phi3)	5176557	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	RP(matched_r022_B)	4867300	5816181	r8 accepted record
NASA_FP_q1_rep008	NASA	main	FP	1	8	RP(exact_B)	4914637	5816181	r8 accepted record
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	SG_filtered	5643320	5816181	fresh SG study
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	SG_raw	5647618	5816181	fresh SG study
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	RP_SG_raw	5597416	5816181	fresh SG study
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	RP_SG_filtered	5575929	5816181	fresh SG study
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	Credit_BANK_filtered	5643015	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	Credit_BANK_raw	5644698	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	RP_credit_budget_raw	5581126	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	RP_credit_budget_filtered	5557638	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	SG_filtered	5573862	5816181	fresh SG study
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	SG_raw	5585116	5816181	fresh SG study
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	RP_SG_raw	5489530	5816181	fresh SG study
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	RP_SG_filtered	5451902	5816181	fresh SG study
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	Credit_BANK_filtered	5573557	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	Credit_BANK_raw	5580722	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	RP_credit_budget_raw	5462306	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	RP_credit_budget_filtered	5428813	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	SG_filtered	5549517	5816181	fresh SG study
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	SG_raw	5563122	5816181	fresh SG study
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	RP_SG_raw	5443760	5816181	fresh SG study
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	RP_SG_filtered	5414407	5816181	fresh SG study
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	Credit_BANK_filtered	5551856	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	Credit_BANK_raw	5561966	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	RP_credit_budget_raw	5417597	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	RP_credit_budget_filtered	5392406	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep008	CTC	main	FN	0	8	SG_filtered	26887378	28353920	fresh SG study
CTC_FN_q0_rep008	CTC	main	FN	0	8	SG_raw	26887378	28353920	fresh SG study
CTC_FN_q0_rep008	CTC	main	FN	0	8	RP_SG_raw	26293531	28353920	fresh SG study
CTC_FN_q0_rep008	CTC	main	FN	0	8	RP_SG_filtered	26293531	28353920	fresh SG study
CTC_FN_q0_rep008	CTC	main	FN	0	8	Credit_BANK_filtered	26910830	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	Credit_BANK_raw	26910830	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	RP_credit_budget_raw	26274111	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	RP_credit_budget_filtered	26274111	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	MAX(Lambda)	27244437	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	MAX(phi3)	26905146	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	SUM(phi3)	27051911	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	LR	26328440	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	Half(4)	27589250	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	Filtered_SUM(phi3)	27051911	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	RP(phi3)	26234042	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	RP(matched_r022_B)	26317252	28353920	r8 accepted record
CTC_FN_q0_rep008	CTC	main	FN	0	8	RP(exact_B)	26290995	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	SG_filtered	26582900	28353920	fresh SG study
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	SG_raw	26582900	28353920	fresh SG study
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	RP_SG_raw	26020238	28353920	fresh SG study
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	RP_SG_filtered	26020238	28353920	fresh SG study
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	Credit_BANK_filtered	26604234	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	Credit_BANK_raw	26604234	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	RP_credit_budget_raw	25944038	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	RP_credit_budget_filtered	25944038	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	MAX(Lambda)	26712764	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	MAX(phi3)	26611601	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	SUM(phi3)	26597574	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	LR	26328440	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	Half(4)	26993650	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	Filtered_SUM(phi3)	26597574	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	RP(phi3)	25973514	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	RP(matched_r022_B)	25963802	28353920	r8 accepted record
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	RP(exact_B)	25941923	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	SG_filtered	25711015	28353920	fresh SG study
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	SG_raw	25711015	28353920	fresh SG study
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	RP_SG_raw	24927012	28353920	fresh SG study
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	RP_SG_filtered	24927012	28353920	fresh SG study
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	Credit_BANK_filtered	25707824	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	Credit_BANK_raw	25707824	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	RP_credit_budget_raw	24723380	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	RP_credit_budget_filtered	24723380	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	MAX(Lambda)	24974927	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	MAX(phi3)	25888870	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	SUM(phi3)	25181954	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	LR	26328440	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	Half(4)	25200247	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	Filtered_SUM(phi3)	25181954	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	RP(phi3)	25022040	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	RP(matched_r022_B)	24483298	28353920	r8 accepted record
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	RP(exact_B)	24515709	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	SG_filtered	25190712	28353920	fresh SG study
CTC_FN_q1_rep008	CTC	main	FN	1	8	SG_raw	25190712	28353920	fresh SG study
CTC_FN_q1_rep008	CTC	main	FN	1	8	RP_SG_raw	24111408	28353920	fresh SG study
CTC_FN_q1_rep008	CTC	main	FN	1	8	RP_SG_filtered	24111408	28353920	fresh SG study
CTC_FN_q1_rep008	CTC	main	FN	1	8	Credit_BANK_filtered	25190712	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	Credit_BANK_raw	25190712	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	RP_credit_budget_raw	23799662	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	RP_credit_budget_filtered	23799662	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	MAX(Lambda)	23908855	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	MAX(phi3)	25363732	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	SUM(phi3)	24304807	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	LR	26328440	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	Half(4)	24381104	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	Filtered_SUM(phi3)	24304807	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	RP(phi3)	24304807	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	RP(matched_r022_B)	23380483	28353920	r8 accepted record
CTC_FN_q1_rep008	CTC	main	FN	1	8	RP(exact_B)	23472188	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	SG_filtered	25183823	28353920	fresh SG study
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	SG_raw	25295558	28353920	fresh SG study
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	RP_SG_raw	25067332	28353920	fresh SG study
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	RP_SG_filtered	24608967	28353920	fresh SG study
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	Credit_BANK_filtered	25139430	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	Credit_BANK_raw	25155753	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	RP_credit_budget_raw	24911491	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	RP_credit_budget_filtered	24387929	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	MAX(Lambda)	24635121	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	MAX(phi3)	25548214	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	SUM(phi3)	24837451	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	LR	26328440	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	Half(4)	24462634	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	Filtered_SUM(phi3)	24745964	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	RP(phi3)	25180644	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	RP(matched_r022_B)	24704896	28353920	r8 accepted record
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	RP(exact_B)	24756355	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	SG_filtered	24916101	28353920	fresh SG study
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	SG_raw	24679111	28353920	fresh SG study
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	RP_SG_raw	24687788	28353920	fresh SG study
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	RP_SG_filtered	24425679	28353920	fresh SG study
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	Credit_BANK_filtered	24850290	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	Credit_BANK_raw	24560282	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	RP_credit_budget_raw	24411465	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	RP_credit_budget_filtered	24125696	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	MAX(Lambda)	24177188	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	MAX(phi3)	25351346	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	SUM(phi3)	24506319	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	LR	26328440	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	Half(4)	24147037	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	Filtered_SUM(phi3)	24593287	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	RP(phi3)	24849005	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	RP(matched_r022_B)	24074948	28353920	r8 accepted record
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	RP(exact_B)	24179140	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	SG_filtered	24612388	28353920	fresh SG study
CTC_FP_q1_rep008	CTC	main	FP	1	8	SG_raw	24304807	28353920	fresh SG study
CTC_FP_q1_rep008	CTC	main	FP	1	8	RP_SG_raw	24111408	28353920	fresh SG study
CTC_FP_q1_rep008	CTC	main	FP	1	8	RP_SG_filtered	24169050	28353920	fresh SG study
CTC_FP_q1_rep008	CTC	main	FP	1	8	Credit_BANK_filtered	24570867	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	Credit_BANK_raw	24304807	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	RP_credit_budget_raw	23799662	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	RP_credit_budget_filtered	23855801	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	MAX(Lambda)	23908855	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	MAX(phi3)	25363732	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	SUM(phi3)	24304807	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	LR	26328440	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	Half(4)	24381104	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	Filtered_SUM(phi3)	24394652	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	RP(phi3)	24304807	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	RP(matched_r022_B)	23380483	28353920	r8 accepted record
CTC_FP_q1_rep008	CTC	main	FP	1	8	RP(exact_B)	23472188	28353920	r8 accepted record
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	SG_filtered	26540255	28353920	fresh SG study
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	SG_raw	26669117	28353920	fresh SG study
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	RP_SG_raw	26206927	28353920	fresh SG study
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	RP_SG_filtered	26011541	28353920	fresh SG study
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	Credit_BANK_filtered	26563707	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	Credit_BANK_raw	26691566	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	RP_credit_budget_raw	26175598	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	RP_credit_budget_filtered	25976578	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	SG_filtered	26157463	28353920	fresh SG study
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	SG_raw	26419969	28353920	fresh SG study
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	RP_SG_raw	26093567	28353920	fresh SG study
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	RP_SG_filtered	25653155	28353920	fresh SG study
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	Credit_BANK_filtered	26180915	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	Credit_BANK_raw	26436616	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	RP_credit_budget_raw	26064404	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	RP_credit_budget_filtered	25639977	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	SG_filtered	25959912	28353920	fresh SG study
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	SG_raw	26194925	28353920	fresh SG study
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	RP_SG_raw	26001601	28353920	fresh SG study
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	RP_SG_filtered	25511467	28353920	fresh SG study
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	Credit_BANK_filtered	25982155	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	Credit_BANK_raw	26207027	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	RP_credit_budget_raw	25965023	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	RP_credit_budget_filtered	25487731	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep009	NASA	main	FN	0	9	SG_raw	5766604	5816181	fresh SG study
NASA_FN_q0_rep009	NASA	main	FN	0	9	RP_SG_raw	5744664	5816181	fresh SG study
NASA_FN_q0_rep009	NASA	main	FN	0	9	RP_SG_filtered	5744664	5816181	fresh SG study
NASA_FN_q0_rep009	NASA	main	FN	0	9	SG_filtered	5766604	5816181	fresh SG study
NASA_FN_q0_rep009	NASA	main	FN	0	9	Credit_BANK_filtered	5766604	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	Credit_BANK_raw	5766604	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	RP_credit_budget_raw	5741900	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	RP_credit_budget_filtered	5741900	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	MAX(Lambda)	5774444	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	MAX(phi3)	5762304	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	SUM(phi3)	5770329	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	LR	5639142	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	Half(4)	5769568	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	Filtered_SUM(phi3)	5770329	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	RP(phi3)	5745698	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	RP(matched_r022_B)	5749155	5816181	r8 accepted record
NASA_FN_q0_rep009	NASA	main	FN	0	9	RP(exact_B)	5745925	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	SG_raw	5743054	5816181	fresh SG study
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	RP_SG_raw	5662485	5816181	fresh SG study
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	RP_SG_filtered	5662485	5816181	fresh SG study
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	SG_filtered	5743054	5816181	fresh SG study
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	Credit_BANK_filtered	5743054	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	Credit_BANK_raw	5743054	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	RP_credit_budget_raw	5651335	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	RP_credit_budget_filtered	5651335	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	MAX(Lambda)	5711167	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	MAX(phi3)	5731340	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	SUM(phi3)	5698476	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	LR	5639142	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	Half(4)	5723434	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	Filtered_SUM(phi3)	5698476	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	RP(phi3)	5675545	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	RP(matched_r022_B)	5645761	5816181	r8 accepted record
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	RP(exact_B)	5648241	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	SG_raw	5562426	5816181	fresh SG study
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	RP_SG_raw	5397891	5816181	fresh SG study
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	RP_SG_filtered	5397891	5816181	fresh SG study
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	SG_filtered	5562426	5816181	fresh SG study
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	Credit_BANK_filtered	5562426	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	Credit_BANK_raw	5562426	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	RP_credit_budget_raw	5360274	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	RP_credit_budget_filtered	5360274	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	MAX(Lambda)	5425619	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	MAX(phi3)	5559993	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	SUM(phi3)	5432661	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	LR	5639142	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	Half(4)	5463289	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	Filtered_SUM(phi3)	5432661	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	RP(phi3)	5422414	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	RP(matched_r022_B)	5296564	5816181	r8 accepted record
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	RP(exact_B)	5340739	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	SG_raw	5388158	5816181	fresh SG study
NASA_FN_q1_rep009	NASA	main	FN	1	9	RP_SG_raw	5100601	5816181	fresh SG study
NASA_FN_q1_rep009	NASA	main	FN	1	9	RP_SG_filtered	5100601	5816181	fresh SG study
NASA_FN_q1_rep009	NASA	main	FN	1	9	SG_filtered	5388158	5816181	fresh SG study
NASA_FN_q1_rep009	NASA	main	FN	1	9	Credit_BANK_filtered	5388158	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	Credit_BANK_raw	5388158	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	RP_credit_budget_raw	5041987	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	RP_credit_budget_filtered	5041987	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	MAX(Lambda)	5157897	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	MAX(phi3)	5393500	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	SUM(phi3)	5131383	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	LR	5639142	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	Half(4)	5150741	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	Filtered_SUM(phi3)	5131383	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	RP(phi3)	5131383	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	RP(matched_r022_B)	4903128	5816181	r8 accepted record
NASA_FN_q1_rep009	NASA	main	FN	1	9	RP(exact_B)	4995257	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	SG_raw	5512837	5816181	fresh SG study
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	RP_SG_raw	5356395	5816181	fresh SG study
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	RP_SG_filtered	5304103	5816181	fresh SG study
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	SG_filtered	5475599	5816181	fresh SG study
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	Credit_BANK_filtered	5475599	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	Credit_BANK_raw	5505045	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	RP_credit_budget_raw	5298035	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	RP_credit_budget_filtered	5247338	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	MAX(Lambda)	5425742	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	MAX(phi3)	5593072	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	SUM(phi3)	5366888	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	LR	5639142	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	Half(4)	5359174	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	Filtered_SUM(phi3)	5327222	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	RP(phi3)	5366094	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	RP(matched_r022_B)	5218039	5816181	r8 accepted record
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	RP(exact_B)	5280929	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	SG_raw	5293296	5816181	fresh SG study
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	RP_SG_raw	5158636	5816181	fresh SG study
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	RP_SG_filtered	5154503	5816181	fresh SG study
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	SG_filtered	5301669	5816181	fresh SG study
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	Credit_BANK_filtered	5299419	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	Credit_BANK_raw	5280049	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	RP_credit_budget_raw	5105628	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	RP_credit_budget_filtered	5101445	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	MAX(Lambda)	5233325	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	MAX(phi3)	5437316	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	SUM(phi3)	5179267	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	LR	5639142	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	Half(4)	5176633	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	Filtered_SUM(phi3)	5180129	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	RP(phi3)	5183034	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	RP(matched_r022_B)	4992032	5816181	r8 accepted record
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	RP(exact_B)	5067893	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	SG_raw	5131383	5816181	fresh SG study
NASA_FP_q1_rep009	NASA	main	FP	1	9	RP_SG_raw	5100601	5816181	fresh SG study
NASA_FP_q1_rep009	NASA	main	FP	1	9	RP_SG_filtered	5113401	5816181	fresh SG study
NASA_FP_q1_rep009	NASA	main	FP	1	9	SG_filtered	5187761	5816181	fresh SG study
NASA_FP_q1_rep009	NASA	main	FP	1	9	Credit_BANK_filtered	5175518	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	Credit_BANK_raw	5131383	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	RP_credit_budget_raw	5041987	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	RP_credit_budget_filtered	5056734	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	MAX(Lambda)	5157897	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	MAX(phi3)	5393500	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	SUM(phi3)	5131383	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	LR	5639142	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	Half(4)	5150741	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	Filtered_SUM(phi3)	5147701	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	RP(phi3)	5131383	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	RP(matched_r022_B)	4903128	5816181	r8 accepted record
NASA_FP_q1_rep009	NASA	main	FP	1	9	RP(exact_B)	4995257	5816181	r8 accepted record
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	SG_raw	5695716	5816181	fresh SG study
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	RP_SG_raw	5590600	5816181	fresh SG study
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	RP_SG_filtered	5547412	5816181	fresh SG study
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	SG_filtered	5659637	5816181	fresh SG study
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	Credit_BANK_raw	5691805	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	RP_credit_budget_raw	5569984	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	RP_credit_budget_filtered	5524798	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	Credit_BANK_filtered	5659637	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	SG_raw	5632120	5816181	fresh SG study
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	RP_SG_raw	5500619	5816181	fresh SG study
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	RP_SG_filtered	5473216	5816181	fresh SG study
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	SG_filtered	5601277	5816181	fresh SG study
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	Credit_BANK_raw	5627640	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	RP_credit_budget_raw	5480310	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	RP_credit_budget_filtered	5450938	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	Credit_BANK_filtered	5601277	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	SG_raw	5590100	5816181	fresh SG study
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	RP_SG_raw	5444527	5816181	fresh SG study
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	RP_SG_filtered	5394092	5816181	fresh SG study
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	SG_filtered	5545827	5816181	fresh SG study
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	Credit_BANK_raw	5583321	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	RP_credit_budget_raw	5402794	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	RP_credit_budget_filtered	5350390	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	Credit_BANK_filtered	5545827	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep009	CTC	main	FN	0	9	SG_raw	27135540	28353920	fresh SG study
CTC_FN_q0_rep009	CTC	main	FN	0	9	RP_SG_raw	26191086	28353920	fresh SG study
CTC_FN_q0_rep009	CTC	main	FN	0	9	RP_SG_filtered	26191086	28353920	fresh SG study
CTC_FN_q0_rep009	CTC	main	FN	0	9	SG_filtered	27135540	28353920	fresh SG study
CTC_FN_q0_rep009	CTC	main	FN	0	9	Credit_BANK_filtered	27131591	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	Credit_BANK_raw	27131591	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	RP_credit_budget_raw	26206299	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	RP_credit_budget_filtered	26206299	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	MAX(Lambda)	27204691	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	MAX(phi3)	27062290	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	SUM(phi3)	27182141	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	LR	26304498	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	Half(4)	27601184	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	Filtered_SUM(phi3)	27182141	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	RP(phi3)	26208705	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	RP(matched_r022_B)	26233533	28353920	r8 accepted record
CTC_FN_q0_rep009	CTC	main	FN	0	9	RP(exact_B)	26221946	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	SG_raw	26682780	28353920	fresh SG study
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	RP_SG_raw	25794688	28353920	fresh SG study
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	RP_SG_filtered	25794688	28353920	fresh SG study
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	SG_filtered	26682780	28353920	fresh SG study
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	Credit_BANK_filtered	26678831	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	Credit_BANK_raw	26678831	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	RP_credit_budget_raw	25769401	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	RP_credit_budget_filtered	25769401	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	MAX(Lambda)	26554782	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	MAX(phi3)	26623342	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	SUM(phi3)	26584694	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	LR	26304498	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	Half(4)	26864915	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	Filtered_SUM(phi3)	26584694	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	RP(phi3)	25833884	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	RP(matched_r022_B)	25753994	28353920	r8 accepted record
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	RP(exact_B)	25767137	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	SG_raw	25642847	28353920	fresh SG study
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	RP_SG_raw	25010761	28353920	fresh SG study
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	RP_SG_filtered	25010761	28353920	fresh SG study
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	SG_filtered	25642847	28353920	fresh SG study
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	Credit_BANK_filtered	25642722	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	Credit_BANK_raw	25642722	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	RP_credit_budget_raw	24934802	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	RP_credit_budget_filtered	24934802	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	MAX(Lambda)	25037962	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	MAX(phi3)	25713956	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	SUM(phi3)	25024271	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	LR	26304498	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	Half(4)	25041337	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	Filtered_SUM(phi3)	25024271	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	RP(phi3)	25086717	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	RP(matched_r022_B)	24543911	28353920	r8 accepted record
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	RP(exact_B)	24756457	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	SG_raw	25110912	28353920	fresh SG study
CTC_FN_q1_rep009	CTC	main	FN	1	9	RP_SG_raw	24075852	28353920	fresh SG study
CTC_FN_q1_rep009	CTC	main	FN	1	9	RP_SG_filtered	24075852	28353920	fresh SG study
CTC_FN_q1_rep009	CTC	main	FN	1	9	SG_filtered	25110912	28353920	fresh SG study
CTC_FN_q1_rep009	CTC	main	FN	1	9	Credit_BANK_filtered	25110912	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	Credit_BANK_raw	25110912	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	RP_credit_budget_raw	23911046	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	RP_credit_budget_filtered	23911046	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	MAX(Lambda)	23848830	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	MAX(phi3)	25222312	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	SUM(phi3)	24218978	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	LR	26304498	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	Half(4)	24347628	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	Filtered_SUM(phi3)	24218978	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	RP(phi3)	24218978	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	RP(matched_r022_B)	23235329	28353920	r8 accepted record
CTC_FN_q1_rep009	CTC	main	FN	1	9	RP(exact_B)	23528112	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	SG_raw	25384381	28353920	fresh SG study
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	RP_SG_raw	25179717	28353920	fresh SG study
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	RP_SG_filtered	24661800	28353920	fresh SG study
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	SG_filtered	25255935	28353920	fresh SG study
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	Credit_BANK_filtered	25237070	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	Credit_BANK_raw	25306494	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	RP_credit_budget_raw	25093201	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	RP_credit_budget_filtered	24581584	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	MAX(Lambda)	24815366	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	MAX(phi3)	25621990	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	SUM(phi3)	24927214	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	LR	26304498	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	Half(4)	24693789	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	Filtered_SUM(phi3)	24636289	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	RP(phi3)	25226527	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	RP(matched_r022_B)	24738115	28353920	r8 accepted record
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	RP(exact_B)	24925520	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	SG_raw	24688251	28353920	fresh SG study
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	RP_SG_raw	24687602	28353920	fresh SG study
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	RP_SG_filtered	24391066	28353920	fresh SG study
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	SG_filtered	24789565	28353920	fresh SG study
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	Credit_BANK_filtered	24763984	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	Credit_BANK_raw	24643969	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	RP_credit_budget_raw	24550371	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	RP_credit_budget_filtered	24237947	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	MAX(Lambda)	24188442	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	MAX(phi3)	25398474	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	SUM(phi3)	24499692	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	LR	26304498	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	Half(4)	24150121	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	Filtered_SUM(phi3)	24436498	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	RP(phi3)	24782568	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	RP(matched_r022_B)	24050698	28353920	r8 accepted record
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	RP(exact_B)	24310065	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	SG_raw	24218978	28353920	fresh SG study
CTC_FP_q1_rep009	CTC	main	FP	1	9	RP_SG_raw	24075852	28353920	fresh SG study
CTC_FP_q1_rep009	CTC	main	FP	1	9	RP_SG_filtered	24186699	28353920	fresh SG study
CTC_FP_q1_rep009	CTC	main	FP	1	9	SG_filtered	24548193	28353920	fresh SG study
CTC_FP_q1_rep009	CTC	main	FP	1	9	Credit_BANK_filtered	24535111	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	Credit_BANK_raw	24218978	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	RP_credit_budget_raw	23911046	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	RP_credit_budget_filtered	24013917	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	MAX(Lambda)	23848830	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	MAX(phi3)	25222312	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	SUM(phi3)	24218978	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	LR	26304498	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	Half(4)	24347628	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	Filtered_SUM(phi3)	24288894	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	RP(phi3)	24218978	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	RP(matched_r022_B)	23235329	28353920	r8 accepted record
CTC_FP_q1_rep009	CTC	main	FP	1	9	RP(exact_B)	23528112	28353920	r8 accepted record
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	SG_raw	26767926	28353920	fresh SG study
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	RP_SG_raw	25974615	28353920	fresh SG study
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	RP_SG_filtered	25699736	28353920	fresh SG study
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	SG_filtered	26355856	28353920	fresh SG study
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	Credit_BANK_raw	26762277	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	RP_credit_budget_raw	25976432	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	RP_credit_budget_filtered	25685569	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	Credit_BANK_filtered	26338414	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	SG_raw	26611783	28353920	fresh SG study
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	RP_SG_raw	25878681	28353920	fresh SG study
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	RP_SG_filtered	25542724	28353920	fresh SG study
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	SG_filtered	26165001	28353920	fresh SG study
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	Credit_BANK_raw	26606675	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	RP_credit_budget_raw	25878167	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	RP_credit_budget_filtered	25496308	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	Credit_BANK_filtered	26147559	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	SG_raw	26402307	28353920	fresh SG study
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	RP_SG_raw	25733770	28353920	fresh SG study
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	RP_SG_filtered	25326579	28353920	fresh SG study
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	SG_filtered	25933702	28353920	fresh SG study
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	Credit_BANK_raw	26391672	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	RP_credit_budget_raw	25675490	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	RP_credit_budget_filtered	25234150	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	Credit_BANK_filtered	25916068	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep010	NASA	main	FN	0	10	RP_SG_raw	5730725	5816181	fresh SG study
NASA_FN_q0_rep010	NASA	main	FN	0	10	RP_SG_filtered	5730725	5816181	fresh SG study
NASA_FN_q0_rep010	NASA	main	FN	0	10	SG_filtered	5775082	5816181	fresh SG study
NASA_FN_q0_rep010	NASA	main	FN	0	10	SG_raw	5775082	5816181	fresh SG study
NASA_FN_q0_rep010	NASA	main	FN	0	10	Credit_BANK_filtered	5773855	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	Credit_BANK_raw	5773855	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	RP_credit_budget_raw	5737433	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	RP_credit_budget_filtered	5737433	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	MAX(Lambda)	5782267	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	MAX(phi3)	5758763	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	SUM(phi3)	5775469	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	LR	5629350	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	Half(4)	5784409	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	Filtered_SUM(phi3)	5775469	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	RP(phi3)	5730266	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	RP(matched_r022_B)	5741087	5816181	r8 accepted record
NASA_FN_q0_rep010	NASA	main	FN	0	10	RP(exact_B)	5740068	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	RP_SG_raw	5683195	5816181	fresh SG study
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	RP_SG_filtered	5683195	5816181	fresh SG study
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	SG_filtered	5742455	5816181	fresh SG study
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	SG_raw	5742455	5816181	fresh SG study
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	Credit_BANK_filtered	5741228	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	Credit_BANK_raw	5741228	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	RP_credit_budget_raw	5687201	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	RP_credit_budget_filtered	5687201	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	MAX(Lambda)	5718866	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	MAX(phi3)	5729632	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	SUM(phi3)	5726060	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	LR	5629350	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	Half(4)	5727490	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	Filtered_SUM(phi3)	5726060	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	RP(phi3)	5686669	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	RP(matched_r022_B)	5658726	5816181	r8 accepted record
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	RP(exact_B)	5661588	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	RP_SG_raw	5457947	5816181	fresh SG study
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	RP_SG_filtered	5457947	5816181	fresh SG study
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	SG_filtered	5573945	5816181	fresh SG study
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	SG_raw	5573945	5816181	fresh SG study
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	Credit_BANK_filtered	5572718	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	Credit_BANK_raw	5572718	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	RP_credit_budget_raw	5424225	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	RP_credit_budget_filtered	5424225	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	MAX(Lambda)	5471947	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	MAX(phi3)	5600290	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	SUM(phi3)	5488710	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	LR	5629350	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	Half(4)	5519010	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	Filtered_SUM(phi3)	5488710	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	RP(phi3)	5472600	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	RP(matched_r022_B)	5368109	5816181	r8 accepted record
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	RP(exact_B)	5383730	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	RP_SG_raw	5139756	5816181	fresh SG study
NASA_FN_q1_rep010	NASA	main	FN	1	10	RP_SG_filtered	5139756	5816181	fresh SG study
NASA_FN_q1_rep010	NASA	main	FN	1	10	SG_filtered	5352725	5816181	fresh SG study
NASA_FN_q1_rep010	NASA	main	FN	1	10	SG_raw	5352725	5816181	fresh SG study
NASA_FN_q1_rep010	NASA	main	FN	1	10	Credit_BANK_filtered	5352725	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	Credit_BANK_raw	5352725	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	RP_credit_budget_raw	5055677	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	RP_credit_budget_filtered	5055677	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	MAX(Lambda)	5147304	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	MAX(phi3)	5400212	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	SUM(phi3)	5162098	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	LR	5629350	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	Half(4)	5177259	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	Filtered_SUM(phi3)	5162098	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	RP(phi3)	5162098	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	RP(matched_r022_B)	4858603	5816181	r8 accepted record
NASA_FN_q1_rep010	NASA	main	FN	1	10	RP(exact_B)	4944484	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	RP_SG_raw	5359103	5816181	fresh SG study
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	RP_SG_filtered	5316769	5816181	fresh SG study
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	SG_filtered	5456163	5816181	fresh SG study
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	SG_raw	5493130	5816181	fresh SG study
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	Credit_BANK_filtered	5454936	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	Credit_BANK_raw	5477822	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	RP_credit_budget_raw	5307453	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	RP_credit_budget_filtered	5260551	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	MAX(Lambda)	5433707	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	MAX(phi3)	5567236	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	SUM(phi3)	5382641	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	LR	5629350	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	Half(4)	5417928	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	Filtered_SUM(phi3)	5341403	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	RP(phi3)	5367847	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	RP(matched_r022_B)	5177290	5816181	r8 accepted record
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	RP(exact_B)	5239610	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	RP_SG_raw	5171224	5816181	fresh SG study
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	RP_SG_filtered	5174581	5816181	fresh SG study
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	SG_filtered	5244653	5816181	fresh SG study
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	SG_raw	5260959	5816181	fresh SG study
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	Credit_BANK_filtered	5244251	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	Credit_BANK_raw	5247152	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	RP_credit_budget_raw	5091774	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	RP_credit_budget_filtered	5094573	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	MAX(Lambda)	5187051	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	MAX(phi3)	5422183	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	SUM(phi3)	5186333	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	LR	5629350	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	Half(4)	5192737	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	Filtered_SUM(phi3)	5171719	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	RP(phi3)	5191686	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	RP(matched_r022_B)	4916516	5816181	r8 accepted record
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	RP(exact_B)	4990480	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	RP_SG_raw	5139756	5816181	fresh SG study
NASA_FP_q1_rep010	NASA	main	FP	1	10	RP_SG_filtered	5141341	5816181	fresh SG study
NASA_FP_q1_rep010	NASA	main	FP	1	10	SG_filtered	5172762	5816181	fresh SG study
NASA_FP_q1_rep010	NASA	main	FP	1	10	SG_raw	5162098	5816181	fresh SG study
NASA_FP_q1_rep010	NASA	main	FP	1	10	Credit_BANK_filtered	5172762	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	Credit_BANK_raw	5162098	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	RP_credit_budget_raw	5055677	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	RP_credit_budget_filtered	5056818	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	MAX(Lambda)	5147304	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	MAX(phi3)	5400212	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	SUM(phi3)	5162098	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	LR	5629350	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	Half(4)	5177259	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	Filtered_SUM(phi3)	5157508	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	RP(phi3)	5162098	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	RP(matched_r022_B)	4858603	5816181	r8 accepted record
NASA_FP_q1_rep010	NASA	main	FP	1	10	RP(exact_B)	4944484	5816181	r8 accepted record
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	RP_SG_raw	5623242	5816181	fresh SG study
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	RP_SG_filtered	5591930	5816181	fresh SG study
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	SG_filtered	5657969	5816181	fresh SG study
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	SG_raw	5688274	5816181	fresh SG study
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	RP_credit_budget_raw	5597011	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	RP_credit_budget_filtered	5570478	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	Credit_BANK_filtered	5656742	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	Credit_BANK_raw	5684654	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	RP_SG_raw	5543944	5816181	fresh SG study
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	RP_SG_filtered	5485783	5816181	fresh SG study
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	SG_filtered	5597637	5816181	fresh SG study
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	SG_raw	5642279	5816181	fresh SG study
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	RP_credit_budget_raw	5496172	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	RP_credit_budget_filtered	5435067	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	Credit_BANK_filtered	5596410	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	Credit_BANK_raw	5635768	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	RP_SG_raw	5457919	5816181	fresh SG study
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	RP_SG_filtered	5408253	5816181	fresh SG study
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	SG_filtered	5518290	5816181	fresh SG study
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	SG_raw	5551518	5816181	fresh SG study
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	RP_credit_budget_raw	5410784	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	RP_credit_budget_filtered	5355142	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	Credit_BANK_filtered	5517063	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	Credit_BANK_raw	5544078	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep010	CTC	main	FN	0	10	RP_SG_raw	26383299	28353920	fresh SG study
CTC_FN_q0_rep010	CTC	main	FN	0	10	RP_SG_filtered	26383299	28353920	fresh SG study
CTC_FN_q0_rep010	CTC	main	FN	0	10	SG_filtered	27193135	28353920	fresh SG study
CTC_FN_q0_rep010	CTC	main	FN	0	10	SG_raw	27193135	28353920	fresh SG study
CTC_FN_q0_rep010	CTC	main	FN	0	10	Credit_BANK_filtered	27180888	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	Credit_BANK_raw	27180888	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	RP_credit_budget_raw	26449960	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	RP_credit_budget_filtered	26449960	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	MAX(Lambda)	27426008	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	MAX(phi3)	27123817	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	SUM(phi3)	27276037	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	LR	26442997	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	Half(4)	27634949	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	Filtered_SUM(phi3)	27276037	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	RP(phi3)	26392155	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	RP(matched_r022_B)	26586153	28353920	r8 accepted record
CTC_FN_q0_rep010	CTC	main	FN	0	10	RP(exact_B)	26543472	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	RP_SG_raw	26087755	28353920	fresh SG study
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	RP_SG_filtered	26087755	28353920	fresh SG study
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	SG_filtered	26836314	28353920	fresh SG study
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	SG_raw	26836314	28353920	fresh SG study
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	Credit_BANK_filtered	26824049	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	Credit_BANK_raw	26824049	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	RP_credit_budget_raw	26136295	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	RP_credit_budget_filtered	26136295	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	MAX(Lambda)	26835685	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	MAX(phi3)	26746343	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	SUM(phi3)	26831553	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	LR	26442997	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	Half(4)	27030206	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	Filtered_SUM(phi3)	26831553	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	RP(phi3)	26097340	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	RP(matched_r022_B)	26194754	28353920	r8 accepted record
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	RP(exact_B)	26189398	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	RP_SG_raw	25168035	28353920	fresh SG study
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	RP_SG_filtered	25168035	28353920	fresh SG study
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	SG_filtered	25773489	28353920	fresh SG study
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	SG_raw	25773489	28353920	fresh SG study
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	Credit_BANK_filtered	25769795	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	Credit_BANK_raw	25769795	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	RP_credit_budget_raw	25062182	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	RP_credit_budget_filtered	25062182	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	MAX(Lambda)	25109183	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	MAX(phi3)	25726943	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	SUM(phi3)	25297734	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	LR	26442997	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	Half(4)	25225251	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	Filtered_SUM(phi3)	25297734	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	RP(phi3)	25187026	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	RP(matched_r022_B)	24851397	28353920	r8 accepted record
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	RP(exact_B)	24942062	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	RP_SG_raw	24047398	28353920	fresh SG study
CTC_FN_q1_rep010	CTC	main	FN	1	10	RP_SG_filtered	24047398	28353920	fresh SG study
CTC_FN_q1_rep010	CTC	main	FN	1	10	SG_filtered	25156385	28353920	fresh SG study
CTC_FN_q1_rep010	CTC	main	FN	1	10	SG_raw	25156385	28353920	fresh SG study
CTC_FN_q1_rep010	CTC	main	FN	1	10	Credit_BANK_filtered	25156385	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	Credit_BANK_raw	25156385	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	RP_credit_budget_raw	23708206	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	RP_credit_budget_filtered	23708206	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	MAX(Lambda)	23646214	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	MAX(phi3)	25213700	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	SUM(phi3)	24137956	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	LR	26442997	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	Half(4)	24234820	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	Filtered_SUM(phi3)	24137956	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	RP(phi3)	24137956	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	RP(matched_r022_B)	23103716	28353920	r8 accepted record
CTC_FN_q1_rep010	CTC	main	FN	1	10	RP(exact_B)	23414361	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	RP_SG_raw	25251038	28353920	fresh SG study
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	RP_SG_filtered	24661947	28353920	fresh SG study
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	SG_filtered	25362106	28353920	fresh SG study
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	SG_raw	25443324	28353920	fresh SG study
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	Credit_BANK_filtered	25353780	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	Credit_BANK_raw	25337740	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	RP_credit_budget_raw	25135635	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	RP_credit_budget_filtered	24521861	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	MAX(Lambda)	24777968	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	MAX(phi3)	25662055	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	SUM(phi3)	24908314	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	LR	26442997	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	Half(4)	24723402	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	Filtered_SUM(phi3)	24644094	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	RP(phi3)	25295815	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	RP(matched_r022_B)	24885456	28353920	r8 accepted record
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	RP(exact_B)	24976713	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	RP_SG_raw	24435081	28353920	fresh SG study
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	RP_SG_filtered	24238557	28353920	fresh SG study
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	SG_filtered	24819671	28353920	fresh SG study
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	SG_raw	24606838	28353920	fresh SG study
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	Credit_BANK_filtered	24793346	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	Credit_BANK_raw	24473179	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	RP_credit_budget_raw	24185648	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	RP_credit_budget_filtered	23923052	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	MAX(Lambda)	23842000	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	MAX(phi3)	25232781	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	SUM(phi3)	24307002	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	LR	26442997	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	Half(4)	24089737	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	Filtered_SUM(phi3)	24245631	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	RP(phi3)	24513591	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	RP(matched_r022_B)	23743172	28353920	r8 accepted record
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	RP(exact_B)	23908834	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	RP_SG_raw	24047398	28353920	fresh SG study
CTC_FP_q1_rep010	CTC	main	FP	1	10	RP_SG_filtered	24048366	28353920	fresh SG study
CTC_FP_q1_rep010	CTC	main	FP	1	10	SG_filtered	24352808	28353920	fresh SG study
CTC_FP_q1_rep010	CTC	main	FP	1	10	SG_raw	24137956	28353920	fresh SG study
CTC_FP_q1_rep010	CTC	main	FP	1	10	Credit_BANK_filtered	24307745	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	Credit_BANK_raw	24137956	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	RP_credit_budget_raw	23708206	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	RP_credit_budget_filtered	23726905	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	MAX(Lambda)	23646214	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	MAX(phi3)	25213700	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	SUM(phi3)	24137956	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	LR	26442997	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	Half(4)	24234820	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	Filtered_SUM(phi3)	24136447	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	RP(phi3)	24137956	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	RP(matched_r022_B)	23103716	28353920	r8 accepted record
CTC_FP_q1_rep010	CTC	main	FP	1	10	RP(exact_B)	23414361	28353920	r8 accepted record
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	RP_SG_raw	26232376	28353920	fresh SG study
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	RP_SG_filtered	25938581	28353920	fresh SG study
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	SG_filtered	26682002	28353920	fresh SG study
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	SG_raw	26948033	28353920	fresh SG study
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	RP_credit_budget_raw	26246921	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	RP_credit_budget_filtered	25921771	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	Credit_BANK_filtered	26677244	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	Credit_BANK_raw	26932585	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	RP_SG_raw	26156096	28353920	fresh SG study
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	RP_SG_filtered	25737164	28353920	fresh SG study
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	SG_filtered	26497603	28353920	fresh SG study
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	SG_raw	26897360	28353920	fresh SG study
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	RP_credit_budget_raw	26140868	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	RP_credit_budget_filtered	25689839	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	Credit_BANK_filtered	26494894	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	Credit_BANK_raw	26868066	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	RP_SG_raw	25995465	28353920	fresh SG study
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	RP_SG_filtered	25576125	28353920	fresh SG study
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	SG_filtered	26326996	28353920	fresh SG study
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	SG_raw	26682518	28353920	fresh SG study
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	RP_credit_budget_raw	25972001	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	RP_credit_budget_filtered	25491316	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	Credit_BANK_filtered	26325706	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	Credit_BANK_raw	26659988	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep011	NASA	main	FN	0	11	RP_SG_filtered	5715032	5816181	fresh SG study
NASA_FN_q0_rep011	NASA	main	FN	0	11	SG_filtered	5746386	5816181	fresh SG study
NASA_FN_q0_rep011	NASA	main	FN	0	11	SG_raw	5746386	5816181	fresh SG study
NASA_FN_q0_rep011	NASA	main	FN	0	11	RP_SG_raw	5715032	5816181	fresh SG study
NASA_FN_q0_rep011	NASA	main	FN	0	11	Credit_BANK_filtered	5746386	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	Credit_BANK_raw	5746386	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	RP_credit_budget_raw	5723666	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	RP_credit_budget_filtered	5723666	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	MAX(Lambda)	5761638	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	MAX(phi3)	5733216	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	SUM(phi3)	5760686	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	LR	5597819	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	Half(4)	5774513	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	Filtered_SUM(phi3)	5760686	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	RP(phi3)	5715366	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	RP(matched_r022_B)	5731490	5816181	r8 accepted record
NASA_FN_q0_rep011	NASA	main	FN	0	11	RP(exact_B)	5730763	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	RP_SG_filtered	5624377	5816181	fresh SG study
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	SG_filtered	5685614	5816181	fresh SG study
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	SG_raw	5685614	5816181	fresh SG study
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	RP_SG_raw	5624377	5816181	fresh SG study
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	Credit_BANK_filtered	5685614	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	Credit_BANK_raw	5685614	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	RP_credit_budget_raw	5614343	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	RP_credit_budget_filtered	5614343	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	MAX(Lambda)	5665547	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	MAX(phi3)	5667905	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	SUM(phi3)	5669828	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	LR	5597819	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	Half(4)	5683950	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	Filtered_SUM(phi3)	5669828	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	RP(phi3)	5631045	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	RP(matched_r022_B)	5600372	5816181	r8 accepted record
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	RP(exact_B)	5607443	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	RP_SG_filtered	5385952	5816181	fresh SG study
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	SG_filtered	5533952	5816181	fresh SG study
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	SG_raw	5533952	5816181	fresh SG study
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	RP_SG_raw	5385952	5816181	fresh SG study
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	Credit_BANK_filtered	5533952	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	Credit_BANK_raw	5533952	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	RP_credit_budget_raw	5329875	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	RP_credit_budget_filtered	5329875	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	MAX(Lambda)	5407312	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	MAX(phi3)	5535109	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	SUM(phi3)	5405323	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	LR	5597819	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	Half(4)	5419206	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	Filtered_SUM(phi3)	5405323	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	RP(phi3)	5405752	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	RP(matched_r022_B)	5258964	5816181	r8 accepted record
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	RP(exact_B)	5291255	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	RP_SG_filtered	5059493	5816181	fresh SG study
NASA_FN_q1_rep011	NASA	main	FN	1	11	SG_filtered	5357288	5816181	fresh SG study
NASA_FN_q1_rep011	NASA	main	FN	1	11	SG_raw	5357288	5816181	fresh SG study
NASA_FN_q1_rep011	NASA	main	FN	1	11	RP_SG_raw	5059493	5816181	fresh SG study
NASA_FN_q1_rep011	NASA	main	FN	1	11	Credit_BANK_filtered	5357288	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	Credit_BANK_raw	5357288	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	RP_credit_budget_raw	4976348	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	RP_credit_budget_filtered	4976348	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	MAX(Lambda)	5088706	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	MAX(phi3)	5377158	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	SUM(phi3)	5086810	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	LR	5597819	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	Half(4)	5109849	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	Filtered_SUM(phi3)	5086810	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	RP(phi3)	5086810	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	RP(matched_r022_B)	4826437	5816181	r8 accepted record
NASA_FN_q1_rep011	NASA	main	FN	1	11	RP(exact_B)	4900213	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	RP_SG_filtered	5292113	5816181	fresh SG study
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	SG_filtered	5466170	5816181	fresh SG study
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	SG_raw	5490575	5816181	fresh SG study
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	RP_SG_raw	5358224	5816181	fresh SG study
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	Credit_BANK_filtered	5455358	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	Credit_BANK_raw	5482441	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	RP_credit_budget_raw	5306991	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	RP_credit_budget_filtered	5242740	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	MAX(Lambda)	5396022	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	MAX(phi3)	5562889	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	SUM(phi3)	5376408	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	LR	5597819	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	Half(4)	5390113	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	Filtered_SUM(phi3)	5328654	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	RP(phi3)	5375252	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	RP(matched_r022_B)	5225924	5816181	r8 accepted record
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	RP(exact_B)	5275612	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	RP_SG_filtered	5103239	5816181	fresh SG study
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	SG_filtered	5231305	5816181	fresh SG study
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	SG_raw	5217687	5816181	fresh SG study
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	RP_SG_raw	5113836	5816181	fresh SG study
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	Credit_BANK_filtered	5220446	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	Credit_BANK_raw	5214508	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	RP_credit_budget_raw	5037422	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	RP_credit_budget_filtered	5025964	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	MAX(Lambda)	5144467	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	MAX(phi3)	5400668	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	SUM(phi3)	5126691	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	LR	5597819	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	Half(4)	5142123	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	Filtered_SUM(phi3)	5120161	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	RP(phi3)	5137833	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	RP(matched_r022_B)	4892155	5816181	r8 accepted record
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	RP(exact_B)	4963980	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	RP_SG_filtered	5059758	5816181	fresh SG study
NASA_FP_q1_rep011	NASA	main	FP	1	11	SG_filtered	5108777	5816181	fresh SG study
NASA_FP_q1_rep011	NASA	main	FP	1	11	SG_raw	5086810	5816181	fresh SG study
NASA_FP_q1_rep011	NASA	main	FP	1	11	RP_SG_raw	5059493	5816181	fresh SG study
NASA_FP_q1_rep011	NASA	main	FP	1	11	Credit_BANK_filtered	5101893	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	Credit_BANK_raw	5086810	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	RP_credit_budget_raw	4976348	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	RP_credit_budget_filtered	4976762	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	MAX(Lambda)	5088706	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	MAX(phi3)	5377158	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	SUM(phi3)	5086810	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	LR	5597819	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	Half(4)	5109849	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	Filtered_SUM(phi3)	5077119	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	RP(phi3)	5086810	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	RP(matched_r022_B)	4826437	5816181	r8 accepted record
NASA_FP_q1_rep011	NASA	main	FP	1	11	RP(exact_B)	4900213	5816181	r8 accepted record
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	RP_SG_filtered	5510506	5816181	fresh SG study
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	SG_filtered	5633291	5816181	fresh SG study
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	SG_raw	5655575	5816181	fresh SG study
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	RP_SG_raw	5579489	5816181	fresh SG study
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	RP_credit_budget_filtered	5503602	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	Credit_BANK_filtered	5624618	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	Credit_BANK_raw	5650711	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	RP_credit_budget_raw	5572771	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	RP_SG_filtered	5404610	5816181	fresh SG study
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	SG_filtered	5552604	5816181	fresh SG study
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	SG_raw	5618387	5816181	fresh SG study
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	RP_SG_raw	5498202	5816181	fresh SG study
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	RP_credit_budget_filtered	5369917	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	Credit_BANK_filtered	5543931	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	Credit_BANK_raw	5612336	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	RP_credit_budget_raw	5465029	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	RP_SG_filtered	5353947	5816181	fresh SG study
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	SG_filtered	5498265	5816181	fresh SG study
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	SG_raw	5534229	5816181	fresh SG study
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	RP_SG_raw	5416444	5816181	fresh SG study
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	RP_credit_budget_filtered	5307554	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	Credit_BANK_filtered	5489592	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	Credit_BANK_raw	5528878	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	RP_credit_budget_raw	5369157	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep011	CTC	main	FN	0	11	RP_SG_filtered	26341010	28353920	fresh SG study
CTC_FN_q0_rep011	CTC	main	FN	0	11	SG_filtered	27073955	28353920	fresh SG study
CTC_FN_q0_rep011	CTC	main	FN	0	11	SG_raw	27073955	28353920	fresh SG study
CTC_FN_q0_rep011	CTC	main	FN	0	11	RP_SG_raw	26341010	28353920	fresh SG study
CTC_FN_q0_rep011	CTC	main	FN	0	11	Credit_BANK_filtered	27073882	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	Credit_BANK_raw	27073882	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	RP_credit_budget_raw	26325403	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	RP_credit_budget_filtered	26325403	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	MAX(Lambda)	27421513	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	MAX(phi3)	27188548	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	SUM(phi3)	27301251	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	LR	26503575	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	Half(4)	27579005	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	Filtered_SUM(phi3)	27301251	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	RP(phi3)	26326408	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	RP(matched_r022_B)	26417885	28353920	r8 accepted record
CTC_FN_q0_rep011	CTC	main	FN	0	11	RP(exact_B)	26401084	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	RP_SG_filtered	26185011	28353920	fresh SG study
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	SG_filtered	26755878	28353920	fresh SG study
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	SG_raw	26755878	28353920	fresh SG study
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	RP_SG_raw	26185011	28353920	fresh SG study
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	Credit_BANK_filtered	26755865	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	Credit_BANK_raw	26755865	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	RP_credit_budget_raw	26114874	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	RP_credit_budget_filtered	26114874	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	MAX(Lambda)	26896883	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	MAX(phi3)	26847117	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	SUM(phi3)	26870709	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	LR	26503575	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	Half(4)	27039331	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	Filtered_SUM(phi3)	26870709	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	RP(phi3)	26170409	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	RP(matched_r022_B)	26130791	28353920	r8 accepted record
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	RP(exact_B)	26149156	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	RP_SG_filtered	25388175	28353920	fresh SG study
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	SG_filtered	25918490	28353920	fresh SG study
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	SG_raw	25918490	28353920	fresh SG study
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	RP_SG_raw	25388175	28353920	fresh SG study
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	Credit_BANK_filtered	25917453	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	Credit_BANK_raw	25917453	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	RP_credit_budget_raw	25049258	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	RP_credit_budget_filtered	25049258	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	MAX(Lambda)	25154890	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	MAX(phi3)	26000484	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	SUM(phi3)	25575833	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	LR	26503575	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	Half(4)	25404207	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	Filtered_SUM(phi3)	25575833	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	RP(phi3)	25395358	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	RP(matched_r022_B)	24752376	28353920	r8 accepted record
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	RP(exact_B)	24944071	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	RP_SG_filtered	24483640	28353920	fresh SG study
CTC_FN_q1_rep011	CTC	main	FN	1	11	SG_filtered	25325700	28353920	fresh SG study
CTC_FN_q1_rep011	CTC	main	FN	1	11	SG_raw	25325700	28353920	fresh SG study
CTC_FN_q1_rep011	CTC	main	FN	1	11	RP_SG_raw	24483640	28353920	fresh SG study
CTC_FN_q1_rep011	CTC	main	FN	1	11	Credit_BANK_filtered	25325700	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	Credit_BANK_raw	25325700	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	RP_credit_budget_raw	23992375	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	RP_credit_budget_filtered	23992375	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	MAX(Lambda)	24069164	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	MAX(phi3)	25436438	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	SUM(phi3)	24590458	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	LR	26503575	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	Half(4)	24699670	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	Filtered_SUM(phi3)	24590458	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	RP(phi3)	24590458	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	RP(matched_r022_B)	23314485	28353920	r8 accepted record
CTC_FN_q1_rep011	CTC	main	FN	1	11	RP(exact_B)	23654378	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	RP_SG_filtered	24903500	28353920	fresh SG study
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	SG_filtered	25316925	28353920	fresh SG study
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	SG_raw	25423279	28353920	fresh SG study
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	RP_SG_raw	25454835	28353920	fresh SG study
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	Credit_BANK_filtered	25306101	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	Credit_BANK_raw	25318957	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	RP_credit_budget_raw	25094308	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	RP_credit_budget_filtered	24541197	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	MAX(Lambda)	24807599	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	MAX(phi3)	25806054	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	SUM(phi3)	25077428	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	LR	26503575	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	Half(4)	24635772	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	Filtered_SUM(phi3)	24858701	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	RP(phi3)	25536404	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	RP(matched_r022_B)	24599242	28353920	r8 accepted record
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	RP(exact_B)	24835250	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	RP_SG_filtered	24569512	28353920	fresh SG study
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	SG_filtered	24970720	28353920	fresh SG study
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	SG_raw	24899031	28353920	fresh SG study
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	RP_SG_raw	24854969	28353920	fresh SG study
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	Credit_BANK_filtered	24954601	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	Credit_BANK_raw	24807099	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	RP_credit_budget_raw	24462708	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	RP_credit_budget_filtered	24143149	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	MAX(Lambda)	24340892	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	MAX(phi3)	25429982	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	SUM(phi3)	24711273	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	LR	26503575	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	Half(4)	24398661	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	Filtered_SUM(phi3)	24627471	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	RP(phi3)	24982648	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	RP(matched_r022_B)	23844883	28353920	r8 accepted record
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	RP(exact_B)	24166115	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	RP_SG_filtered	24523811	28353920	fresh SG study
CTC_FP_q1_rep011	CTC	main	FP	1	11	SG_filtered	24745887	28353920	fresh SG study
CTC_FP_q1_rep011	CTC	main	FP	1	11	SG_raw	24590458	28353920	fresh SG study
CTC_FP_q1_rep011	CTC	main	FP	1	11	RP_SG_raw	24483640	28353920	fresh SG study
CTC_FP_q1_rep011	CTC	main	FP	1	11	Credit_BANK_filtered	24748211	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	Credit_BANK_raw	24590458	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	RP_credit_budget_raw	23992375	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	RP_credit_budget_filtered	24073986	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	MAX(Lambda)	24069164	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	MAX(phi3)	25436438	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	SUM(phi3)	24590458	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	LR	26503575	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	Half(4)	24699670	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	Filtered_SUM(phi3)	24578224	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	RP(phi3)	24590458	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	RP(matched_r022_B)	23314485	28353920	r8 accepted record
CTC_FP_q1_rep011	CTC	main	FP	1	11	RP(exact_B)	23654378	28353920	r8 accepted record
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	RP_SG_filtered	26002190	28353920	fresh SG study
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	SG_filtered	26702892	28353920	fresh SG study
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	SG_raw	26911050	28353920	fresh SG study
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	RP_SG_raw	26204717	28353920	fresh SG study
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	RP_credit_budget_filtered	25821706	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	Credit_BANK_filtered	26701674	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	Credit_BANK_raw	26900201	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	RP_credit_budget_raw	26105168	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	RP_SG_filtered	25794475	28353920	fresh SG study
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	SG_filtered	26390838	28353920	fresh SG study
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	SG_raw	26816061	28353920	fresh SG study
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	RP_SG_raw	26109205	28353920	fresh SG study
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	RP_credit_budget_filtered	25567094	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	Credit_BANK_filtered	26389620	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	Credit_BANK_raw	26810785	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	RP_credit_budget_raw	25955904	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	RP_SG_filtered	25647388	28353920	fresh SG study
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	SG_filtered	26190191	28353920	fresh SG study
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	SG_raw	26654272	28353920	fresh SG study
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	RP_SG_raw	26133524	28353920	fresh SG study
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	RP_credit_budget_filtered	25379075	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	Credit_BANK_filtered	26188299	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	Credit_BANK_raw	26642629	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	RP_credit_budget_raw	25925223	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep012	NASA	main	FN	0	12	SG_filtered	5745713	5816181	fresh SG study
NASA_FN_q0_rep012	NASA	main	FN	0	12	SG_raw	5745713	5816181	fresh SG study
NASA_FN_q0_rep012	NASA	main	FN	0	12	RP_SG_raw	5725715	5816181	fresh SG study
NASA_FN_q0_rep012	NASA	main	FN	0	12	RP_SG_filtered	5725715	5816181	fresh SG study
NASA_FN_q0_rep012	NASA	main	FN	0	12	Credit_BANK_filtered	5745242	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	Credit_BANK_raw	5745242	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	RP_credit_budget_raw	5728171	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	RP_credit_budget_filtered	5728171	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	MAX(Lambda)	5755287	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	MAX(phi3)	5733782	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	SUM(phi3)	5754145	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	LR	5626736	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	Half(4)	5764763	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	Filtered_SUM(phi3)	5754145	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	RP(phi3)	5725286	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	RP(matched_r022_B)	5733003	5816181	r8 accepted record
NASA_FN_q0_rep012	NASA	main	FN	0	12	RP(exact_B)	5731302	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	SG_filtered	5690248	5816181	fresh SG study
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	SG_raw	5690248	5816181	fresh SG study
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	RP_SG_raw	5681672	5816181	fresh SG study
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	RP_SG_filtered	5681672	5816181	fresh SG study
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	Credit_BANK_filtered	5689777	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	Credit_BANK_raw	5689777	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	RP_credit_budget_raw	5673888	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	RP_credit_budget_filtered	5673888	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	MAX(Lambda)	5694617	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	MAX(phi3)	5694358	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	SUM(phi3)	5691741	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	LR	5626736	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	Half(4)	5706512	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	Filtered_SUM(phi3)	5691741	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	RP(phi3)	5681533	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	RP(matched_r022_B)	5666582	5816181	r8 accepted record
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	RP(exact_B)	5666206	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	SG_filtered	5562750	5816181	fresh SG study
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	SG_raw	5562750	5816181	fresh SG study
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	RP_SG_raw	5451649	5816181	fresh SG study
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	RP_SG_filtered	5451649	5816181	fresh SG study
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	Credit_BANK_filtered	5562279	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	Credit_BANK_raw	5562279	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	RP_credit_budget_raw	5413158	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	RP_credit_budget_filtered	5413158	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	MAX(Lambda)	5462341	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	MAX(phi3)	5580039	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	SUM(phi3)	5455672	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	LR	5626736	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	Half(4)	5462202	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	Filtered_SUM(phi3)	5455672	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	RP(phi3)	5457303	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	RP(matched_r022_B)	5300809	5816181	r8 accepted record
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	RP(exact_B)	5342433	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	SG_filtered	5365672	5816181	fresh SG study
NASA_FN_q1_rep012	NASA	main	FN	1	12	SG_raw	5365672	5816181	fresh SG study
NASA_FN_q1_rep012	NASA	main	FN	1	12	RP_SG_raw	5183882	5816181	fresh SG study
NASA_FN_q1_rep012	NASA	main	FN	1	12	RP_SG_filtered	5183882	5816181	fresh SG study
NASA_FN_q1_rep012	NASA	main	FN	1	12	Credit_BANK_filtered	5365672	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	Credit_BANK_raw	5365672	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	RP_credit_budget_raw	5106622	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	RP_credit_budget_filtered	5106622	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	MAX(Lambda)	5176564	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	MAX(phi3)	5387141	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	SUM(phi3)	5196715	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	LR	5626736	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	Half(4)	5215335	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	Filtered_SUM(phi3)	5196715	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	RP(phi3)	5196715	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	RP(matched_r022_B)	4919661	5816181	r8 accepted record
NASA_FN_q1_rep012	NASA	main	FN	1	12	RP(exact_B)	4987458	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	SG_filtered	5463653	5816181	fresh SG study
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	SG_raw	5513940	5816181	fresh SG study
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	RP_SG_raw	5424784	5816181	fresh SG study
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	RP_SG_filtered	5374320	5816181	fresh SG study
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	Credit_BANK_filtered	5463322	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	Credit_BANK_raw	5511092	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	RP_credit_budget_raw	5372259	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	RP_credit_budget_filtered	5318173	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	MAX(Lambda)	5471593	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	MAX(phi3)	5557611	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	SUM(phi3)	5437976	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	LR	5626736	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	Half(4)	5444243	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	Filtered_SUM(phi3)	5388283	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	RP(phi3)	5425147	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	RP(matched_r022_B)	5235316	5816181	r8 accepted record
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	RP(exact_B)	5286264	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	SG_filtered	5290517	5816181	fresh SG study
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	SG_raw	5297982	5816181	fresh SG study
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	RP_SG_raw	5233631	5816181	fresh SG study
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	RP_SG_filtered	5214611	5816181	fresh SG study
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	Credit_BANK_filtered	5287543	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	Credit_BANK_raw	5291908	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	RP_credit_budget_raw	5152544	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	RP_credit_budget_filtered	5133715	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	MAX(Lambda)	5263673	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	MAX(phi3)	5444223	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	SUM(phi3)	5270631	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	LR	5626736	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	Half(4)	5285794	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	Filtered_SUM(phi3)	5252458	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	RP(phi3)	5246481	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	RP(matched_r022_B)	5009801	5816181	r8 accepted record
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	RP(exact_B)	5064588	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	SG_filtered	5234306	5816181	fresh SG study
NASA_FP_q1_rep012	NASA	main	FP	1	12	SG_raw	5196715	5816181	fresh SG study
NASA_FP_q1_rep012	NASA	main	FP	1	12	RP_SG_raw	5183882	5816181	fresh SG study
NASA_FP_q1_rep012	NASA	main	FP	1	12	RP_SG_filtered	5181370	5816181	fresh SG study
NASA_FP_q1_rep012	NASA	main	FP	1	12	Credit_BANK_filtered	5234306	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	Credit_BANK_raw	5196715	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	RP_credit_budget_raw	5106622	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	RP_credit_budget_filtered	5104350	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	MAX(Lambda)	5176564	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	MAX(phi3)	5387141	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	SUM(phi3)	5196715	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	LR	5626736	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	Half(4)	5215335	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	Filtered_SUM(phi3)	5211391	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	RP(phi3)	5196715	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	RP(matched_r022_B)	4919661	5816181	r8 accepted record
NASA_FP_q1_rep012	NASA	main	FP	1	12	RP(exact_B)	4987458	5816181	r8 accepted record
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	SG_filtered	5666746	5816181	fresh SG study
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	SG_raw	5672305	5816181	fresh SG study
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	RP_SG_raw	5599989	5816181	fresh SG study
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	RP_SG_filtered	5573719	5816181	fresh SG study
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	Credit_BANK_filtered	5666415	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	Credit_BANK_raw	5671310	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	RP_credit_budget_raw	5592380	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	RP_credit_budget_filtered	5559734	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	SG_filtered	5575626	5816181	fresh SG study
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	SG_raw	5597491	5816181	fresh SG study
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	RP_SG_raw	5526675	5816181	fresh SG study
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	RP_SG_filtered	5489441	5816181	fresh SG study
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	Credit_BANK_filtered	5575295	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	Credit_BANK_raw	5596496	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	RP_credit_budget_raw	5509341	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	RP_credit_budget_filtered	5469077	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	SG_filtered	5523560	5816181	fresh SG study
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	SG_raw	5564890	5816181	fresh SG study
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	RP_SG_raw	5502801	5816181	fresh SG study
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	RP_SG_filtered	5453014	5816181	fresh SG study
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	Credit_BANK_filtered	5523229	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	Credit_BANK_raw	5562539	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	RP_credit_budget_raw	5460385	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	RP_credit_budget_filtered	5409646	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep012	CTC	main	FN	0	12	SG_filtered	27116282	28353920	fresh SG study
CTC_FN_q0_rep012	CTC	main	FN	0	12	SG_raw	27116282	28353920	fresh SG study
CTC_FN_q0_rep012	CTC	main	FN	0	12	RP_SG_raw	26351223	28353920	fresh SG study
CTC_FN_q0_rep012	CTC	main	FN	0	12	RP_SG_filtered	26351223	28353920	fresh SG study
CTC_FN_q0_rep012	CTC	main	FN	0	12	Credit_BANK_filtered	27114165	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	Credit_BANK_raw	27114165	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	RP_credit_budget_raw	26369995	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	RP_credit_budget_filtered	26369995	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	MAX(Lambda)	27435948	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	MAX(phi3)	27071592	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	SUM(phi3)	27208459	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	LR	26413848	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	Half(4)	27596197	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	Filtered_SUM(phi3)	27208459	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	RP(phi3)	26384628	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	RP(matched_r022_B)	26446526	28353920	r8 accepted record
CTC_FN_q0_rep012	CTC	main	FN	0	12	RP(exact_B)	26403448	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	SG_filtered	26659267	28353920	fresh SG study
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	SG_raw	26659267	28353920	fresh SG study
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	RP_SG_raw	26089067	28353920	fresh SG study
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	RP_SG_filtered	26089067	28353920	fresh SG study
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	Credit_BANK_filtered	26657150	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	Credit_BANK_raw	26657150	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	RP_credit_budget_raw	26100570	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	RP_credit_budget_filtered	26100570	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	MAX(Lambda)	26809455	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	MAX(phi3)	26761928	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	SUM(phi3)	26695019	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	LR	26413848	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	Half(4)	27033937	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	Filtered_SUM(phi3)	26695019	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	RP(phi3)	26162796	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	RP(matched_r022_B)	26145883	28353920	r8 accepted record
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	RP(exact_B)	26122246	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	SG_filtered	25781131	28353920	fresh SG study
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	SG_raw	25781131	28353920	fresh SG study
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	RP_SG_raw	25247329	28353920	fresh SG study
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	RP_SG_filtered	25247329	28353920	fresh SG study
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	Credit_BANK_filtered	25778876	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	Credit_BANK_raw	25778876	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	RP_credit_budget_raw	25163435	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	RP_credit_budget_filtered	25163435	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	MAX(Lambda)	25297124	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	MAX(phi3)	25940953	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	SUM(phi3)	25343325	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	LR	26413848	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	Half(4)	25402297	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	Filtered_SUM(phi3)	25343325	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	RP(phi3)	25391107	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	RP(matched_r022_B)	24894706	28353920	r8 accepted record
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	RP(exact_B)	25030001	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	SG_filtered	25372173	28353920	fresh SG study
CTC_FN_q1_rep012	CTC	main	FN	1	12	SG_raw	25372173	28353920	fresh SG study
CTC_FN_q1_rep012	CTC	main	FN	1	12	RP_SG_raw	24005499	28353920	fresh SG study
CTC_FN_q1_rep012	CTC	main	FN	1	12	RP_SG_filtered	24005499	28353920	fresh SG study
CTC_FN_q1_rep012	CTC	main	FN	1	12	Credit_BANK_filtered	25372173	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	Credit_BANK_raw	25372173	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	RP_credit_budget_raw	23806205	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	RP_credit_budget_filtered	23806205	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	MAX(Lambda)	23821523	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	MAX(phi3)	25435084	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	SUM(phi3)	24216999	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	LR	26413848	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	Half(4)	24356175	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	Filtered_SUM(phi3)	24216999	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	RP(phi3)	24216999	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	RP(matched_r022_B)	23157423	28353920	r8 accepted record
CTC_FN_q1_rep012	CTC	main	FN	1	12	RP(exact_B)	23433575	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	SG_filtered	25371714	28353920	fresh SG study
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	SG_raw	25432593	28353920	fresh SG study
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	RP_SG_raw	25203082	28353920	fresh SG study
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	RP_SG_filtered	24643254	28353920	fresh SG study
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	Credit_BANK_filtered	25357130	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	Credit_BANK_raw	25362977	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	RP_credit_budget_raw	25068579	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	RP_credit_budget_filtered	24498411	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	MAX(Lambda)	24721961	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	MAX(phi3)	25791939	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	SUM(phi3)	25107444	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	LR	26413848	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	Half(4)	24570085	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	Filtered_SUM(phi3)	24814564	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	RP(phi3)	25396573	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	RP(matched_r022_B)	24635174	28353920	r8 accepted record
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	RP(exact_B)	24856175	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	SG_filtered	24744753	28353920	fresh SG study
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	SG_raw	24785181	28353920	fresh SG study
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	RP_SG_raw	24625829	28353920	fresh SG study
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	RP_SG_filtered	24282174	28353920	fresh SG study
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	Credit_BANK_filtered	24687591	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	Credit_BANK_raw	24639161	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	RP_credit_budget_raw	24415379	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	RP_credit_budget_filtered	24058472	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	MAX(Lambda)	24031385	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	MAX(phi3)	25483148	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	SUM(phi3)	24477557	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	LR	26413848	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	Half(4)	24126527	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	Filtered_SUM(phi3)	24333434	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	RP(phi3)	24762321	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	RP(matched_r022_B)	23982801	28353920	r8 accepted record
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	RP(exact_B)	24132414	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	SG_filtered	24555871	28353920	fresh SG study
CTC_FP_q1_rep012	CTC	main	FP	1	12	SG_raw	24216999	28353920	fresh SG study
CTC_FP_q1_rep012	CTC	main	FP	1	12	RP_SG_raw	24005499	28353920	fresh SG study
CTC_FP_q1_rep012	CTC	main	FP	1	12	RP_SG_filtered	24064913	28353920	fresh SG study
CTC_FP_q1_rep012	CTC	main	FP	1	12	Credit_BANK_filtered	24465398	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	Credit_BANK_raw	24216999	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	RP_credit_budget_raw	23806205	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	RP_credit_budget_filtered	23850953	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	MAX(Lambda)	23821523	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	MAX(phi3)	25435084	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	SUM(phi3)	24216999	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	LR	26413848	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	Half(4)	24356175	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	Filtered_SUM(phi3)	24244303	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	RP(phi3)	24216999	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	RP(matched_r022_B)	23157423	28353920	r8 accepted record
CTC_FP_q1_rep012	CTC	main	FP	1	12	RP(exact_B)	23433575	28353920	r8 accepted record
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	SG_filtered	26628535	28353920	fresh SG study
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	SG_raw	26851819	28353920	fresh SG study
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	RP_SG_raw	26150309	28353920	fresh SG study
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	RP_SG_filtered	25971423	28353920	fresh SG study
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	Credit_BANK_filtered	26626418	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	Credit_BANK_raw	26847324	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	RP_credit_budget_raw	26057834	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	RP_credit_budget_filtered	25934825	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	SG_filtered	26438993	28353920	fresh SG study
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	SG_raw	26630955	28353920	fresh SG study
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	RP_SG_raw	26051189	28353920	fresh SG study
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	RP_SG_filtered	25776523	28353920	fresh SG study
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	Credit_BANK_filtered	26436998	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	Credit_BANK_raw	26627861	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	RP_credit_budget_raw	25926129	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	RP_credit_budget_filtered	25708322	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	SG_filtered	26261119	28353920	fresh SG study
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	SG_raw	26475451	28353920	fresh SG study
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	RP_SG_raw	25967046	28353920	fresh SG study
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	RP_SG_filtered	25619392	28353920	fresh SG study
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	Credit_BANK_filtered	26259124	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	Credit_BANK_raw	26466513	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	RP_credit_budget_raw	25827106	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	RP_credit_budget_filtered	25554099	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep013	NASA	main	FN	0	13	SG_raw	5752894	5816181	fresh SG study
NASA_FN_q0_rep013	NASA	main	FN	0	13	RP_SG_raw	5723290	5816181	fresh SG study
NASA_FN_q0_rep013	NASA	main	FN	0	13	RP_SG_filtered	5723290	5816181	fresh SG study
NASA_FN_q0_rep013	NASA	main	FN	0	13	SG_filtered	5752894	5816181	fresh SG study
NASA_FN_q0_rep013	NASA	main	FN	0	13	Credit_BANK_filtered	5752894	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	Credit_BANK_raw	5752894	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	RP_credit_budget_raw	5724616	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	RP_credit_budget_filtered	5724616	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	MAX(Lambda)	5759589	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	MAX(phi3)	5751555	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	SUM(phi3)	5760553	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	LR	5619365	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	Half(4)	5756024	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	Filtered_SUM(phi3)	5760553	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	RP(phi3)	5719280	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	RP(matched_r022_B)	5729847	5816181	r8 accepted record
NASA_FN_q0_rep013	NASA	main	FN	0	13	RP(exact_B)	5726739	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	SG_raw	5708453	5816181	fresh SG study
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	RP_SG_raw	5650740	5816181	fresh SG study
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	RP_SG_filtered	5650740	5816181	fresh SG study
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	SG_filtered	5708453	5816181	fresh SG study
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	Credit_BANK_filtered	5708453	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	Credit_BANK_raw	5708453	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	RP_credit_budget_raw	5650922	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	RP_credit_budget_filtered	5650922	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	MAX(Lambda)	5667791	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	MAX(phi3)	5707136	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	SUM(phi3)	5685936	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	LR	5619365	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	Half(4)	5677344	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	Filtered_SUM(phi3)	5685936	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	RP(phi3)	5648361	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	RP(matched_r022_B)	5622906	5816181	r8 accepted record
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	RP(exact_B)	5627067	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	SG_raw	5526679	5816181	fresh SG study
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	RP_SG_raw	5411571	5816181	fresh SG study
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	RP_SG_filtered	5411571	5816181	fresh SG study
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	SG_filtered	5526679	5816181	fresh SG study
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	Credit_BANK_filtered	5526679	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	Credit_BANK_raw	5526679	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	RP_credit_budget_raw	5387408	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	RP_credit_budget_filtered	5387408	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	MAX(Lambda)	5403763	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	MAX(phi3)	5565287	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	SUM(phi3)	5434498	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	LR	5619365	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	Half(4)	5433361	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	Filtered_SUM(phi3)	5434498	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	RP(phi3)	5419607	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	RP(matched_r022_B)	5274758	5816181	r8 accepted record
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	RP(exact_B)	5298198	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	SG_raw	5336079	5816181	fresh SG study
NASA_FN_q1_rep013	NASA	main	FN	1	13	RP_SG_raw	5102054	5816181	fresh SG study
NASA_FN_q1_rep013	NASA	main	FN	1	13	RP_SG_filtered	5102054	5816181	fresh SG study
NASA_FN_q1_rep013	NASA	main	FN	1	13	SG_filtered	5336079	5816181	fresh SG study
NASA_FN_q1_rep013	NASA	main	FN	1	13	Credit_BANK_filtered	5336079	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	Credit_BANK_raw	5336079	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	RP_credit_budget_raw	5051079	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	RP_credit_budget_filtered	5051079	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	MAX(Lambda)	5112243	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	MAX(phi3)	5390867	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	SUM(phi3)	5139167	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	LR	5619365	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	Half(4)	5164565	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	Filtered_SUM(phi3)	5139167	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	RP(phi3)	5139167	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	RP(matched_r022_B)	4864046	5816181	r8 accepted record
NASA_FN_q1_rep013	NASA	main	FN	1	13	RP(exact_B)	4934387	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	SG_raw	5504400	5816181	fresh SG study
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	RP_SG_raw	5397443	5816181	fresh SG study
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	RP_SG_filtered	5363421	5816181	fresh SG study
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	SG_filtered	5489337	5816181	fresh SG study
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	Credit_BANK_filtered	5486873	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	Credit_BANK_raw	5493140	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	RP_credit_budget_raw	5373512	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	RP_credit_budget_filtered	5334440	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	MAX(Lambda)	5414659	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	MAX(phi3)	5611466	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	SUM(phi3)	5442928	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	LR	5619365	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	Half(4)	5437754	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	Filtered_SUM(phi3)	5419109	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	RP(phi3)	5442796	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	RP(matched_r022_B)	5251076	5816181	r8 accepted record
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	RP(exact_B)	5294054	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	SG_raw	5278247	5816181	fresh SG study
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	RP_SG_raw	5197235	5816181	fresh SG study
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	RP_SG_filtered	5196348	5816181	fresh SG study
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	SG_filtered	5299607	5816181	fresh SG study
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	Credit_BANK_filtered	5294596	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	Credit_BANK_raw	5271027	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	RP_credit_budget_raw	5151150	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	RP_credit_budget_filtered	5148993	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	MAX(Lambda)	5218301	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	MAX(phi3)	5465859	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	SUM(phi3)	5216431	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	LR	5619365	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	Half(4)	5226034	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	Filtered_SUM(phi3)	5226366	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	RP(phi3)	5232207	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	RP(matched_r022_B)	4981659	5816181	r8 accepted record
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	RP(exact_B)	5043425	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	SG_raw	5139167	5816181	fresh SG study
NASA_FP_q1_rep013	NASA	main	FP	1	13	RP_SG_raw	5102054	5816181	fresh SG study
NASA_FP_q1_rep013	NASA	main	FP	1	13	RP_SG_filtered	5103987	5816181	fresh SG study
NASA_FP_q1_rep013	NASA	main	FP	1	13	SG_filtered	5161776	5816181	fresh SG study
NASA_FP_q1_rep013	NASA	main	FP	1	13	Credit_BANK_filtered	5159072	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	Credit_BANK_raw	5139167	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	RP_credit_budget_raw	5051079	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	RP_credit_budget_filtered	5053114	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	MAX(Lambda)	5112243	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	MAX(phi3)	5390867	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	SUM(phi3)	5139167	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	LR	5619365	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	Half(4)	5164565	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	Filtered_SUM(phi3)	5138377	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	RP(phi3)	5139167	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	RP(matched_r022_B)	4864046	5816181	r8 accepted record
NASA_FP_q1_rep013	NASA	main	FP	1	13	RP(exact_B)	4934387	5816181	r8 accepted record
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	SG_raw	5672155	5816181	fresh SG study
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	RP_SG_raw	5595107	5816181	fresh SG study
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	RP_SG_filtered	5506345	5816181	fresh SG study
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	SG_filtered	5619040	5816181	fresh SG study
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	Credit_BANK_raw	5669007	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	RP_credit_budget_raw	5592807	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	RP_credit_budget_filtered	5499165	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	Credit_BANK_filtered	5619040	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	SG_raw	5616014	5816181	fresh SG study
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	RP_SG_raw	5512025	5816181	fresh SG study
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	RP_SG_filtered	5439509	5816181	fresh SG study
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	SG_filtered	5571402	5816181	fresh SG study
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	Credit_BANK_raw	5609294	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	RP_credit_budget_raw	5504362	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	RP_credit_budget_filtered	5425681	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	Credit_BANK_filtered	5570170	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	SG_raw	5573649	5816181	fresh SG study
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	RP_SG_raw	5452381	5816181	fresh SG study
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	RP_SG_filtered	5400046	5816181	fresh SG study
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	SG_filtered	5541814	5816181	fresh SG study
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	Credit_BANK_raw	5564261	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	RP_credit_budget_raw	5434601	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	RP_credit_budget_filtered	5380089	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	Credit_BANK_filtered	5539442	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep013	CTC	main	FN	0	13	SG_raw	27047380	28353920	fresh SG study
CTC_FN_q0_rep013	CTC	main	FN	0	13	RP_SG_raw	26471636	28353920	fresh SG study
CTC_FN_q0_rep013	CTC	main	FN	0	13	RP_SG_filtered	26471636	28353920	fresh SG study
CTC_FN_q0_rep013	CTC	main	FN	0	13	SG_filtered	27047380	28353920	fresh SG study
CTC_FN_q0_rep013	CTC	main	FN	0	13	Credit_BANK_filtered	27047380	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	Credit_BANK_raw	27047380	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	RP_credit_budget_raw	26513745	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	RP_credit_budget_filtered	26513745	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	MAX(Lambda)	27305866	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	MAX(phi3)	26988451	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	SUM(phi3)	26985530	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	LR	26365749	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	Half(4)	27538894	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	Filtered_SUM(phi3)	26985530	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	RP(phi3)	26385845	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	RP(matched_r022_B)	26521882	28353920	r8 accepted record
CTC_FN_q0_rep013	CTC	main	FN	0	13	RP(exact_B)	26473939	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	SG_raw	26795527	28353920	fresh SG study
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	RP_SG_raw	26182237	28353920	fresh SG study
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	RP_SG_filtered	26182237	28353920	fresh SG study
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	SG_filtered	26795527	28353920	fresh SG study
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	Credit_BANK_filtered	26795527	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	Credit_BANK_raw	26795527	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	RP_credit_budget_raw	26198354	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	RP_credit_budget_filtered	26198354	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	MAX(Lambda)	26827025	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	MAX(phi3)	26814006	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	SUM(phi3)	26663941	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	LR	26365749	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	Half(4)	26959253	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	Filtered_SUM(phi3)	26663941	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	RP(phi3)	26118730	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	RP(matched_r022_B)	26132075	28353920	r8 accepted record
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	RP(exact_B)	26142847	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	SG_raw	25638933	28353920	fresh SG study
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	RP_SG_raw	25107873	28353920	fresh SG study
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	RP_SG_filtered	25107873	28353920	fresh SG study
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	SG_filtered	25638933	28353920	fresh SG study
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	Credit_BANK_filtered	25639922	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	Credit_BANK_raw	25639922	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	RP_credit_budget_raw	24998161	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	RP_credit_budget_filtered	24998161	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	MAX(Lambda)	25034198	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	MAX(phi3)	25772815	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	SUM(phi3)	25209549	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	LR	26365749	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	Half(4)	25270793	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	Filtered_SUM(phi3)	25209549	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	RP(phi3)	25160957	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	RP(matched_r022_B)	24566547	28353920	r8 accepted record
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	RP(exact_B)	24743354	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	SG_raw	25116519	28353920	fresh SG study
CTC_FN_q1_rep013	CTC	main	FN	1	13	RP_SG_raw	24163372	28353920	fresh SG study
CTC_FN_q1_rep013	CTC	main	FN	1	13	RP_SG_filtered	24163372	28353920	fresh SG study
CTC_FN_q1_rep013	CTC	main	FN	1	13	SG_filtered	25116519	28353920	fresh SG study
CTC_FN_q1_rep013	CTC	main	FN	1	13	Credit_BANK_filtered	25116519	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	Credit_BANK_raw	25116519	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	RP_credit_budget_raw	23931243	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	RP_credit_budget_filtered	23931243	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	MAX(Lambda)	23794111	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	MAX(phi3)	25266556	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	SUM(phi3)	24339054	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	LR	26365749	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	Half(4)	24416446	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	Filtered_SUM(phi3)	24339054	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	RP(phi3)	24339054	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	RP(matched_r022_B)	23233904	28353920	r8 accepted record
CTC_FN_q1_rep013	CTC	main	FN	1	13	RP(exact_B)	23464390	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	SG_raw	25271201	28353920	fresh SG study
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	RP_SG_raw	25160524	28353920	fresh SG study
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	RP_SG_filtered	24696733	28353920	fresh SG study
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	SG_filtered	25173241	28353920	fresh SG study
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	Credit_BANK_filtered	25170173	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	Credit_BANK_raw	25197262	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	RP_credit_budget_raw	25035446	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	RP_credit_budget_filtered	24544718	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	MAX(Lambda)	24594637	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	MAX(phi3)	25568365	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	SUM(phi3)	24818806	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	LR	26365749	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	Half(4)	24624325	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	Filtered_SUM(phi3)	24753145	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	RP(phi3)	25164928	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	RP(matched_r022_B)	24680893	28353920	r8 accepted record
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	RP(exact_B)	24765888	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	SG_raw	24690453	28353920	fresh SG study
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	RP_SG_raw	24584215	28353920	fresh SG study
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	RP_SG_filtered	24301083	28353920	fresh SG study
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	SG_filtered	24691103	28353920	fresh SG study
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	Credit_BANK_filtered	24681557	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	Credit_BANK_raw	24606226	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	RP_credit_budget_raw	24393796	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	RP_credit_budget_filtered	24123915	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	MAX(Lambda)	23999485	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	MAX(phi3)	25386386	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	SUM(phi3)	24472584	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	LR	26365749	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	Half(4)	24142694	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	Filtered_SUM(phi3)	24358213	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	RP(phi3)	24722588	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	RP(matched_r022_B)	23899038	28353920	r8 accepted record
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	RP(exact_B)	24041552	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	SG_raw	24339054	28353920	fresh SG study
CTC_FP_q1_rep013	CTC	main	FP	1	13	RP_SG_raw	24163372	28353920	fresh SG study
CTC_FP_q1_rep013	CTC	main	FP	1	13	RP_SG_filtered	24177560	28353920	fresh SG study
CTC_FP_q1_rep013	CTC	main	FP	1	13	SG_filtered	24458008	28353920	fresh SG study
CTC_FP_q1_rep013	CTC	main	FP	1	13	Credit_BANK_filtered	24428538	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	Credit_BANK_raw	24339054	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	RP_credit_budget_raw	23931243	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	RP_credit_budget_filtered	23959209	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	MAX(Lambda)	23794111	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	MAX(phi3)	25266556	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	SUM(phi3)	24339054	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	LR	26365749	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	Half(4)	24416446	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	Filtered_SUM(phi3)	24342990	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	RP(phi3)	24339054	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	RP(matched_r022_B)	23233904	28353920	r8 accepted record
CTC_FP_q1_rep013	CTC	main	FP	1	13	RP(exact_B)	23464390	28353920	r8 accepted record
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	SG_raw	26880598	28353920	fresh SG study
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	RP_SG_raw	26317440	28353920	fresh SG study
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	RP_SG_filtered	26138392	28353920	fresh SG study
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	SG_filtered	26676928	28353920	fresh SG study
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	Credit_BANK_raw	26869560	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	RP_credit_budget_raw	26349630	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	RP_credit_budget_filtered	26072437	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	Credit_BANK_filtered	26676928	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	SG_raw	26768194	28353920	fresh SG study
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	RP_SG_raw	26256125	28353920	fresh SG study
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	RP_SG_filtered	25802010	28353920	fresh SG study
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	SG_filtered	26361081	28353920	fresh SG study
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	Credit_BANK_raw	26747346	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	RP_credit_budget_raw	26286846	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	RP_credit_budget_filtered	25743077	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	Credit_BANK_filtered	26361081	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	SG_raw	26508602	28353920	fresh SG study
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	RP_SG_raw	26159457	28353920	fresh SG study
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	RP_SG_filtered	25615552	28353920	fresh SG study
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	SG_filtered	26067831	28353920	fresh SG study
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	Credit_BANK_raw	26479686	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	RP_credit_budget_raw	26161115	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	RP_credit_budget_filtered	25543449	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	Credit_BANK_filtered	26067831	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep014	NASA	main	FN	0	14	RP_SG_raw	5736757	5816181	fresh SG study
NASA_FN_q0_rep014	NASA	main	FN	0	14	RP_SG_filtered	5736757	5816181	fresh SG study
NASA_FN_q0_rep014	NASA	main	FN	0	14	SG_filtered	5761461	5816181	fresh SG study
NASA_FN_q0_rep014	NASA	main	FN	0	14	SG_raw	5761461	5816181	fresh SG study
NASA_FN_q0_rep014	NASA	main	FN	0	14	Credit_BANK_filtered	5761461	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	Credit_BANK_raw	5761461	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	RP_credit_budget_raw	5746786	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	RP_credit_budget_filtered	5746786	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	MAX(Lambda)	5769516	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	MAX(phi3)	5748578	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	SUM(phi3)	5762816	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	LR	5621744	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	Half(4)	5765652	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	Filtered_SUM(phi3)	5762816	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	RP(phi3)	5730421	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	RP(matched_r022_B)	5745555	5816181	r8 accepted record
NASA_FN_q0_rep014	NASA	main	FN	0	14	RP(exact_B)	5744515	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	RP_SG_raw	5687018	5816181	fresh SG study
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	RP_SG_filtered	5687018	5816181	fresh SG study
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	SG_filtered	5722568	5816181	fresh SG study
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	SG_raw	5722568	5816181	fresh SG study
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	Credit_BANK_filtered	5722568	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	Credit_BANK_raw	5722568	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	RP_credit_budget_raw	5688717	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	RP_credit_budget_filtered	5688717	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	MAX(Lambda)	5715650	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	MAX(phi3)	5724734	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	SUM(phi3)	5717720	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	LR	5621744	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	Half(4)	5717081	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	Filtered_SUM(phi3)	5717720	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	RP(phi3)	5687310	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	RP(matched_r022_B)	5664218	5816181	r8 accepted record
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	RP(exact_B)	5667449	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	RP_SG_raw	5429161	5816181	fresh SG study
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	RP_SG_filtered	5429161	5816181	fresh SG study
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	SG_filtered	5554527	5816181	fresh SG study
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	SG_raw	5554527	5816181	fresh SG study
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	Credit_BANK_filtered	5554527	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	Credit_BANK_raw	5554527	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	RP_credit_budget_raw	5404362	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	RP_credit_budget_filtered	5404362	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	MAX(Lambda)	5436064	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	MAX(phi3)	5573060	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	SUM(phi3)	5462297	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	LR	5621744	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	Half(4)	5477615	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	Filtered_SUM(phi3)	5462297	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	RP(phi3)	5453810	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	RP(matched_r022_B)	5260804	5816181	r8 accepted record
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	RP(exact_B)	5312683	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	RP_SG_raw	5130625	5816181	fresh SG study
NASA_FN_q1_rep014	NASA	main	FN	1	14	RP_SG_filtered	5130625	5816181	fresh SG study
NASA_FN_q1_rep014	NASA	main	FN	1	14	SG_filtered	5380742	5816181	fresh SG study
NASA_FN_q1_rep014	NASA	main	FN	1	14	SG_raw	5380742	5816181	fresh SG study
NASA_FN_q1_rep014	NASA	main	FN	1	14	Credit_BANK_filtered	5380742	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	Credit_BANK_raw	5380742	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	RP_credit_budget_raw	5056746	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	RP_credit_budget_filtered	5056746	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	MAX(Lambda)	5132281	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	MAX(phi3)	5443300	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	SUM(phi3)	5178460	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	LR	5621744	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	Half(4)	5203449	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	Filtered_SUM(phi3)	5178460	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	RP(phi3)	5178460	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	RP(matched_r022_B)	4857721	5816181	r8 accepted record
NASA_FN_q1_rep014	NASA	main	FN	1	14	RP(exact_B)	4926115	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	RP_SG_raw	5381743	5816181	fresh SG study
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	RP_SG_filtered	5332569	5816181	fresh SG study
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	SG_filtered	5507289	5816181	fresh SG study
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	SG_raw	5548316	5816181	fresh SG study
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	Credit_BANK_filtered	5505484	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	Credit_BANK_raw	5539759	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	RP_credit_budget_raw	5337277	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	RP_credit_budget_filtered	5291692	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	MAX(Lambda)	5456319	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	MAX(phi3)	5617697	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	SUM(phi3)	5407882	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	LR	5621744	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	Half(4)	5445912	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	Filtered_SUM(phi3)	5352743	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	RP(phi3)	5402497	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	RP(matched_r022_B)	5249887	5816181	r8 accepted record
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	RP(exact_B)	5275274	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	RP_SG_raw	5177562	5816181	fresh SG study
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	RP_SG_filtered	5167543	5816181	fresh SG study
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	SG_filtered	5280765	5816181	fresh SG study
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	SG_raw	5277022	5816181	fresh SG study
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	Credit_BANK_filtered	5280765	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	Credit_BANK_raw	5262602	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	RP_credit_budget_raw	5114904	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	RP_credit_budget_filtered	5105289	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	MAX(Lambda)	5179025	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	MAX(phi3)	5479725	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	SUM(phi3)	5209373	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	LR	5621744	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	Half(4)	5226150	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	Filtered_SUM(phi3)	5199134	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	RP(phi3)	5221962	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	RP(matched_r022_B)	4934860	5816181	r8 accepted record
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	RP(exact_B)	4991841	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	RP_SG_raw	5130625	5816181	fresh SG study
NASA_FP_q1_rep014	NASA	main	FP	1	14	RP_SG_filtered	5141504	5816181	fresh SG study
NASA_FP_q1_rep014	NASA	main	FP	1	14	SG_filtered	5207299	5816181	fresh SG study
NASA_FP_q1_rep014	NASA	main	FP	1	14	SG_raw	5178460	5816181	fresh SG study
NASA_FP_q1_rep014	NASA	main	FP	1	14	Credit_BANK_filtered	5207299	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	Credit_BANK_raw	5178460	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	RP_credit_budget_raw	5056746	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	RP_credit_budget_filtered	5067843	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	MAX(Lambda)	5132281	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	MAX(phi3)	5443300	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	SUM(phi3)	5178460	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	LR	5621744	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	Half(4)	5203449	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	Filtered_SUM(phi3)	5183341	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	RP(phi3)	5178460	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	RP(matched_r022_B)	4857721	5816181	r8 accepted record
NASA_FP_q1_rep014	NASA	main	FP	1	14	RP(exact_B)	4926115	5816181	r8 accepted record
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	RP_SG_raw	5588720	5816181	fresh SG study
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	RP_SG_filtered	5560902	5816181	fresh SG study
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	SG_filtered	5670248	5816181	fresh SG study
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	SG_raw	5683815	5816181	fresh SG study
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	RP_credit_budget_raw	5586147	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	RP_credit_budget_filtered	5561444	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	Credit_BANK_filtered	5670248	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	Credit_BANK_raw	5678173	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	RP_SG_raw	5500028	5816181	fresh SG study
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	RP_SG_filtered	5452978	5816181	fresh SG study
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	SG_filtered	5609639	5816181	fresh SG study
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	SG_raw	5647029	5816181	fresh SG study
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	RP_credit_budget_raw	5490204	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	RP_credit_budget_filtered	5447718	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	Credit_BANK_filtered	5609639	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	Credit_BANK_raw	5641331	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	RP_SG_raw	5442303	5816181	fresh SG study
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	RP_SG_filtered	5393903	5816181	fresh SG study
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	SG_filtered	5551847	5816181	fresh SG study
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	SG_raw	5607189	5816181	fresh SG study
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	RP_credit_budget_raw	5410129	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	RP_credit_budget_filtered	5363629	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	Credit_BANK_filtered	5551847	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	Credit_BANK_raw	5601396	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep014	CTC	main	FN	0	14	RP_SG_raw	26204150	28353920	fresh SG study
CTC_FN_q0_rep014	CTC	main	FN	0	14	RP_SG_filtered	26204150	28353920	fresh SG study
CTC_FN_q0_rep014	CTC	main	FN	0	14	SG_filtered	26986883	28353920	fresh SG study
CTC_FN_q0_rep014	CTC	main	FN	0	14	SG_raw	26986883	28353920	fresh SG study
CTC_FN_q0_rep014	CTC	main	FN	0	14	Credit_BANK_filtered	26971484	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	Credit_BANK_raw	26971484	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	RP_credit_budget_raw	26211140	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	RP_credit_budget_filtered	26211140	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	MAX(Lambda)	27088083	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	MAX(phi3)	26909976	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	SUM(phi3)	27005868	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	LR	26392474	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	Half(4)	27352516	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	Filtered_SUM(phi3)	27005868	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	RP(phi3)	26198042	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	RP(matched_r022_B)	26287068	28353920	r8 accepted record
CTC_FN_q0_rep014	CTC	main	FN	0	14	RP(exact_B)	26204865	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	RP_SG_raw	25959269	28353920	fresh SG study
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	RP_SG_filtered	25959269	28353920	fresh SG study
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	SG_filtered	26758186	28353920	fresh SG study
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	SG_raw	26758186	28353920	fresh SG study
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	Credit_BANK_filtered	26742787	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	Credit_BANK_raw	26742787	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	RP_credit_budget_raw	25971613	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	RP_credit_budget_filtered	25971613	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	MAX(Lambda)	26576224	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	MAX(phi3)	26619094	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	SUM(phi3)	26621123	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	LR	26392474	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	Half(4)	26837821	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	Filtered_SUM(phi3)	26621123	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	RP(phi3)	25993915	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	RP(matched_r022_B)	25935649	28353920	r8 accepted record
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	RP(exact_B)	25934134	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	RP_SG_raw	25106297	28353920	fresh SG study
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	RP_SG_filtered	25106297	28353920	fresh SG study
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	SG_filtered	25806635	28353920	fresh SG study
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	SG_raw	25806635	28353920	fresh SG study
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	Credit_BANK_filtered	25803044	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	Credit_BANK_raw	25803044	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	RP_credit_budget_raw	24933259	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	RP_credit_budget_filtered	24933259	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	MAX(Lambda)	24993065	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	MAX(phi3)	25701083	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	SUM(phi3)	25228564	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	LR	26392474	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	Half(4)	25164187	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	Filtered_SUM(phi3)	25228564	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	RP(phi3)	25166074	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	RP(matched_r022_B)	24595843	28353920	r8 accepted record
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	RP(exact_B)	24755883	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	RP_SG_raw	24239308	28353920	fresh SG study
CTC_FN_q1_rep014	CTC	main	FN	1	14	RP_SG_filtered	24239308	28353920	fresh SG study
CTC_FN_q1_rep014	CTC	main	FN	1	14	SG_filtered	25155673	28353920	fresh SG study
CTC_FN_q1_rep014	CTC	main	FN	1	14	SG_raw	25155673	28353920	fresh SG study
CTC_FN_q1_rep014	CTC	main	FN	1	14	Credit_BANK_filtered	25155673	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	Credit_BANK_raw	25155673	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	RP_credit_budget_raw	23824997	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	RP_credit_budget_filtered	23824997	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	MAX(Lambda)	23785021	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	MAX(phi3)	25265253	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	SUM(phi3)	24356472	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	LR	26392474	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	Half(4)	24452217	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	Filtered_SUM(phi3)	24356472	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	RP(phi3)	24356472	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	RP(matched_r022_B)	23204133	28353920	r8 accepted record
CTC_FN_q1_rep014	CTC	main	FN	1	14	RP(exact_B)	23558585	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	RP_SG_raw	25468283	28353920	fresh SG study
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	RP_SG_filtered	24883326	28353920	fresh SG study
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	SG_filtered	25445431	28353920	fresh SG study
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	SG_raw	25589662	28353920	fresh SG study
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	Credit_BANK_filtered	25432704	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	Credit_BANK_raw	25480193	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	RP_credit_budget_raw	25196657	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	RP_credit_budget_filtered	24590023	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	MAX(Lambda)	24784244	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	MAX(phi3)	25797693	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	SUM(phi3)	25190419	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	LR	26392474	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	Half(4)	24756777	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	Filtered_SUM(phi3)	24963504	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	RP(phi3)	25570051	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	RP(matched_r022_B)	24776454	28353920	r8 accepted record
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	RP(exact_B)	24971828	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	RP_SG_raw	24730854	28353920	fresh SG study
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	RP_SG_filtered	24483392	28353920	fresh SG study
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	SG_filtered	24841308	28353920	fresh SG study
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	SG_raw	24688725	28353920	fresh SG study
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	Credit_BANK_filtered	24824390	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	Credit_BANK_raw	24620553	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	RP_credit_budget_raw	24484816	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	RP_credit_budget_filtered	24137007	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	MAX(Lambda)	24087355	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	MAX(phi3)	25386270	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	SUM(phi3)	24522648	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	LR	26392474	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	Half(4)	24348070	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	Filtered_SUM(phi3)	24509273	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	RP(phi3)	24871862	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	RP(matched_r022_B)	23974448	28353920	r8 accepted record
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	RP(exact_B)	24277042	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	RP_SG_raw	24239308	28353920	fresh SG study
CTC_FP_q1_rep014	CTC	main	FP	1	14	RP_SG_filtered	24287992	28353920	fresh SG study
CTC_FP_q1_rep014	CTC	main	FP	1	14	SG_filtered	24485572	28353920	fresh SG study
CTC_FP_q1_rep014	CTC	main	FP	1	14	SG_raw	24356472	28353920	fresh SG study
CTC_FP_q1_rep014	CTC	main	FP	1	14	Credit_BANK_filtered	24479275	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	Credit_BANK_raw	24356472	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	RP_credit_budget_raw	23824997	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	RP_credit_budget_filtered	23875824	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	MAX(Lambda)	23785021	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	MAX(phi3)	25265253	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	SUM(phi3)	24356472	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	LR	26392474	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	Half(4)	24452217	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	Filtered_SUM(phi3)	24384664	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	RP(phi3)	24356472	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	RP(matched_r022_B)	23204133	28353920	r8 accepted record
CTC_FP_q1_rep014	CTC	main	FP	1	14	RP(exact_B)	23558585	28353920	r8 accepted record
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	RP_SG_raw	26166435	28353920	fresh SG study
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	RP_SG_filtered	25821065	28353920	fresh SG study
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	SG_filtered	26432643	28353920	fresh SG study
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	SG_raw	26698564	28353920	fresh SG study
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	RP_credit_budget_raw	26099086	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	RP_credit_budget_filtered	25722025	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	Credit_BANK_filtered	26429052	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	Credit_BANK_raw	26668715	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	RP_SG_raw	26133880	28353920	fresh SG study
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	RP_SG_filtered	25589312	28353920	fresh SG study
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	SG_filtered	26225234	28353920	fresh SG study
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	SG_raw	26577342	28353920	fresh SG study
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	RP_credit_budget_raw	26055420	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	RP_credit_budget_filtered	25434693	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	Credit_BANK_filtered	26221643	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	Credit_BANK_raw	26525637	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	RP_SG_raw	26075647	28353920	fresh SG study
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	RP_SG_filtered	25493886	28353920	fresh SG study
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	SG_filtered	26071764	28353920	fresh SG study
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	SG_raw	26557939	28353920	fresh SG study
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	RP_credit_budget_raw	25980133	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	RP_credit_budget_filtered	25347593	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	Credit_BANK_filtered	26068173	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	Credit_BANK_raw	26499593	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep015	NASA	main	FN	0	15	RP_SG_filtered	5730932	5816181	fresh SG study
NASA_FN_q0_rep015	NASA	main	FN	0	15	SG_filtered	5754221	5816181	fresh SG study
NASA_FN_q0_rep015	NASA	main	FN	0	15	SG_raw	5754221	5816181	fresh SG study
NASA_FN_q0_rep015	NASA	main	FN	0	15	RP_SG_raw	5730932	5816181	fresh SG study
NASA_FN_q0_rep015	NASA	main	FN	0	15	Credit_BANK_filtered	5754221	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	Credit_BANK_raw	5754221	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	RP_credit_budget_raw	5733151	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	RP_credit_budget_filtered	5733151	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	MAX(Lambda)	5763813	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	MAX(phi3)	5752112	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	SUM(phi3)	5765893	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	LR	5610769	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	Half(4)	5776329	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	Filtered_SUM(phi3)	5765893	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	RP(phi3)	5732834	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	RP(matched_r022_B)	5733913	5816181	r8 accepted record
NASA_FN_q0_rep015	NASA	main	FN	0	15	RP(exact_B)	5732100	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	RP_SG_filtered	5689800	5816181	fresh SG study
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	SG_filtered	5728193	5816181	fresh SG study
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	SG_raw	5728193	5816181	fresh SG study
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	RP_SG_raw	5689800	5816181	fresh SG study
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	Credit_BANK_filtered	5728193	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	Credit_BANK_raw	5728193	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	RP_credit_budget_raw	5689088	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	RP_credit_budget_filtered	5689088	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	MAX(Lambda)	5721624	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	MAX(phi3)	5736816	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	SUM(phi3)	5730773	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	LR	5610769	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	Half(4)	5736661	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	Filtered_SUM(phi3)	5730773	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	RP(phi3)	5696081	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	RP(matched_r022_B)	5658255	5816181	r8 accepted record
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	RP(exact_B)	5666238	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	RP_SG_filtered	5417417	5816181	fresh SG study
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	SG_filtered	5549458	5816181	fresh SG study
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	SG_raw	5549458	5816181	fresh SG study
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	RP_SG_raw	5417417	5816181	fresh SG study
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	Credit_BANK_filtered	5549458	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	Credit_BANK_raw	5549458	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	RP_credit_budget_raw	5388080	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	RP_credit_budget_filtered	5388080	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	MAX(Lambda)	5446066	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	MAX(phi3)	5593216	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	SUM(phi3)	5429386	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	LR	5610769	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	Half(4)	5425366	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	Filtered_SUM(phi3)	5429386	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	RP(phi3)	5431001	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	RP(matched_r022_B)	5282545	5816181	r8 accepted record
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	RP(exact_B)	5303728	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	RP_SG_filtered	5173616	5816181	fresh SG study
NASA_FN_q1_rep015	NASA	main	FN	1	15	SG_filtered	5414048	5816181	fresh SG study
NASA_FN_q1_rep015	NASA	main	FN	1	15	SG_raw	5414048	5816181	fresh SG study
NASA_FN_q1_rep015	NASA	main	FN	1	15	RP_SG_raw	5173616	5816181	fresh SG study
NASA_FN_q1_rep015	NASA	main	FN	1	15	Credit_BANK_filtered	5414048	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	Credit_BANK_raw	5414048	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	RP_credit_budget_raw	5110009	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	RP_credit_budget_filtered	5110009	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	MAX(Lambda)	5207308	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	MAX(phi3)	5475619	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	SUM(phi3)	5196275	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	LR	5610769	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	Half(4)	5207212	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	Filtered_SUM(phi3)	5196275	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	RP(phi3)	5196275	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	RP(matched_r022_B)	4930877	5816181	r8 accepted record
NASA_FN_q1_rep015	NASA	main	FN	1	15	RP(exact_B)	4991790	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	RP_SG_filtered	5357771	5816181	fresh SG study
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	SG_filtered	5515425	5816181	fresh SG study
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	SG_raw	5541003	5816181	fresh SG study
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	RP_SG_raw	5405515	5816181	fresh SG study
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	Credit_BANK_filtered	5515425	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	Credit_BANK_raw	5538620	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	RP_credit_budget_raw	5368789	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	RP_credit_budget_filtered	5323639	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	MAX(Lambda)	5480496	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	MAX(phi3)	5629650	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	SUM(phi3)	5432500	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	LR	5610769	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	Half(4)	5430366	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	Filtered_SUM(phi3)	5380039	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	RP(phi3)	5435333	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	RP(matched_r022_B)	5250085	5816181	r8 accepted record
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	RP(exact_B)	5294148	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	RP_SG_filtered	5222479	5816181	fresh SG study
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	SG_filtered	5361746	5816181	fresh SG study
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	SG_raw	5334929	5816181	fresh SG study
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	RP_SG_raw	5230833	5816181	fresh SG study
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	Credit_BANK_filtered	5356206	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	Credit_BANK_raw	5323507	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	RP_credit_budget_raw	5173040	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	RP_credit_budget_filtered	5167714	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	MAX(Lambda)	5266926	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	MAX(phi3)	5517289	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	SUM(phi3)	5245864	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	LR	5610769	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	Half(4)	5255584	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	Filtered_SUM(phi3)	5242544	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	RP(phi3)	5255512	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	RP(matched_r022_B)	5006222	5816181	r8 accepted record
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	RP(exact_B)	5057587	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	RP_SG_filtered	5174190	5816181	fresh SG study
NASA_FP_q1_rep015	NASA	main	FP	1	15	SG_filtered	5196810	5816181	fresh SG study
NASA_FP_q1_rep015	NASA	main	FP	1	15	SG_raw	5196275	5816181	fresh SG study
NASA_FP_q1_rep015	NASA	main	FP	1	15	RP_SG_raw	5173616	5816181	fresh SG study
NASA_FP_q1_rep015	NASA	main	FP	1	15	Credit_BANK_filtered	5196810	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	Credit_BANK_raw	5196275	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	RP_credit_budget_raw	5110009	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	RP_credit_budget_filtered	5110583	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	MAX(Lambda)	5207308	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	MAX(phi3)	5475619	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	SUM(phi3)	5196275	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	LR	5610769	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	Half(4)	5207212	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	Filtered_SUM(phi3)	5175735	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	RP(phi3)	5196275	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	RP(matched_r022_B)	4930877	5816181	r8 accepted record
NASA_FP_q1_rep015	NASA	main	FP	1	15	RP(exact_B)	4991790	5816181	r8 accepted record
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	RP_SG_filtered	5548812	5816181	fresh SG study
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	SG_filtered	5637534	5816181	fresh SG study
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	SG_raw	5672616	5816181	fresh SG study
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	RP_SG_raw	5606593	5816181	fresh SG study
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	RP_credit_budget_filtered	5538638	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	Credit_BANK_filtered	5637534	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	Credit_BANK_raw	5672517	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	RP_credit_budget_raw	5600191	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	RP_SG_filtered	5468804	5816181	fresh SG study
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	SG_filtered	5578594	5816181	fresh SG study
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	SG_raw	5632026	5816181	fresh SG study
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	RP_SG_raw	5538194	5816181	fresh SG study
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	RP_credit_budget_filtered	5450843	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	Credit_BANK_filtered	5578594	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	Credit_BANK_raw	5631785	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	RP_credit_budget_raw	5525164	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	RP_SG_filtered	5424248	5816181	fresh SG study
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	SG_filtered	5562096	5816181	fresh SG study
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	SG_raw	5604368	5816181	fresh SG study
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	RP_SG_raw	5488784	5816181	fresh SG study
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	RP_credit_budget_filtered	5404136	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	Credit_BANK_filtered	5562096	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	Credit_BANK_raw	5603684	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	RP_credit_budget_raw	5468118	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep015	CTC	main	FN	0	15	RP_SG_filtered	26361085	28353920	fresh SG study
CTC_FN_q0_rep015	CTC	main	FN	0	15	SG_filtered	27072491	28353920	fresh SG study
CTC_FN_q0_rep015	CTC	main	FN	0	15	SG_raw	27072491	28353920	fresh SG study
CTC_FN_q0_rep015	CTC	main	FN	0	15	RP_SG_raw	26361085	28353920	fresh SG study
CTC_FN_q0_rep015	CTC	main	FN	0	15	Credit_BANK_filtered	27063932	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	Credit_BANK_raw	27063932	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	RP_credit_budget_raw	26469893	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	RP_credit_budget_filtered	26469893	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	MAX(Lambda)	27541441	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	MAX(phi3)	27113830	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	SUM(phi3)	27322454	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	LR	26486483	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	Half(4)	27654136	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	Filtered_SUM(phi3)	27322454	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	RP(phi3)	26418834	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	RP(matched_r022_B)	26398238	28353920	r8 accepted record
CTC_FN_q0_rep015	CTC	main	FN	0	15	RP(exact_B)	26404631	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	RP_SG_filtered	26127542	28353920	fresh SG study
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	SG_filtered	26789933	28353920	fresh SG study
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	SG_raw	26789933	28353920	fresh SG study
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	RP_SG_raw	26127542	28353920	fresh SG study
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	Credit_BANK_filtered	26781309	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	Credit_BANK_raw	26781309	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	RP_credit_budget_raw	26153038	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	RP_credit_budget_filtered	26153038	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	MAX(Lambda)	27025568	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	MAX(phi3)	26792086	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	SUM(phi3)	26862048	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	LR	26486483	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	Half(4)	26915139	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	Filtered_SUM(phi3)	26862048	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	RP(phi3)	26187632	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	RP(matched_r022_B)	25965132	28353920	r8 accepted record
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	RP(exact_B)	26015606	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	RP_SG_filtered	25164771	28353920	fresh SG study
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	SG_filtered	25714328	28353920	fresh SG study
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	SG_raw	25714328	28353920	fresh SG study
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	RP_SG_raw	25164771	28353920	fresh SG study
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	Credit_BANK_filtered	25706689	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	Credit_BANK_raw	25706689	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	RP_credit_budget_raw	25041547	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	RP_credit_budget_filtered	25041547	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	MAX(Lambda)	25128603	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	MAX(phi3)	25836065	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	SUM(phi3)	25246524	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	LR	26486483	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	Half(4)	25156237	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	Filtered_SUM(phi3)	25246524	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	RP(phi3)	25246340	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	RP(matched_r022_B)	24618575	28353920	r8 accepted record
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	RP(exact_B)	24716394	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	RP_SG_filtered	24229960	28353920	fresh SG study
CTC_FN_q1_rep015	CTC	main	FN	1	15	SG_filtered	25203923	28353920	fresh SG study
CTC_FN_q1_rep015	CTC	main	FN	1	15	SG_raw	25203923	28353920	fresh SG study
CTC_FN_q1_rep015	CTC	main	FN	1	15	RP_SG_raw	24229960	28353920	fresh SG study
CTC_FN_q1_rep015	CTC	main	FN	1	15	Credit_BANK_filtered	25203923	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	Credit_BANK_raw	25203923	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	RP_credit_budget_raw	23925391	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	RP_credit_budget_filtered	23925391	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	MAX(Lambda)	23926776	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	MAX(phi3)	25334525	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	SUM(phi3)	24320342	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	LR	26486483	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	Half(4)	24399506	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	Filtered_SUM(phi3)	24320342	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	RP(phi3)	24320342	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	RP(matched_r022_B)	23188633	28353920	r8 accepted record
CTC_FN_q1_rep015	CTC	main	FN	1	15	RP(exact_B)	23397269	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	RP_SG_filtered	24793962	28353920	fresh SG study
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	SG_filtered	25275088	28353920	fresh SG study
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	SG_raw	25393423	28353920	fresh SG study
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	RP_SG_raw	25203017	28353920	fresh SG study
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	Credit_BANK_filtered	25262520	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	Credit_BANK_raw	25304571	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	RP_credit_budget_raw	25091823	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	RP_credit_budget_filtered	24662309	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	MAX(Lambda)	24805723	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	MAX(phi3)	25820975	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	SUM(phi3)	24963490	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	LR	26486483	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	Half(4)	24562420	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	Filtered_SUM(phi3)	24750827	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	RP(phi3)	25252355	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	RP(matched_r022_B)	24640522	28353920	r8 accepted record
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	RP(exact_B)	24787380	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	RP_SG_filtered	24395453	28353920	fresh SG study
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	SG_filtered	24766031	28353920	fresh SG study
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	SG_raw	24634123	28353920	fresh SG study
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	RP_SG_raw	24542260	28353920	fresh SG study
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	Credit_BANK_filtered	24732734	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	Credit_BANK_raw	24495652	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	RP_credit_budget_raw	24297756	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	RP_credit_budget_filtered	24133033	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	MAX(Lambda)	24219443	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	MAX(phi3)	25332757	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	SUM(phi3)	24369488	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	LR	26486483	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	Half(4)	24030572	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	Filtered_SUM(phi3)	24444044	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	RP(phi3)	24640588	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	RP(matched_r022_B)	23793280	28353920	r8 accepted record
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	RP(exact_B)	23905556	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	RP_SG_filtered	24243635	28353920	fresh SG study
CTC_FP_q1_rep015	CTC	main	FP	1	15	SG_filtered	24464114	28353920	fresh SG study
CTC_FP_q1_rep015	CTC	main	FP	1	15	SG_raw	24320342	28353920	fresh SG study
CTC_FP_q1_rep015	CTC	main	FP	1	15	RP_SG_raw	24229960	28353920	fresh SG study
CTC_FP_q1_rep015	CTC	main	FP	1	15	Credit_BANK_filtered	24458444	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	Credit_BANK_raw	24320342	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	RP_credit_budget_raw	23925391	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	RP_credit_budget_filtered	23927492	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	MAX(Lambda)	23926776	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	MAX(phi3)	25334525	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	SUM(phi3)	24320342	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	LR	26486483	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	Half(4)	24399506	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	Filtered_SUM(phi3)	24308059	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	RP(phi3)	24320342	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	RP(matched_r022_B)	23188633	28353920	r8 accepted record
CTC_FP_q1_rep015	CTC	main	FP	1	15	RP(exact_B)	23397269	28353920	r8 accepted record
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	RP_SG_filtered	25982515	28353920	fresh SG study
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	SG_filtered	26583465	28353920	fresh SG study
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	SG_raw	26839389	28353920	fresh SG study
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	RP_SG_raw	26170753	28353920	fresh SG study
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	RP_credit_budget_filtered	26042772	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	Credit_BANK_filtered	26575781	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	Credit_BANK_raw	26823708	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	RP_credit_budget_raw	26260434	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	RP_SG_filtered	25598327	28353920	fresh SG study
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	SG_filtered	26147266	28353920	fresh SG study
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	SG_raw	26523769	28353920	fresh SG study
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	RP_SG_raw	26046254	28353920	fresh SG study
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	RP_credit_budget_filtered	25579647	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	Credit_BANK_filtered	26136030	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	Credit_BANK_raw	26491940	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	RP_credit_budget_raw	26089586	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	RP_SG_filtered	25443680	28353920	fresh SG study
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	SG_filtered	26042695	28353920	fresh SG study
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	SG_raw	26481793	28353920	fresh SG study
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	RP_SG_raw	25966585	28353920	fresh SG study
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	RP_credit_budget_filtered	25412771	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	Credit_BANK_filtered	26031459	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	Credit_BANK_raw	26451805	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	RP_credit_budget_raw	25998132	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep016	NASA	main	FN	0	16	SG_filtered	5771271	5816181	fresh SG study
NASA_FN_q0_rep016	NASA	main	FN	0	16	SG_raw	5771271	5816181	fresh SG study
NASA_FN_q0_rep016	NASA	main	FN	0	16	RP_SG_raw	5746783	5816181	fresh SG study
NASA_FN_q0_rep016	NASA	main	FN	0	16	RP_SG_filtered	5746783	5816181	fresh SG study
NASA_FN_q0_rep016	NASA	main	FN	0	16	Credit_BANK_filtered	5771271	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	Credit_BANK_raw	5771271	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	RP_credit_budget_raw	5746544	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	RP_credit_budget_filtered	5746544	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	MAX(Lambda)	5774120	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	MAX(phi3)	5759460	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	SUM(phi3)	5770123	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	LR	5613155	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	Half(4)	5770026	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	Filtered_SUM(phi3)	5770123	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	RP(phi3)	5744606	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	RP(matched_r022_B)	5756192	5816181	r8 accepted record
NASA_FN_q0_rep016	NASA	main	FN	0	16	RP(exact_B)	5748823	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	SG_filtered	5699837	5816181	fresh SG study
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	SG_raw	5699837	5816181	fresh SG study
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	RP_SG_raw	5652901	5816181	fresh SG study
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	RP_SG_filtered	5652901	5816181	fresh SG study
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	Credit_BANK_filtered	5699837	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	Credit_BANK_raw	5699837	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	RP_credit_budget_raw	5645750	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	RP_credit_budget_filtered	5645750	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	MAX(Lambda)	5672285	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	MAX(phi3)	5701033	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	SUM(phi3)	5666056	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	LR	5613155	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	Half(4)	5665909	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	Filtered_SUM(phi3)	5666056	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	RP(phi3)	5653332	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	RP(matched_r022_B)	5624253	5816181	r8 accepted record
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	RP(exact_B)	5638338	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	SG_filtered	5579256	5816181	fresh SG study
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	SG_raw	5579256	5816181	fresh SG study
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	RP_SG_raw	5476848	5816181	fresh SG study
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	RP_SG_filtered	5476848	5816181	fresh SG study
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	Credit_BANK_filtered	5579256	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	Credit_BANK_raw	5579256	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	RP_credit_budget_raw	5452750	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	RP_credit_budget_filtered	5452750	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	MAX(Lambda)	5472646	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	MAX(phi3)	5596883	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	SUM(phi3)	5496488	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	LR	5613155	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	Half(4)	5501324	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	Filtered_SUM(phi3)	5496488	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	RP(phi3)	5494538	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	RP(matched_r022_B)	5324928	5816181	r8 accepted record
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	RP(exact_B)	5375181	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	SG_filtered	5334583	5816181	fresh SG study
NASA_FN_q1_rep016	NASA	main	FN	1	16	SG_raw	5334583	5816181	fresh SG study
NASA_FN_q1_rep016	NASA	main	FN	1	16	RP_SG_raw	5062162	5816181	fresh SG study
NASA_FN_q1_rep016	NASA	main	FN	1	16	RP_SG_filtered	5062162	5816181	fresh SG study
NASA_FN_q1_rep016	NASA	main	FN	1	16	Credit_BANK_filtered	5334583	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	Credit_BANK_raw	5334583	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	RP_credit_budget_raw	5001035	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	RP_credit_budget_filtered	5001035	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	MAX(Lambda)	5113718	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	MAX(phi3)	5376397	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	SUM(phi3)	5099866	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	LR	5613155	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	Half(4)	5116776	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	Filtered_SUM(phi3)	5099866	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	RP(phi3)	5099866	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	RP(matched_r022_B)	4816367	5816181	r8 accepted record
NASA_FN_q1_rep016	NASA	main	FN	1	16	RP(exact_B)	4900253	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	SG_filtered	5443939	5816181	fresh SG study
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	SG_raw	5484198	5816181	fresh SG study
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	RP_SG_raw	5365145	5816181	fresh SG study
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	RP_SG_filtered	5290878	5816181	fresh SG study
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	Credit_BANK_filtered	5443939	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	Credit_BANK_raw	5476993	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	RP_credit_budget_raw	5317108	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	RP_credit_budget_filtered	5234886	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	MAX(Lambda)	5417209	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	MAX(phi3)	5587787	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	SUM(phi3)	5377018	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	LR	5613155	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	Half(4)	5406192	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	Filtered_SUM(phi3)	5319214	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	RP(phi3)	5385430	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	RP(matched_r022_B)	5193564	5816181	r8 accepted record
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	RP(exact_B)	5247861	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	SG_filtered	5251135	5816181	fresh SG study
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	SG_raw	5259313	5816181	fresh SG study
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	RP_SG_raw	5106297	5816181	fresh SG study
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	RP_SG_filtered	5080021	5816181	fresh SG study
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	Credit_BANK_filtered	5249480	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	Credit_BANK_raw	5248853	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	RP_credit_budget_raw	5057358	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	RP_credit_budget_filtered	5023852	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	MAX(Lambda)	5189724	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	MAX(phi3)	5417658	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	SUM(phi3)	5142536	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	LR	5613155	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	Half(4)	5148192	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	Filtered_SUM(phi3)	5114407	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	RP(phi3)	5153722	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	RP(matched_r022_B)	4908692	5816181	r8 accepted record
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	RP(exact_B)	4974229	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	SG_filtered	5152335	5816181	fresh SG study
NASA_FP_q1_rep016	NASA	main	FP	1	16	SG_raw	5099866	5816181	fresh SG study
NASA_FP_q1_rep016	NASA	main	FP	1	16	RP_SG_raw	5062162	5816181	fresh SG study
NASA_FP_q1_rep016	NASA	main	FP	1	16	RP_SG_filtered	5044218	5816181	fresh SG study
NASA_FP_q1_rep016	NASA	main	FP	1	16	Credit_BANK_filtered	5123443	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	Credit_BANK_raw	5099866	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	RP_credit_budget_raw	5001035	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	RP_credit_budget_filtered	4983263	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	MAX(Lambda)	5113718	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	MAX(phi3)	5376397	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	SUM(phi3)	5099866	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	LR	5613155	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	Half(4)	5116776	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	Filtered_SUM(phi3)	5073636	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	RP(phi3)	5099866	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	RP(matched_r022_B)	4816367	5816181	r8 accepted record
NASA_FP_q1_rep016	NASA	main	FP	1	16	RP(exact_B)	4900253	5816181	r8 accepted record
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	SG_filtered	5633528	5816181	fresh SG study
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	SG_raw	5660681	5816181	fresh SG study
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	RP_SG_raw	5616971	5816181	fresh SG study
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	RP_SG_filtered	5566048	5816181	fresh SG study
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	Credit_BANK_filtered	5633528	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	Credit_BANK_raw	5658736	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	RP_credit_budget_raw	5598939	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	RP_credit_budget_filtered	5541849	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	SG_filtered	5538844	5816181	fresh SG study
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	SG_raw	5587397	5816181	fresh SG study
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	RP_SG_raw	5494703	5816181	fresh SG study
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	RP_SG_filtered	5428777	5816181	fresh SG study
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	Credit_BANK_filtered	5538844	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	Credit_BANK_raw	5583598	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	RP_credit_budget_raw	5468941	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	RP_credit_budget_filtered	5400979	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	SG_filtered	5509524	5816181	fresh SG study
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	SG_raw	5564289	5816181	fresh SG study
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	RP_SG_raw	5457354	5816181	fresh SG study
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	RP_SG_filtered	5362834	5816181	fresh SG study
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	Credit_BANK_filtered	5509524	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	Credit_BANK_raw	5559834	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	RP_credit_budget_raw	5428024	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	RP_credit_budget_filtered	5332849	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep016	CTC	main	FN	0	16	SG_filtered	27097414	28353920	fresh SG study
CTC_FN_q0_rep016	CTC	main	FN	0	16	SG_raw	27097414	28353920	fresh SG study
CTC_FN_q0_rep016	CTC	main	FN	0	16	RP_SG_raw	26301157	28353920	fresh SG study
CTC_FN_q0_rep016	CTC	main	FN	0	16	RP_SG_filtered	26301157	28353920	fresh SG study
CTC_FN_q0_rep016	CTC	main	FN	0	16	Credit_BANK_filtered	27092241	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	Credit_BANK_raw	27092241	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	RP_credit_budget_raw	26299936	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	RP_credit_budget_filtered	26299936	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	MAX(Lambda)	27080527	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	MAX(phi3)	27070756	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	SUM(phi3)	27079042	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	LR	26430268	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	Half(4)	27521842	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	Filtered_SUM(phi3)	27079042	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	RP(phi3)	26295218	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	RP(matched_r022_B)	26277959	28353920	r8 accepted record
CTC_FN_q0_rep016	CTC	main	FN	0	16	RP(exact_B)	26234365	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	SG_filtered	26515573	28353920	fresh SG study
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	SG_raw	26515573	28353920	fresh SG study
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	RP_SG_raw	26034509	28353920	fresh SG study
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	RP_SG_filtered	26034509	28353920	fresh SG study
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	Credit_BANK_filtered	26505199	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	Credit_BANK_raw	26505199	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	RP_credit_budget_raw	25998297	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	RP_credit_budget_filtered	25998297	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	MAX(Lambda)	26394266	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	MAX(phi3)	26639859	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	SUM(phi3)	26438353	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	LR	26430268	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	Half(4)	26805736	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	Filtered_SUM(phi3)	26438353	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	RP(phi3)	26039299	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	RP(matched_r022_B)	25910654	28353920	r8 accepted record
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	RP(exact_B)	25902317	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	SG_filtered	25639422	28353920	fresh SG study
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	SG_raw	25639422	28353920	fresh SG study
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	RP_SG_raw	25140179	28353920	fresh SG study
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	RP_SG_filtered	25140179	28353920	fresh SG study
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	Credit_BANK_filtered	25631443	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	Credit_BANK_raw	25631443	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	RP_credit_budget_raw	25073485	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	RP_credit_budget_filtered	25073485	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	MAX(Lambda)	25048615	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	MAX(phi3)	25847434	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	SUM(phi3)	25278609	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	LR	26430268	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	Half(4)	25396632	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	Filtered_SUM(phi3)	25278609	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	RP(phi3)	25199664	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	RP(matched_r022_B)	24725442	28353920	r8 accepted record
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	RP(exact_B)	24905614	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	SG_filtered	25098565	28353920	fresh SG study
CTC_FN_q1_rep016	CTC	main	FN	1	16	SG_raw	25098565	28353920	fresh SG study
CTC_FN_q1_rep016	CTC	main	FN	1	16	RP_SG_raw	24090743	28353920	fresh SG study
CTC_FN_q1_rep016	CTC	main	FN	1	16	RP_SG_filtered	24090743	28353920	fresh SG study
CTC_FN_q1_rep016	CTC	main	FN	1	16	Credit_BANK_filtered	25098565	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	Credit_BANK_raw	25098565	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	RP_credit_budget_raw	23886899	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	RP_credit_budget_filtered	23886899	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	MAX(Lambda)	23921001	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	MAX(phi3)	25220872	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	SUM(phi3)	24210941	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	LR	26430268	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	Half(4)	24387782	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	Filtered_SUM(phi3)	24210941	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	RP(phi3)	24210941	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	RP(matched_r022_B)	23264476	28353920	r8 accepted record
CTC_FN_q1_rep016	CTC	main	FN	1	16	RP(exact_B)	23522191	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	SG_filtered	25310738	28353920	fresh SG study
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	SG_raw	25489916	28353920	fresh SG study
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	RP_SG_raw	25312597	28353920	fresh SG study
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	RP_SG_filtered	24787955	28353920	fresh SG study
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	Credit_BANK_filtered	25316191	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	Credit_BANK_raw	25386437	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	RP_credit_budget_raw	25184004	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	RP_credit_budget_filtered	24636877	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	MAX(Lambda)	24916553	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	MAX(phi3)	25727527	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	SUM(phi3)	24989382	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	LR	26430268	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	Half(4)	24783487	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	Filtered_SUM(phi3)	24750896	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	RP(phi3)	25381574	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	RP(matched_r022_B)	24674593	28353920	r8 accepted record
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	RP(exact_B)	24787629	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	SG_filtered	24828846	28353920	fresh SG study
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	SG_raw	24690876	28353920	fresh SG study
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	RP_SG_raw	24764363	28353920	fresh SG study
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	RP_SG_filtered	24489767	28353920	fresh SG study
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	Credit_BANK_filtered	24806285	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	Credit_BANK_raw	24645046	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	RP_credit_budget_raw	24561359	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	RP_credit_budget_filtered	24241365	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	MAX(Lambda)	24269758	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	MAX(phi3)	25339294	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	SUM(phi3)	24519681	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	LR	26430268	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	Half(4)	24262273	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	Filtered_SUM(phi3)	24536838	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	RP(phi3)	24846527	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	RP(matched_r022_B)	24036110	28353920	r8 accepted record
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	RP(exact_B)	24311868	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	SG_filtered	24294441	28353920	fresh SG study
CTC_FP_q1_rep016	CTC	main	FP	1	16	SG_raw	24210941	28353920	fresh SG study
CTC_FP_q1_rep016	CTC	main	FP	1	16	RP_SG_raw	24090743	28353920	fresh SG study
CTC_FP_q1_rep016	CTC	main	FP	1	16	RP_SG_filtered	24121406	28353920	fresh SG study
CTC_FP_q1_rep016	CTC	main	FP	1	16	Credit_BANK_filtered	24294441	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	Credit_BANK_raw	24210941	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	RP_credit_budget_raw	23886899	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	RP_credit_budget_filtered	23907295	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	MAX(Lambda)	23921001	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	MAX(phi3)	25220872	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	SUM(phi3)	24210941	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	LR	26430268	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	Half(4)	24387782	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	Filtered_SUM(phi3)	24174870	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	RP(phi3)	24210941	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	RP(matched_r022_B)	23264476	28353920	r8 accepted record
CTC_FP_q1_rep016	CTC	main	FP	1	16	RP(exact_B)	23522191	28353920	r8 accepted record
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	SG_filtered	26460100	28353920	fresh SG study
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	SG_raw	26851636	28353920	fresh SG study
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	RP_SG_raw	26165565	28353920	fresh SG study
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	RP_SG_filtered	25925340	28353920	fresh SG study
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	Credit_BANK_filtered	26454927	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	Credit_BANK_raw	26835596	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	RP_credit_budget_raw	26131596	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	RP_credit_budget_filtered	25873572	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	SG_filtered	26141636	28353920	fresh SG study
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	SG_raw	26662530	28353920	fresh SG study
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	RP_SG_raw	26051918	28353920	fresh SG study
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	RP_SG_filtered	25597782	28353920	fresh SG study
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	Credit_BANK_filtered	26136463	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	Credit_BANK_raw	26642391	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	RP_credit_budget_raw	26007722	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	RP_credit_budget_filtered	25493726	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	SG_filtered	26082690	28353920	fresh SG study
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	SG_raw	26630600	28353920	fresh SG study
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	RP_SG_raw	25990098	28353920	fresh SG study
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	RP_SG_filtered	25330869	28353920	fresh SG study
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	Credit_BANK_filtered	26077517	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	Credit_BANK_raw	26601083	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	RP_credit_budget_raw	25951984	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	RP_credit_budget_filtered	25197579	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep017	NASA	main	FN	0	17	SG_raw	5763367	5816181	fresh SG study
NASA_FN_q0_rep017	NASA	main	FN	0	17	RP_SG_raw	5744744	5816181	fresh SG study
NASA_FN_q0_rep017	NASA	main	FN	0	17	RP_SG_filtered	5744744	5816181	fresh SG study
NASA_FN_q0_rep017	NASA	main	FN	0	17	SG_filtered	5763367	5816181	fresh SG study
NASA_FN_q0_rep017	NASA	main	FN	0	17	Credit_BANK_filtered	5763361	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	Credit_BANK_raw	5763361	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	RP_credit_budget_raw	5744565	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	RP_credit_budget_filtered	5744565	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	MAX(Lambda)	5767698	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	MAX(phi3)	5754736	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	SUM(phi3)	5765372	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	LR	5649382	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	Half(4)	5772327	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	Filtered_SUM(phi3)	5765372	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	RP(phi3)	5744348	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	RP(matched_r022_B)	5749669	5816181	r8 accepted record
NASA_FN_q0_rep017	NASA	main	FN	0	17	RP(exact_B)	5745937	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	SG_raw	5723023	5816181	fresh SG study
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	RP_SG_raw	5687385	5816181	fresh SG study
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	RP_SG_filtered	5687385	5816181	fresh SG study
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	SG_filtered	5723023	5816181	fresh SG study
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	Credit_BANK_filtered	5723017	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	Credit_BANK_raw	5723017	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	RP_credit_budget_raw	5678064	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	RP_credit_budget_filtered	5678064	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	MAX(Lambda)	5695224	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	MAX(phi3)	5699886	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	SUM(phi3)	5697644	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	LR	5649382	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	Half(4)	5705529	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	Filtered_SUM(phi3)	5697644	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	RP(phi3)	5686767	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	RP(matched_r022_B)	5668727	5816181	r8 accepted record
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	RP(exact_B)	5669658	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	SG_raw	5568871	5816181	fresh SG study
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	RP_SG_raw	5420423	5816181	fresh SG study
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	RP_SG_filtered	5420423	5816181	fresh SG study
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	SG_filtered	5568871	5816181	fresh SG study
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	Credit_BANK_filtered	5568797	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	Credit_BANK_raw	5568797	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	RP_credit_budget_raw	5383727	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	RP_credit_budget_filtered	5383727	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	MAX(Lambda)	5449793	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	MAX(phi3)	5589481	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	SUM(phi3)	5426202	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	LR	5649382	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	Half(4)	5428945	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	Filtered_SUM(phi3)	5426202	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	RP(phi3)	5429678	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	RP(matched_r022_B)	5326152	5816181	r8 accepted record
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	RP(exact_B)	5346990	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	SG_raw	5346492	5816181	fresh SG study
NASA_FN_q1_rep017	NASA	main	FN	1	17	RP_SG_raw	5066718	5816181	fresh SG study
NASA_FN_q1_rep017	NASA	main	FN	1	17	RP_SG_filtered	5066718	5816181	fresh SG study
NASA_FN_q1_rep017	NASA	main	FN	1	17	SG_filtered	5346492	5816181	fresh SG study
NASA_FN_q1_rep017	NASA	main	FN	1	17	Credit_BANK_filtered	5346492	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	Credit_BANK_raw	5346492	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	RP_credit_budget_raw	4985533	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	RP_credit_budget_filtered	4985533	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	MAX(Lambda)	5152758	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	MAX(phi3)	5390065	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	SUM(phi3)	5086043	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	LR	5649382	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	Half(4)	5116844	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	Filtered_SUM(phi3)	5086043	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	RP(phi3)	5086043	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	RP(matched_r022_B)	4873985	5816181	r8 accepted record
NASA_FN_q1_rep017	NASA	main	FN	1	17	RP(exact_B)	4922225	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	SG_raw	5506204	5816181	fresh SG study
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	RP_SG_raw	5352599	5816181	fresh SG study
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	RP_SG_filtered	5303161	5816181	fresh SG study
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	SG_filtered	5499634	5816181	fresh SG study
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	Credit_BANK_filtered	5496557	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	Credit_BANK_raw	5501469	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	RP_credit_budget_raw	5295912	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	RP_credit_budget_filtered	5246354	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	MAX(Lambda)	5458799	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	MAX(phi3)	5598646	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	SUM(phi3)	5364632	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	LR	5649382	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	Half(4)	5355038	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	Filtered_SUM(phi3)	5328862	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	RP(phi3)	5365433	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	RP(matched_r022_B)	5231937	5816181	r8 accepted record
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	RP(exact_B)	5258755	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	SG_raw	5266679	5816181	fresh SG study
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	RP_SG_raw	5142730	5816181	fresh SG study
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	RP_SG_filtered	5123752	5816181	fresh SG study
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	SG_filtered	5259377	5816181	fresh SG study
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	Credit_BANK_filtered	5257556	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	Credit_BANK_raw	5265972	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	RP_credit_budget_raw	5067351	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	RP_credit_budget_filtered	5048530	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	MAX(Lambda)	5206463	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	MAX(phi3)	5433486	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	SUM(phi3)	5147353	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	LR	5649382	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	Half(4)	5160859	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	Filtered_SUM(phi3)	5139237	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	RP(phi3)	5158416	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	RP(matched_r022_B)	4950311	5816181	r8 accepted record
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	RP(exact_B)	5012436	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	SG_raw	5086043	5816181	fresh SG study
NASA_FP_q1_rep017	NASA	main	FP	1	17	RP_SG_raw	5066718	5816181	fresh SG study
NASA_FP_q1_rep017	NASA	main	FP	1	17	RP_SG_filtered	5062804	5816181	fresh SG study
NASA_FP_q1_rep017	NASA	main	FP	1	17	SG_filtered	5120814	5816181	fresh SG study
NASA_FP_q1_rep017	NASA	main	FP	1	17	Credit_BANK_filtered	5119412	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	Credit_BANK_raw	5086043	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	RP_credit_budget_raw	4985533	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	RP_credit_budget_filtered	4981416	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	MAX(Lambda)	5152758	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	MAX(phi3)	5390065	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	SUM(phi3)	5086043	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	LR	5649382	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	Half(4)	5116844	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	Filtered_SUM(phi3)	5081572	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	RP(phi3)	5086043	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	RP(matched_r022_B)	4873985	5816181	r8 accepted record
NASA_FP_q1_rep017	NASA	main	FP	1	17	RP(exact_B)	4922225	5816181	r8 accepted record
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	SG_raw	5688509	5816181	fresh SG study
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	RP_SG_raw	5629370	5816181	fresh SG study
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	RP_SG_filtered	5566385	5816181	fresh SG study
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	SG_filtered	5637808	5816181	fresh SG study
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	Credit_BANK_raw	5687522	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	RP_credit_budget_raw	5614661	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	RP_credit_budget_filtered	5544438	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	Credit_BANK_filtered	5637802	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	SG_raw	5629491	5816181	fresh SG study
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	RP_SG_raw	5542699	5816181	fresh SG study
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	RP_SG_filtered	5455448	5816181	fresh SG study
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	SG_filtered	5596701	5816181	fresh SG study
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	Credit_BANK_raw	5627151	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	RP_credit_budget_raw	5515159	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	RP_credit_budget_filtered	5426621	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	Credit_BANK_filtered	5580550	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	SG_raw	5553869	5816181	fresh SG study
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	RP_SG_raw	5422327	5816181	fresh SG study
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	RP_SG_filtered	5361777	5816181	fresh SG study
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	SG_filtered	5532192	5816181	fresh SG study
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	Credit_BANK_raw	5550769	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	RP_credit_budget_raw	5381515	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	RP_credit_budget_filtered	5321006	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	Credit_BANK_filtered	5531921	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep017	CTC	main	FN	0	17	SG_raw	26982812	28353920	fresh SG study
CTC_FN_q0_rep017	CTC	main	FN	0	17	RP_SG_raw	26335022	28353920	fresh SG study
CTC_FN_q0_rep017	CTC	main	FN	0	17	RP_SG_filtered	26335022	28353920	fresh SG study
CTC_FN_q0_rep017	CTC	main	FN	0	17	SG_filtered	26982812	28353920	fresh SG study
CTC_FN_q0_rep017	CTC	main	FN	0	17	Credit_BANK_filtered	26971232	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	Credit_BANK_raw	26971232	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	RP_credit_budget_raw	26331127	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	RP_credit_budget_filtered	26331127	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	MAX(Lambda)	27237807	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	MAX(phi3)	27019324	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	SUM(phi3)	27137082	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	LR	26431196	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	Half(4)	27446562	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	Filtered_SUM(phi3)	27137082	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	RP(phi3)	26305557	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	RP(matched_r022_B)	26252179	28353920	r8 accepted record
CTC_FN_q0_rep017	CTC	main	FN	0	17	RP(exact_B)	26263101	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	SG_raw	26584369	28353920	fresh SG study
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	RP_SG_raw	26056370	28353920	fresh SG study
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	RP_SG_filtered	26056370	28353920	fresh SG study
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	SG_filtered	26584369	28353920	fresh SG study
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	Credit_BANK_filtered	26583123	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	Credit_BANK_raw	26583123	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	RP_credit_budget_raw	26057453	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	RP_credit_budget_filtered	26057453	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	MAX(Lambda)	26553124	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	MAX(phi3)	26623449	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	SUM(phi3)	26564160	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	LR	26431196	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	Half(4)	26689758	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	Filtered_SUM(phi3)	26564160	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	RP(phi3)	26010160	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	RP(matched_r022_B)	25883056	28353920	r8 accepted record
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	RP(exact_B)	25905544	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	SG_raw	25646315	28353920	fresh SG study
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	RP_SG_raw	25267901	28353920	fresh SG study
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	RP_SG_filtered	25267901	28353920	fresh SG study
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	SG_filtered	25646315	28353920	fresh SG study
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	Credit_BANK_filtered	25644588	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	Credit_BANK_raw	25644588	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	RP_credit_budget_raw	25055960	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	RP_credit_budget_filtered	25055960	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	MAX(Lambda)	25054342	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	MAX(phi3)	25715724	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	SUM(phi3)	25184430	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	LR	26431196	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	Half(4)	25081612	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	Filtered_SUM(phi3)	25184430	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	RP(phi3)	25248600	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	RP(matched_r022_B)	24647121	28353920	r8 accepted record
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	RP(exact_B)	24853406	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	SG_raw	25210857	28353920	fresh SG study
CTC_FN_q1_rep017	CTC	main	FN	1	17	RP_SG_raw	24184525	28353920	fresh SG study
CTC_FN_q1_rep017	CTC	main	FN	1	17	RP_SG_filtered	24184525	28353920	fresh SG study
CTC_FN_q1_rep017	CTC	main	FN	1	17	SG_filtered	25210857	28353920	fresh SG study
CTC_FN_q1_rep017	CTC	main	FN	1	17	Credit_BANK_filtered	25210857	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	Credit_BANK_raw	25210857	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	RP_credit_budget_raw	23901506	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	RP_credit_budget_filtered	23901506	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	MAX(Lambda)	23829896	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	MAX(phi3)	25192292	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	SUM(phi3)	24296527	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	LR	26431196	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	Half(4)	24390625	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	Filtered_SUM(phi3)	24296527	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	RP(phi3)	24296527	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	RP(matched_r022_B)	23211449	28353920	r8 accepted record
CTC_FN_q1_rep017	CTC	main	FN	1	17	RP(exact_B)	23501815	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	SG_raw	25459520	28353920	fresh SG study
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	RP_SG_raw	25233764	28353920	fresh SG study
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	RP_SG_filtered	24710613	28353920	fresh SG study
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	SG_filtered	25439101	28353920	fresh SG study
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	Credit_BANK_filtered	25417638	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	Credit_BANK_raw	25340380	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	RP_credit_budget_raw	24993493	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	RP_credit_budget_filtered	24493636	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	MAX(Lambda)	24668572	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	MAX(phi3)	25637119	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	SUM(phi3)	24925038	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	LR	26431196	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	Half(4)	24575664	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	Filtered_SUM(phi3)	24788363	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	RP(phi3)	25310082	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	RP(matched_r022_B)	24569346	28353920	r8 accepted record
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	RP(exact_B)	24743485	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	SG_raw	24680458	28353920	fresh SG study
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	RP_SG_raw	24706059	28353920	fresh SG study
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	RP_SG_filtered	24415800	28353920	fresh SG study
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	SG_filtered	24663501	28353920	fresh SG study
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	Credit_BANK_filtered	24647474	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	Credit_BANK_raw	24610657	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	RP_credit_budget_raw	24446891	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	RP_credit_budget_filtered	24154596	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	MAX(Lambda)	24102963	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	MAX(phi3)	25328120	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	SUM(phi3)	24472186	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	LR	26431196	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	Half(4)	24234443	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	Filtered_SUM(phi3)	24423514	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	RP(phi3)	24838365	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	RP(matched_r022_B)	23856572	28353920	r8 accepted record
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	RP(exact_B)	24121514	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	SG_raw	24296527	28353920	fresh SG study
CTC_FP_q1_rep017	CTC	main	FP	1	17	RP_SG_raw	24184525	28353920	fresh SG study
CTC_FP_q1_rep017	CTC	main	FP	1	17	RP_SG_filtered	24210507	28353920	fresh SG study
CTC_FP_q1_rep017	CTC	main	FP	1	17	SG_filtered	24398971	28353920	fresh SG study
CTC_FP_q1_rep017	CTC	main	FP	1	17	Credit_BANK_filtered	24396203	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	Credit_BANK_raw	24296527	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	RP_credit_budget_raw	23901506	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	RP_credit_budget_filtered	23935794	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	MAX(Lambda)	23829896	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	MAX(phi3)	25192292	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	SUM(phi3)	24296527	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	LR	26431196	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	Half(4)	24390625	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	Filtered_SUM(phi3)	24284870	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	RP(phi3)	24296527	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	RP(matched_r022_B)	23211449	28353920	r8 accepted record
CTC_FP_q1_rep017	CTC	main	FP	1	17	RP(exact_B)	23501815	28353920	r8 accepted record
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	SG_raw	26776575	28353920	fresh SG study
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	RP_SG_raw	26281518	28353920	fresh SG study
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	RP_SG_filtered	26110432	28353920	fresh SG study
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	SG_filtered	26658838	28353920	fresh SG study
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	Credit_BANK_raw	26753688	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	RP_credit_budget_raw	26222546	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	RP_credit_budget_filtered	26013887	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	Credit_BANK_filtered	26651391	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	SG_raw	26583533	28353920	fresh SG study
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	RP_SG_raw	26141944	28353920	fresh SG study
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	RP_SG_filtered	25782426	28353920	fresh SG study
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	SG_filtered	26321605	28353920	fresh SG study
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	Credit_BANK_raw	26560673	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	RP_credit_budget_raw	26043265	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	RP_credit_budget_filtered	25637337	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	Credit_BANK_filtered	26317976	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	SG_raw	26380939	28353920	fresh SG study
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	RP_SG_raw	26012453	28353920	fresh SG study
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	RP_SG_filtered	25521434	28353920	fresh SG study
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	SG_filtered	26073354	28353920	fresh SG study
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	Credit_BANK_raw	26346650	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	RP_credit_budget_raw	25894485	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	RP_credit_budget_filtered	25361970	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	Credit_BANK_filtered	26069221	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep018	NASA	main	FN	0	18	RP_SG_raw	5750375	5816181	fresh SG study
NASA_FN_q0_rep018	NASA	main	FN	0	18	RP_SG_filtered	5750375	5816181	fresh SG study
NASA_FN_q0_rep018	NASA	main	FN	0	18	SG_filtered	5761432	5816181	fresh SG study
NASA_FN_q0_rep018	NASA	main	FN	0	18	SG_raw	5761432	5816181	fresh SG study
NASA_FN_q0_rep018	NASA	main	FN	0	18	Credit_BANK_filtered	5761432	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	Credit_BANK_raw	5761432	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	RP_credit_budget_raw	5754588	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	RP_credit_budget_filtered	5754588	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	MAX(Lambda)	5772876	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	MAX(phi3)	5756935	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	SUM(phi3)	5761276	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	LR	5673882	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	Half(4)	5766102	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	Filtered_SUM(phi3)	5761276	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	RP(phi3)	5750283	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	RP(matched_r022_B)	5764959	5816181	r8 accepted record
NASA_FN_q0_rep018	NASA	main	FN	0	18	RP(exact_B)	5760528	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	RP_SG_raw	5716226	5816181	fresh SG study
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	RP_SG_filtered	5716226	5816181	fresh SG study
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	SG_filtered	5745704	5816181	fresh SG study
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	SG_raw	5745704	5816181	fresh SG study
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	Credit_BANK_filtered	5745704	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	Credit_BANK_raw	5745704	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	RP_credit_budget_raw	5716132	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	RP_credit_budget_filtered	5716132	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	MAX(Lambda)	5736118	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	MAX(phi3)	5735139	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	SUM(phi3)	5725885	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	LR	5673882	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	Half(4)	5728072	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	Filtered_SUM(phi3)	5725885	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	RP(phi3)	5716434	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	RP(matched_r022_B)	5725620	5816181	r8 accepted record
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	RP(exact_B)	5721491	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	RP_SG_raw	5456389	5816181	fresh SG study
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	RP_SG_filtered	5456389	5816181	fresh SG study
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	SG_filtered	5577228	5816181	fresh SG study
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	SG_raw	5577228	5816181	fresh SG study
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	Credit_BANK_filtered	5577228	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	Credit_BANK_raw	5577228	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	RP_credit_budget_raw	5431416	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	RP_credit_budget_filtered	5431416	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	MAX(Lambda)	5423207	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	MAX(phi3)	5589480	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	SUM(phi3)	5466290	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	LR	5673882	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	Half(4)	5464871	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	Filtered_SUM(phi3)	5466290	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	RP(phi3)	5466624	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	RP(matched_r022_B)	5315937	5816181	r8 accepted record
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	RP(exact_B)	5361537	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	RP_SG_raw	5195485	5816181	fresh SG study
NASA_FN_q1_rep018	NASA	main	FN	1	18	RP_SG_filtered	5195485	5816181	fresh SG study
NASA_FN_q1_rep018	NASA	main	FN	1	18	SG_filtered	5426165	5816181	fresh SG study
NASA_FN_q1_rep018	NASA	main	FN	1	18	SG_raw	5426165	5816181	fresh SG study
NASA_FN_q1_rep018	NASA	main	FN	1	18	Credit_BANK_filtered	5426165	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	Credit_BANK_raw	5426165	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	RP_credit_budget_raw	5127258	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	RP_credit_budget_filtered	5127258	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	MAX(Lambda)	5160005	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	MAX(phi3)	5441971	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	SUM(phi3)	5215977	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	LR	5673882	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	Half(4)	5227728	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	Filtered_SUM(phi3)	5215977	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	RP(phi3)	5215977	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	RP(matched_r022_B)	4913113	5816181	r8 accepted record
NASA_FN_q1_rep018	NASA	main	FN	1	18	RP(exact_B)	5014606	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	RP_SG_raw	5427362	5816181	fresh SG study
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	RP_SG_filtered	5403983	5816181	fresh SG study
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	SG_filtered	5497977	5816181	fresh SG study
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	SG_raw	5509654	5816181	fresh SG study
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	Credit_BANK_filtered	5497977	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	Credit_BANK_raw	5506622	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	RP_credit_budget_raw	5404799	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	RP_credit_budget_filtered	5377985	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	MAX(Lambda)	5444003	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	MAX(phi3)	5577807	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	SUM(phi3)	5429345	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	LR	5673882	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	Half(4)	5437976	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	Filtered_SUM(phi3)	5419883	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	RP(phi3)	5443066	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	RP(matched_r022_B)	5290390	5816181	r8 accepted record
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	RP(exact_B)	5342373	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	RP_SG_raw	5262789	5816181	fresh SG study
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	RP_SG_filtered	5260180	5816181	fresh SG study
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	SG_filtered	5354624	5816181	fresh SG study
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	SG_raw	5321388	5816181	fresh SG study
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	Credit_BANK_filtered	5351919	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	Credit_BANK_raw	5315055	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	RP_credit_budget_raw	5196931	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	RP_credit_budget_filtered	5194106	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	MAX(Lambda)	5234751	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	MAX(phi3)	5484310	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	SUM(phi3)	5275090	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	LR	5673882	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	Half(4)	5274453	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	Filtered_SUM(phi3)	5271366	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	RP(phi3)	5280131	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	RP(matched_r022_B)	5013151	5816181	r8 accepted record
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	RP(exact_B)	5108995	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	RP_SG_raw	5195485	5816181	fresh SG study
NASA_FP_q1_rep018	NASA	main	FP	1	18	RP_SG_filtered	5203314	5816181	fresh SG study
NASA_FP_q1_rep018	NASA	main	FP	1	18	SG_filtered	5265063	5816181	fresh SG study
NASA_FP_q1_rep018	NASA	main	FP	1	18	SG_raw	5215977	5816181	fresh SG study
NASA_FP_q1_rep018	NASA	main	FP	1	18	Credit_BANK_filtered	5265354	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	Credit_BANK_raw	5215977	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	RP_credit_budget_raw	5127258	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	RP_credit_budget_filtered	5135048	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	MAX(Lambda)	5160005	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	MAX(phi3)	5441971	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	SUM(phi3)	5215977	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	LR	5673882	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	Half(4)	5227728	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	Filtered_SUM(phi3)	5222152	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	RP(phi3)	5215977	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	RP(matched_r022_B)	4913113	5816181	r8 accepted record
NASA_FP_q1_rep018	NASA	main	FP	1	18	RP(exact_B)	5014606	5816181	r8 accepted record
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	RP_SG_raw	5632572	5816181	fresh SG study
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	RP_SG_filtered	5586660	5816181	fresh SG study
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	SG_filtered	5642136	5816181	fresh SG study
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	SG_raw	5659081	5816181	fresh SG study
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	RP_credit_budget_raw	5628849	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	RP_credit_budget_filtered	5586306	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	Credit_BANK_filtered	5642136	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	Credit_BANK_raw	5657372	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	RP_SG_raw	5556277	5816181	fresh SG study
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	RP_SG_filtered	5499875	5816181	fresh SG study
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	SG_filtered	5577141	5816181	fresh SG study
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	SG_raw	5594192	5816181	fresh SG study
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	RP_credit_budget_raw	5539792	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	RP_credit_budget_filtered	5487972	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	Credit_BANK_filtered	5577141	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	Credit_BANK_raw	5591948	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	RP_SG_raw	5485200	5816181	fresh SG study
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	RP_SG_filtered	5460276	5816181	fresh SG study
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	SG_filtered	5552667	5816181	fresh SG study
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	SG_raw	5556468	5816181	fresh SG study
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	RP_credit_budget_raw	5469759	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	RP_credit_budget_filtered	5443292	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	Credit_BANK_filtered	5552667	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	Credit_BANK_raw	5554188	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep018	CTC	main	FN	0	18	RP_SG_raw	26435630	28353920	fresh SG study
CTC_FN_q0_rep018	CTC	main	FN	0	18	RP_SG_filtered	26435630	28353920	fresh SG study
CTC_FN_q0_rep018	CTC	main	FN	0	18	SG_filtered	27110775	28353920	fresh SG study
CTC_FN_q0_rep018	CTC	main	FN	0	18	SG_raw	27110775	28353920	fresh SG study
CTC_FN_q0_rep018	CTC	main	FN	0	18	Credit_BANK_filtered	27113496	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	Credit_BANK_raw	27113496	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	RP_credit_budget_raw	26354599	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	RP_credit_budget_filtered	26354599	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	MAX(Lambda)	27170870	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	MAX(phi3)	27056498	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	SUM(phi3)	27166053	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	LR	26475750	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	Half(4)	27525540	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	Filtered_SUM(phi3)	27166053	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	RP(phi3)	26471641	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	RP(matched_r022_B)	26333768	28353920	r8 accepted record
CTC_FN_q0_rep018	CTC	main	FN	0	18	RP(exact_B)	26307298	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	RP_SG_raw	26221676	28353920	fresh SG study
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	RP_SG_filtered	26221676	28353920	fresh SG study
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	SG_filtered	26676306	28353920	fresh SG study
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	SG_raw	26676306	28353920	fresh SG study
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	Credit_BANK_filtered	26678829	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	Credit_BANK_raw	26678829	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	RP_credit_budget_raw	26120607	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	RP_credit_budget_filtered	26120607	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	MAX(Lambda)	26618725	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	MAX(phi3)	26668995	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	SUM(phi3)	26675154	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	LR	26475750	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	Half(4)	26937929	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	Filtered_SUM(phi3)	26675154	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	RP(phi3)	26275978	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	RP(matched_r022_B)	25980897	28353920	r8 accepted record
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	RP(exact_B)	26028159	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	RP_SG_raw	25288082	28353920	fresh SG study
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	RP_SG_filtered	25288082	28353920	fresh SG study
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	SG_filtered	25746316	28353920	fresh SG study
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	SG_raw	25746316	28353920	fresh SG study
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	Credit_BANK_filtered	25749037	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	Credit_BANK_raw	25749037	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	RP_credit_budget_raw	25088252	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	RP_credit_budget_filtered	25088252	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	MAX(Lambda)	24960546	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	MAX(phi3)	25762255	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	SUM(phi3)	25320395	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	LR	26475750	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	Half(4)	25263293	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	Filtered_SUM(phi3)	25320395	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	RP(phi3)	25435421	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	RP(matched_r022_B)	24619859	28353920	r8 accepted record
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	RP(exact_B)	24767692	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	RP_SG_raw	24099153	28353920	fresh SG study
CTC_FN_q1_rep018	CTC	main	FN	1	18	RP_SG_filtered	24099153	28353920	fresh SG study
CTC_FN_q1_rep018	CTC	main	FN	1	18	SG_filtered	25150914	28353920	fresh SG study
CTC_FN_q1_rep018	CTC	main	FN	1	18	SG_raw	25150914	28353920	fresh SG study
CTC_FN_q1_rep018	CTC	main	FN	1	18	Credit_BANK_filtered	25150914	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	Credit_BANK_raw	25150914	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	RP_credit_budget_raw	23850400	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	RP_credit_budget_filtered	23850400	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	MAX(Lambda)	23941009	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	MAX(phi3)	25147214	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	SUM(phi3)	24316009	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	LR	26475750	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	Half(4)	24427612	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	Filtered_SUM(phi3)	24316009	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	RP(phi3)	24316009	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	RP(matched_r022_B)	23163411	28353920	r8 accepted record
CTC_FN_q1_rep018	CTC	main	FN	1	18	RP(exact_B)	23427529	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	RP_SG_raw	25250664	28353920	fresh SG study
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	RP_SG_filtered	24784410	28353920	fresh SG study
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	SG_filtered	25156540	28353920	fresh SG study
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	SG_raw	25242317	28353920	fresh SG study
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	Credit_BANK_filtered	25158149	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	Credit_BANK_raw	25115034	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	RP_credit_budget_raw	25051874	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	RP_credit_budget_filtered	24597682	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	MAX(Lambda)	24758892	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	MAX(phi3)	25585119	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	SUM(phi3)	24906252	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	LR	26475750	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	Half(4)	24657998	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	Filtered_SUM(phi3)	24736917	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	RP(phi3)	25387555	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	RP(matched_r022_B)	24599916	28353920	r8 accepted record
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	RP(exact_B)	24786655	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	RP_SG_raw	24699661	28353920	fresh SG study
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	RP_SG_filtered	24280115	28353920	fresh SG study
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	SG_filtered	24698323	28353920	fresh SG study
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	SG_raw	24587309	28353920	fresh SG study
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	Credit_BANK_filtered	24662323	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	Credit_BANK_raw	24490213	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	RP_credit_budget_raw	24502850	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	RP_credit_budget_filtered	24070719	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	MAX(Lambda)	24025118	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	MAX(phi3)	25286516	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	SUM(phi3)	24459154	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	LR	26475750	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	Half(4)	24213380	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	Filtered_SUM(phi3)	24339962	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	RP(phi3)	24812524	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	RP(matched_r022_B)	23960356	28353920	r8 accepted record
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	RP(exact_B)	24176149	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	RP_SG_raw	24099153	28353920	fresh SG study
CTC_FP_q1_rep018	CTC	main	FP	1	18	RP_SG_filtered	24125059	28353920	fresh SG study
CTC_FP_q1_rep018	CTC	main	FP	1	18	SG_filtered	24502580	28353920	fresh SG study
CTC_FP_q1_rep018	CTC	main	FP	1	18	SG_raw	24316009	28353920	fresh SG study
CTC_FP_q1_rep018	CTC	main	FP	1	18	Credit_BANK_filtered	24485718	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	Credit_BANK_raw	24316009	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	RP_credit_budget_raw	23850400	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	RP_credit_budget_filtered	23887179	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	MAX(Lambda)	23941009	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	MAX(phi3)	25147214	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	SUM(phi3)	24316009	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	LR	26475750	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	Half(4)	24427612	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	Filtered_SUM(phi3)	24287329	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	RP(phi3)	24316009	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	RP(matched_r022_B)	23163411	28353920	r8 accepted record
CTC_FP_q1_rep018	CTC	main	FP	1	18	RP(exact_B)	23427529	28353920	r8 accepted record
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	RP_SG_raw	26342560	28353920	fresh SG study
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	RP_SG_filtered	26087770	28353920	fresh SG study
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	SG_filtered	26616843	28353920	fresh SG study
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	SG_raw	26843778	28353920	fresh SG study
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	RP_credit_budget_raw	26176200	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	RP_credit_budget_filtered	25956614	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	Credit_BANK_filtered	26619649	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	Credit_BANK_raw	26844378	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	RP_SG_raw	26201998	28353920	fresh SG study
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	RP_SG_filtered	25795885	28353920	fresh SG study
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	SG_filtered	26371234	28353920	fresh SG study
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	SG_raw	26703524	28353920	fresh SG study
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	RP_credit_budget_raw	26012175	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	RP_credit_budget_filtered	25702670	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	Credit_BANK_filtered	26373160	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	Credit_BANK_raw	26667957	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	RP_SG_raw	26076161	28353920	fresh SG study
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	RP_SG_filtered	25602491	28353920	fresh SG study
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	SG_filtered	26148311	28353920	fresh SG study
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	SG_raw	26504337	28353920	fresh SG study
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	RP_credit_budget_raw	25855679	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	RP_credit_budget_filtered	25496883	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	Credit_BANK_filtered	26147332	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	Credit_BANK_raw	26478813	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep019	NASA	main	FN	0	19	RP_SG_filtered	5726156	5816181	fresh SG study
NASA_FN_q0_rep019	NASA	main	FN	0	19	SG_filtered	5744086	5816181	fresh SG study
NASA_FN_q0_rep019	NASA	main	FN	0	19	SG_raw	5744086	5816181	fresh SG study
NASA_FN_q0_rep019	NASA	main	FN	0	19	RP_SG_raw	5726156	5816181	fresh SG study
NASA_FN_q0_rep019	NASA	main	FN	0	19	Credit_BANK_filtered	5744086	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	Credit_BANK_raw	5744086	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	RP_credit_budget_raw	5724633	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	RP_credit_budget_filtered	5724633	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	MAX(Lambda)	5755873	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	MAX(phi3)	5739790	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	SUM(phi3)	5744856	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	LR	5631293	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	Half(4)	5750111	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	Filtered_SUM(phi3)	5744856	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	RP(phi3)	5727116	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	RP(matched_r022_B)	5736602	5816181	r8 accepted record
NASA_FN_q0_rep019	NASA	main	FN	0	19	RP(exact_B)	5726050	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	RP_SG_filtered	5647784	5816181	fresh SG study
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	SG_filtered	5686620	5816181	fresh SG study
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	SG_raw	5686620	5816181	fresh SG study
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	RP_SG_raw	5647784	5816181	fresh SG study
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	Credit_BANK_filtered	5686620	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	Credit_BANK_raw	5686620	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	RP_credit_budget_raw	5644790	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	RP_credit_budget_filtered	5644790	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	MAX(Lambda)	5680405	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	MAX(phi3)	5690875	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	SUM(phi3)	5666739	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	LR	5631293	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	Half(4)	5674610	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	Filtered_SUM(phi3)	5666739	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	RP(phi3)	5649164	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	RP(matched_r022_B)	5644005	5816181	r8 accepted record
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	RP(exact_B)	5642449	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	RP_SG_filtered	5431399	5816181	fresh SG study
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	SG_filtered	5547046	5816181	fresh SG study
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	SG_raw	5547046	5816181	fresh SG study
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	RP_SG_raw	5431399	5816181	fresh SG study
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	Credit_BANK_filtered	5547046	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	Credit_BANK_raw	5547046	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	RP_credit_budget_raw	5395145	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	RP_credit_budget_filtered	5395145	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	MAX(Lambda)	5421444	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	MAX(phi3)	5557180	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	SUM(phi3)	5436354	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	LR	5631293	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	Half(4)	5440794	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	Filtered_SUM(phi3)	5436354	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	RP(phi3)	5438887	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	RP(matched_r022_B)	5308270	5816181	r8 accepted record
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	RP(exact_B)	5337193	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	RP_SG_filtered	5114089	5816181	fresh SG study
NASA_FN_q1_rep019	NASA	main	FN	1	19	SG_filtered	5378985	5816181	fresh SG study
NASA_FN_q1_rep019	NASA	main	FN	1	19	SG_raw	5378985	5816181	fresh SG study
NASA_FN_q1_rep019	NASA	main	FN	1	19	RP_SG_raw	5114089	5816181	fresh SG study
NASA_FN_q1_rep019	NASA	main	FN	1	19	Credit_BANK_filtered	5378985	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	Credit_BANK_raw	5378985	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	RP_credit_budget_raw	5055181	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	RP_credit_budget_filtered	5055181	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	MAX(Lambda)	5123253	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	MAX(phi3)	5415464	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	SUM(phi3)	5132326	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	LR	5631293	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	Half(4)	5163761	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	Filtered_SUM(phi3)	5132326	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	RP(phi3)	5132326	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	RP(matched_r022_B)	4854319	5816181	r8 accepted record
NASA_FN_q1_rep019	NASA	main	FN	1	19	RP(exact_B)	4918558	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	RP_SG_filtered	5335703	5816181	fresh SG study
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	SG_filtered	5489034	5816181	fresh SG study
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	SG_raw	5520110	5816181	fresh SG study
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	RP_SG_raw	5386978	5816181	fresh SG study
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	Credit_BANK_filtered	5489034	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	Credit_BANK_raw	5511133	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	RP_credit_budget_raw	5346087	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	RP_credit_budget_filtered	5308870	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	MAX(Lambda)	5431679	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	MAX(phi3)	5591035	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	SUM(phi3)	5406930	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	LR	5631293	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	Half(4)	5401832	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	Filtered_SUM(phi3)	5355466	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	RP(phi3)	5408847	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	RP(matched_r022_B)	5230592	5816181	r8 accepted record
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	RP(exact_B)	5255232	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	RP_SG_filtered	5164841	5816181	fresh SG study
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	SG_filtered	5268161	5816181	fresh SG study
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	SG_raw	5242405	5816181	fresh SG study
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	RP_SG_raw	5174771	5816181	fresh SG study
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	Credit_BANK_filtered	5268161	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	Credit_BANK_raw	5237988	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	RP_credit_budget_raw	5119805	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	RP_credit_budget_filtered	5110085	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	MAX(Lambda)	5175053	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	MAX(phi3)	5423972	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	SUM(phi3)	5180618	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	LR	5631293	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	Half(4)	5183926	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	Filtered_SUM(phi3)	5182283	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	RP(phi3)	5190026	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	RP(matched_r022_B)	4948334	5816181	r8 accepted record
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	RP(exact_B)	5000440	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	RP_SG_filtered	5119565	5816181	fresh SG study
NASA_FP_q1_rep019	NASA	main	FP	1	19	SG_filtered	5171458	5816181	fresh SG study
NASA_FP_q1_rep019	NASA	main	FP	1	19	SG_raw	5132326	5816181	fresh SG study
NASA_FP_q1_rep019	NASA	main	FP	1	19	RP_SG_raw	5114089	5816181	fresh SG study
NASA_FP_q1_rep019	NASA	main	FP	1	19	Credit_BANK_filtered	5171458	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	Credit_BANK_raw	5132326	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	RP_credit_budget_raw	5055181	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	RP_credit_budget_filtered	5062041	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	MAX(Lambda)	5123253	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	MAX(phi3)	5415464	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	SUM(phi3)	5132326	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	LR	5631293	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	Half(4)	5163761	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	Filtered_SUM(phi3)	5136222	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	RP(phi3)	5132326	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	RP(matched_r022_B)	4854319	5816181	r8 accepted record
NASA_FP_q1_rep019	NASA	main	FP	1	19	RP(exact_B)	4918558	5816181	r8 accepted record
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	RP_SG_filtered	5575106	5816181	fresh SG study
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	SG_filtered	5655179	5816181	fresh SG study
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	SG_raw	5677159	5816181	fresh SG study
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	RP_SG_raw	5620559	5816181	fresh SG study
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	RP_credit_budget_filtered	5563148	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	Credit_BANK_filtered	5655179	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	Credit_BANK_raw	5675547	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	RP_credit_budget_raw	5602662	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	RP_SG_filtered	5491124	5816181	fresh SG study
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	SG_filtered	5606300	5816181	fresh SG study
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	SG_raw	5644229	5816181	fresh SG study
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	RP_SG_raw	5534214	5816181	fresh SG study
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	RP_credit_budget_filtered	5472890	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	Credit_BANK_filtered	5606300	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	Credit_BANK_raw	5639802	5816181	r9 low_fp full_002 completed batch
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	RP_credit_budget_raw	5514552	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	RP_SG_filtered	5416986	5816181	fresh SG study
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	SG_filtered	5549697	5816181	fresh SG study
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	SG_raw	5595270	5816181	fresh SG study
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	RP_SG_raw	5481108	5816181	fresh SG study
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	RP_credit_budget_filtered	5396847	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	Credit_BANK_filtered	5549697	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	Credit_BANK_raw	5589806	5816181	r9 low_fp full_002 completed batch
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	RP_credit_budget_raw	5444938	5816181	r9 low_fp full_002 completed batch
CTC_FN_q0_rep019	CTC	main	FN	0	19	RP_SG_filtered	26172164	28353920	fresh SG study
CTC_FN_q0_rep019	CTC	main	FN	0	19	SG_filtered	27158300	28353920	fresh SG study
CTC_FN_q0_rep019	CTC	main	FN	0	19	SG_raw	27158300	28353920	fresh SG study
CTC_FN_q0_rep019	CTC	main	FN	0	19	RP_SG_raw	26172164	28353920	fresh SG study
CTC_FN_q0_rep019	CTC	main	FN	0	19	Credit_BANK_filtered	27157606	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	Credit_BANK_raw	27157606	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	RP_credit_budget_raw	26114465	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	RP_credit_budget_filtered	26114465	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	MAX(Lambda)	27307896	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	MAX(phi3)	27274982	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	SUM(phi3)	27363367	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	LR	26446198	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	Half(4)	27620902	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	Filtered_SUM(phi3)	27363367	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	RP(phi3)	26188382	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	RP(matched_r022_B)	26116883	28353920	r8 accepted record
CTC_FN_q0_rep019	CTC	main	FN	0	19	RP(exact_B)	26071518	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	RP_SG_filtered	25926884	28353920	fresh SG study
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	SG_filtered	26799898	28353920	fresh SG study
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	SG_raw	26799898	28353920	fresh SG study
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	RP_SG_raw	25926884	28353920	fresh SG study
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	Credit_BANK_filtered	26799204	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	Credit_BANK_raw	26799204	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	RP_credit_budget_raw	25838014	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	RP_credit_budget_filtered	25838014	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	MAX(Lambda)	26780110	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	MAX(phi3)	26906589	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	SUM(phi3)	26868852	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	LR	26446198	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	Half(4)	26981080	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	Filtered_SUM(phi3)	26868852	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	RP(phi3)	25960456	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	RP(matched_r022_B)	25717930	28353920	r8 accepted record
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	RP(exact_B)	25715666	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	RP_SG_filtered	25060499	28353920	fresh SG study
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	SG_filtered	25673231	28353920	fresh SG study
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	SG_raw	25673231	28353920	fresh SG study
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	RP_SG_raw	25060499	28353920	fresh SG study
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	Credit_BANK_filtered	25670650	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	Credit_BANK_raw	25670650	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	RP_credit_budget_raw	24842637	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	RP_credit_budget_filtered	24842637	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	MAX(Lambda)	24919030	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	MAX(phi3)	25899848	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	SUM(phi3)	25308900	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	LR	26446198	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	Half(4)	25260942	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	Filtered_SUM(phi3)	25308900	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	RP(phi3)	25191040	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	RP(matched_r022_B)	24466607	28353920	r8 accepted record
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	RP(exact_B)	24583024	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	RP_SG_filtered	24123277	28353920	fresh SG study
CTC_FN_q1_rep019	CTC	main	FN	1	19	SG_filtered	25186699	28353920	fresh SG study
CTC_FN_q1_rep019	CTC	main	FN	1	19	SG_raw	25186699	28353920	fresh SG study
CTC_FN_q1_rep019	CTC	main	FN	1	19	RP_SG_raw	24123277	28353920	fresh SG study
CTC_FN_q1_rep019	CTC	main	FN	1	19	Credit_BANK_filtered	25186699	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	Credit_BANK_raw	25186699	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	RP_credit_budget_raw	23798641	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	RP_credit_budget_filtered	23798641	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	MAX(Lambda)	23679195	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	MAX(phi3)	25254141	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	SUM(phi3)	24281769	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	LR	26446198	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	Half(4)	24407366	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	Filtered_SUM(phi3)	24281769	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	RP(phi3)	24281769	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	RP(matched_r022_B)	23049559	28353920	r8 accepted record
CTC_FN_q1_rep019	CTC	main	FN	1	19	RP(exact_B)	23344457	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	RP_SG_filtered	24710200	28353920	fresh SG study
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	SG_filtered	25278342	28353920	fresh SG study
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	SG_raw	25594001	28353920	fresh SG study
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	RP_SG_raw	25267923	28353920	fresh SG study
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	Credit_BANK_filtered	25267919	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	Credit_BANK_raw	25480079	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	RP_credit_budget_raw	25047577	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	RP_credit_budget_filtered	24484138	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	MAX(Lambda)	24700428	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	MAX(phi3)	25717755	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	SUM(phi3)	24994362	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	LR	26446198	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	Half(4)	24663326	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	Filtered_SUM(phi3)	24610196	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	RP(phi3)	25365656	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	RP(matched_r022_B)	24562236	28353920	r8 accepted record
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	RP(exact_B)	24786728	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	RP_SG_filtered	24271186	28353920	fresh SG study
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	SG_filtered	24715142	28353920	fresh SG study
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	SG_raw	24762331	28353920	fresh SG study
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	RP_SG_raw	24636889	28353920	fresh SG study
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	Credit_BANK_filtered	24694675	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	Credit_BANK_raw	24606018	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	RP_credit_budget_raw	24406910	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	RP_credit_budget_filtered	24026409	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	MAX(Lambda)	23976799	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	MAX(phi3)	25307562	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	SUM(phi3)	24419452	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	LR	26446198	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	Half(4)	24215203	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	Filtered_SUM(phi3)	24239775	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	RP(phi3)	24783859	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	RP(matched_r022_B)	23729404	28353920	r8 accepted record
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	RP(exact_B)	23985555	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	RP_SG_filtered	24115806	28353920	fresh SG study
CTC_FP_q1_rep019	CTC	main	FP	1	19	SG_filtered	24396627	28353920	fresh SG study
CTC_FP_q1_rep019	CTC	main	FP	1	19	SG_raw	24281769	28353920	fresh SG study
CTC_FP_q1_rep019	CTC	main	FP	1	19	RP_SG_raw	24123277	28353920	fresh SG study
CTC_FP_q1_rep019	CTC	main	FP	1	19	Credit_BANK_filtered	24391504	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	Credit_BANK_raw	24281769	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	RP_credit_budget_raw	23798641	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	RP_credit_budget_filtered	23794787	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	MAX(Lambda)	23679195	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	MAX(phi3)	25254141	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	SUM(phi3)	24281769	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	LR	26446198	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	Half(4)	24407366	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	Filtered_SUM(phi3)	24240826	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	RP(phi3)	24281769	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	RP(matched_r022_B)	23049559	28353920	r8 accepted record
CTC_FP_q1_rep019	CTC	main	FP	1	19	RP(exact_B)	23344457	28353920	r8 accepted record
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	RP_SG_filtered	25956326	28353920	fresh SG study
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	SG_filtered	26764085	28353920	fresh SG study
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	SG_raw	26977340	28353920	fresh SG study
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	RP_SG_raw	26067282	28353920	fresh SG study
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	RP_credit_budget_filtered	25911092	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	Credit_BANK_filtered	26762665	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	Credit_BANK_raw	26975920	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	RP_credit_budget_raw	26022496	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	RP_SG_filtered	25782575	28353920	fresh SG study
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	SG_filtered	26513924	28353920	fresh SG study
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	SG_raw	26867343	28353920	fresh SG study
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	RP_SG_raw	26035768	28353920	fresh SG study
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	RP_credit_budget_filtered	25704961	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	Credit_BANK_filtered	26512504	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	Credit_BANK_raw	26853033	28353920	r9 low_fp full_002 completed batch
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	RP_credit_budget_raw	25961832	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	RP_SG_filtered	25617035	28353920	fresh SG study
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	SG_filtered	26367870	28353920	fresh SG study
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	SG_raw	26761657	28353920	fresh SG study
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	RP_SG_raw	26003259	28353920	fresh SG study
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	RP_credit_budget_filtered	25526836	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	Credit_BANK_filtered	26366450	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	Credit_BANK_raw	26755633	28353920	r9 low_fp full_002 completed batch
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	RP_credit_budget_raw	25915190	28353920	r9 low_fp full_002 completed batch
NASA_FN_q0_rep000	NASA	main	FN	0	0	Scalar_filtered	5775875	5816181	fresh best scalar study
NASA_FN_q0_rep000	NASA	main	FN	0	0	Scalar_raw	5775875	5816181	fresh best scalar study
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	Scalar_filtered	5713788	5816181	fresh best scalar study
NASA_FN_q1_10_rep000	NASA	main	FN	1/10	0	Scalar_raw	5713788	5816181	fresh best scalar study
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	Scalar_filtered	5529210	5816181	fresh best scalar study
NASA_FN_q1_2_rep000	NASA	main	FN	1/2	0	Scalar_raw	5529210	5816181	fresh best scalar study
NASA_FN_q1_rep000	NASA	main	FN	1	0	Scalar_filtered	5319189	5816181	fresh best scalar study
NASA_FN_q1_rep000	NASA	main	FN	1	0	Scalar_raw	5319189	5816181	fresh best scalar study
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	Scalar_filtered	5450611	5816181	fresh best scalar study
NASA_FP_q1_10_rep000	NASA	main	FP	1/10	0	Scalar_raw	5496960	5816181	fresh best scalar study
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	Scalar_filtered	5262058	5816181	fresh best scalar study
NASA_FP_q1_2_rep000	NASA	main	FP	1/2	0	Scalar_raw	5260600	5816181	fresh best scalar study
NASA_FP_q1_rep000	NASA	main	FP	1	0	Scalar_filtered	5146717	5816181	fresh best scalar study
NASA_FP_q1_rep000	NASA	main	FP	1	0	Scalar_raw	5122578	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	Scalar_filtered	5621985	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep000	NASA	low_fp	FP	1923/100000	0	Scalar_raw	5656427	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	Scalar_filtered	5556589	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep000	NASA	low_fp	FP	1923/50000	0	Scalar_raw	5618319	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	Scalar_filtered	5516584	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep000	NASA	low_fp	FP	5769/100000	0	Scalar_raw	5571587	5816181	fresh best scalar study
CTC_FN_q0_rep000	CTC	main	FN	0	0	Scalar_filtered	27261743	28353920	fresh best scalar study
CTC_FN_q0_rep000	CTC	main	FN	0	0	Scalar_raw	27261743	28353920	fresh best scalar study
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	Scalar_filtered	26921761	28353920	fresh best scalar study
CTC_FN_q1_10_rep000	CTC	main	FN	1/10	0	Scalar_raw	26921761	28353920	fresh best scalar study
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	Scalar_filtered	25737104	28353920	fresh best scalar study
CTC_FN_q1_2_rep000	CTC	main	FN	1/2	0	Scalar_raw	25737104	28353920	fresh best scalar study
CTC_FN_q1_rep000	CTC	main	FN	1	0	Scalar_filtered	25114587	28353920	fresh best scalar study
CTC_FN_q1_rep000	CTC	main	FN	1	0	Scalar_raw	25114587	28353920	fresh best scalar study
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	Scalar_filtered	25167748	28353920	fresh best scalar study
CTC_FP_q1_10_rep000	CTC	main	FP	1/10	0	Scalar_raw	25097231	28353920	fresh best scalar study
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	Scalar_filtered	24764696	28353920	fresh best scalar study
CTC_FP_q1_2_rep000	CTC	main	FP	1/2	0	Scalar_raw	24611011	28353920	fresh best scalar study
CTC_FP_q1_rep000	CTC	main	FP	1	0	Scalar_filtered	24494465	28353920	fresh best scalar study
CTC_FP_q1_rep000	CTC	main	FP	1	0	Scalar_raw	24304885	28353920	fresh best scalar study
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	Scalar_filtered	26608352	28353920	fresh best scalar study
CTC_FP_q17_5000_rep000	CTC	low_fp	FP	17/5000	0	Scalar_raw	27020764	28353920	fresh best scalar study
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	Scalar_filtered	26276714	28353920	fresh best scalar study
CTC_FP_q17_2500_rep000	CTC	low_fp	FP	17/2500	0	Scalar_raw	26789111	28353920	fresh best scalar study
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	Scalar_filtered	26113179	28353920	fresh best scalar study
CTC_FP_q51_5000_rep000	CTC	low_fp	FP	51/5000	0	Scalar_raw	26689682	28353920	fresh best scalar study
NASA_FN_q0_rep001	NASA	main	FN	0	1	Scalar_raw	5777575	5816181	fresh best scalar study
NASA_FN_q0_rep001	NASA	main	FN	0	1	Scalar_filtered	5777575	5816181	fresh best scalar study
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	Scalar_raw	5731181	5816181	fresh best scalar study
NASA_FN_q1_10_rep001	NASA	main	FN	1/10	1	Scalar_filtered	5731181	5816181	fresh best scalar study
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	Scalar_raw	5569837	5816181	fresh best scalar study
NASA_FN_q1_2_rep001	NASA	main	FN	1/2	1	Scalar_filtered	5569837	5816181	fresh best scalar study
NASA_FN_q1_rep001	NASA	main	FN	1	1	Scalar_raw	5363962	5816181	fresh best scalar study
NASA_FN_q1_rep001	NASA	main	FN	1	1	Scalar_filtered	5363962	5816181	fresh best scalar study
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	Scalar_raw	5523143	5816181	fresh best scalar study
NASA_FP_q1_10_rep001	NASA	main	FP	1/10	1	Scalar_filtered	5466287	5816181	fresh best scalar study
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	Scalar_raw	5227493	5816181	fresh best scalar study
NASA_FP_q1_2_rep001	NASA	main	FP	1/2	1	Scalar_filtered	5265956	5816181	fresh best scalar study
NASA_FP_q1_rep001	NASA	main	FP	1	1	Scalar_raw	5138259	5816181	fresh best scalar study
NASA_FP_q1_rep001	NASA	main	FP	1	1	Scalar_filtered	5194429	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	Scalar_raw	5701178	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep001	NASA	low_fp	FP	1923/100000	1	Scalar_filtered	5660353	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	Scalar_raw	5641738	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep001	NASA	low_fp	FP	1923/50000	1	Scalar_filtered	5582115	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	Scalar_raw	5586945	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep001	NASA	low_fp	FP	5769/100000	1	Scalar_filtered	5539202	5816181	fresh best scalar study
CTC_FN_q0_rep001	CTC	main	FN	0	1	Scalar_raw	27212699	28353920	fresh best scalar study
CTC_FN_q0_rep001	CTC	main	FN	0	1	Scalar_filtered	27212699	28353920	fresh best scalar study
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	Scalar_raw	26876810	28353920	fresh best scalar study
CTC_FN_q1_10_rep001	CTC	main	FN	1/10	1	Scalar_filtered	26876810	28353920	fresh best scalar study
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	Scalar_raw	25831861	28353920	fresh best scalar study
CTC_FN_q1_2_rep001	CTC	main	FN	1/2	1	Scalar_filtered	25831861	28353920	fresh best scalar study
CTC_FN_q1_rep001	CTC	main	FN	1	1	Scalar_raw	25354845	28353920	fresh best scalar study
CTC_FN_q1_rep001	CTC	main	FN	1	1	Scalar_filtered	25354845	28353920	fresh best scalar study
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	Scalar_raw	25549692	28353920	fresh best scalar study
CTC_FP_q1_10_rep001	CTC	main	FP	1/10	1	Scalar_filtered	25440791	28353920	fresh best scalar study
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	Scalar_raw	24691225	28353920	fresh best scalar study
CTC_FP_q1_2_rep001	CTC	main	FP	1/2	1	Scalar_filtered	25009187	28353920	fresh best scalar study
CTC_FP_q1_rep001	CTC	main	FP	1	1	Scalar_raw	24356816	28353920	fresh best scalar study
CTC_FP_q1_rep001	CTC	main	FP	1	1	Scalar_filtered	24636120	28353920	fresh best scalar study
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	Scalar_raw	26908916	28353920	fresh best scalar study
CTC_FP_q17_5000_rep001	CTC	low_fp	FP	17/5000	1	Scalar_filtered	26440282	28353920	fresh best scalar study
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	Scalar_raw	26693371	28353920	fresh best scalar study
CTC_FP_q17_2500_rep001	CTC	low_fp	FP	17/2500	1	Scalar_filtered	26307950	28353920	fresh best scalar study
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	Scalar_raw	26549148	28353920	fresh best scalar study
CTC_FP_q51_5000_rep001	CTC	low_fp	FP	51/5000	1	Scalar_filtered	26152478	28353920	fresh best scalar study
NASA_FN_q0_rep002	NASA	main	FN	0	2	Scalar_filtered	5783671	5816181	fresh best scalar study
NASA_FN_q0_rep002	NASA	main	FN	0	2	Scalar_raw	5783671	5816181	fresh best scalar study
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	Scalar_filtered	5749279	5816181	fresh best scalar study
NASA_FN_q1_10_rep002	NASA	main	FN	1/10	2	Scalar_raw	5749279	5816181	fresh best scalar study
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	Scalar_filtered	5604576	5816181	fresh best scalar study
NASA_FN_q1_2_rep002	NASA	main	FN	1/2	2	Scalar_raw	5604576	5816181	fresh best scalar study
NASA_FN_q1_rep002	NASA	main	FN	1	2	Scalar_filtered	5436691	5816181	fresh best scalar study
NASA_FN_q1_rep002	NASA	main	FN	1	2	Scalar_raw	5436691	5816181	fresh best scalar study
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	Scalar_filtered	5547648	5816181	fresh best scalar study
NASA_FP_q1_10_rep002	NASA	main	FP	1/10	2	Scalar_raw	5560214	5816181	fresh best scalar study
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	Scalar_filtered	5319660	5816181	fresh best scalar study
NASA_FP_q1_2_rep002	NASA	main	FP	1/2	2	Scalar_raw	5291825	5816181	fresh best scalar study
NASA_FP_q1_rep002	NASA	main	FP	1	2	Scalar_filtered	5234082	5816181	fresh best scalar study
NASA_FP_q1_rep002	NASA	main	FP	1	2	Scalar_raw	5223265	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	Scalar_filtered	5643845	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep002	NASA	low_fp	FP	1923/100000	2	Scalar_raw	5703196	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	Scalar_filtered	5609286	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep002	NASA	low_fp	FP	1923/50000	2	Scalar_raw	5648779	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	Scalar_filtered	5585378	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep002	NASA	low_fp	FP	5769/100000	2	Scalar_raw	5622604	5816181	fresh best scalar study
CTC_FN_q0_rep002	CTC	main	FN	0	2	Scalar_filtered	27040785	28353920	fresh best scalar study
CTC_FN_q0_rep002	CTC	main	FN	0	2	Scalar_raw	27040785	28353920	fresh best scalar study
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	Scalar_filtered	26678684	28353920	fresh best scalar study
CTC_FN_q1_10_rep002	CTC	main	FN	1/10	2	Scalar_raw	26678684	28353920	fresh best scalar study
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	Scalar_filtered	25729886	28353920	fresh best scalar study
CTC_FN_q1_2_rep002	CTC	main	FN	1/2	2	Scalar_raw	25729886	28353920	fresh best scalar study
CTC_FN_q1_rep002	CTC	main	FN	1	2	Scalar_filtered	25157929	28353920	fresh best scalar study
CTC_FN_q1_rep002	CTC	main	FN	1	2	Scalar_raw	25157929	28353920	fresh best scalar study
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	Scalar_filtered	25328669	28353920	fresh best scalar study
CTC_FP_q1_10_rep002	CTC	main	FP	1/10	2	Scalar_raw	25503671	28353920	fresh best scalar study
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	Scalar_filtered	24831631	28353920	fresh best scalar study
CTC_FP_q1_2_rep002	CTC	main	FP	1/2	2	Scalar_raw	24612215	28353920	fresh best scalar study
CTC_FP_q1_rep002	CTC	main	FP	1	2	Scalar_filtered	24476625	28353920	fresh best scalar study
CTC_FP_q1_rep002	CTC	main	FP	1	2	Scalar_raw	24303590	28353920	fresh best scalar study
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	Scalar_filtered	26572432	28353920	fresh best scalar study
CTC_FP_q17_5000_rep002	CTC	low_fp	FP	17/5000	2	Scalar_raw	26791800	28353920	fresh best scalar study
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	Scalar_filtered	26372594	28353920	fresh best scalar study
CTC_FP_q17_2500_rep002	CTC	low_fp	FP	17/2500	2	Scalar_raw	26724525	28353920	fresh best scalar study
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	Scalar_filtered	26130172	28353920	fresh best scalar study
CTC_FP_q51_5000_rep002	CTC	low_fp	FP	51/5000	2	Scalar_raw	26565440	28353920	fresh best scalar study
NASA_FN_q0_rep003	NASA	main	FN	0	3	Scalar_raw	5764605	5816181	fresh best scalar study
NASA_FN_q0_rep003	NASA	main	FN	0	3	Scalar_filtered	5764605	5816181	fresh best scalar study
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	Scalar_raw	5728744	5816181	fresh best scalar study
NASA_FN_q1_10_rep003	NASA	main	FN	1/10	3	Scalar_filtered	5728744	5816181	fresh best scalar study
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	Scalar_raw	5562611	5816181	fresh best scalar study
NASA_FN_q1_2_rep003	NASA	main	FN	1/2	3	Scalar_filtered	5562611	5816181	fresh best scalar study
NASA_FN_q1_rep003	NASA	main	FN	1	3	Scalar_raw	5407394	5816181	fresh best scalar study
NASA_FN_q1_rep003	NASA	main	FN	1	3	Scalar_filtered	5407394	5816181	fresh best scalar study
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	Scalar_raw	5546594	5816181	fresh best scalar study
NASA_FP_q1_10_rep003	NASA	main	FP	1/10	3	Scalar_filtered	5511732	5816181	fresh best scalar study
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	Scalar_raw	5344159	5816181	fresh best scalar study
NASA_FP_q1_2_rep003	NASA	main	FP	1/2	3	Scalar_filtered	5346142	5816181	fresh best scalar study
NASA_FP_q1_rep003	NASA	main	FP	1	3	Scalar_raw	5169181	5816181	fresh best scalar study
NASA_FP_q1_rep003	NASA	main	FP	1	3	Scalar_filtered	5193109	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	Scalar_raw	5702032	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep003	NASA	low_fp	FP	1923/100000	3	Scalar_filtered	5654871	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	Scalar_raw	5644708	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep003	NASA	low_fp	FP	1923/50000	3	Scalar_filtered	5590961	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	Scalar_raw	5603843	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep003	NASA	low_fp	FP	5769/100000	3	Scalar_filtered	5558352	5816181	fresh best scalar study
CTC_FN_q0_rep003	CTC	main	FN	0	3	Scalar_raw	27209823	28353920	fresh best scalar study
CTC_FN_q0_rep003	CTC	main	FN	0	3	Scalar_filtered	27209823	28353920	fresh best scalar study
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	Scalar_raw	26797268	28353920	fresh best scalar study
CTC_FN_q1_10_rep003	CTC	main	FN	1/10	3	Scalar_filtered	26797268	28353920	fresh best scalar study
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	Scalar_raw	25701904	28353920	fresh best scalar study
CTC_FN_q1_2_rep003	CTC	main	FN	1/2	3	Scalar_filtered	25701904	28353920	fresh best scalar study
CTC_FN_q1_rep003	CTC	main	FN	1	3	Scalar_raw	25102405	28353920	fresh best scalar study
CTC_FN_q1_rep003	CTC	main	FN	1	3	Scalar_filtered	25102405	28353920	fresh best scalar study
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	Scalar_raw	25601927	28353920	fresh best scalar study
CTC_FP_q1_10_rep003	CTC	main	FP	1/10	3	Scalar_filtered	25340122	28353920	fresh best scalar study
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	Scalar_raw	24633279	28353920	fresh best scalar study
CTC_FP_q1_2_rep003	CTC	main	FP	1/2	3	Scalar_filtered	24788368	28353920	fresh best scalar study
CTC_FP_q1_rep003	CTC	main	FP	1	3	Scalar_raw	24395240	28353920	fresh best scalar study
CTC_FP_q1_rep003	CTC	main	FP	1	3	Scalar_filtered	24545824	28353920	fresh best scalar study
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	Scalar_raw	26965581	28353920	fresh best scalar study
CTC_FP_q17_5000_rep003	CTC	low_fp	FP	17/5000	3	Scalar_filtered	26733798	28353920	fresh best scalar study
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	Scalar_raw	26761757	28353920	fresh best scalar study
CTC_FP_q17_2500_rep003	CTC	low_fp	FP	17/2500	3	Scalar_filtered	26351268	28353920	fresh best scalar study
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	Scalar_raw	26736888	28353920	fresh best scalar study
CTC_FP_q51_5000_rep003	CTC	low_fp	FP	51/5000	3	Scalar_filtered	26196675	28353920	fresh best scalar study
NASA_FN_q0_rep004	NASA	main	FN	0	4	Scalar_filtered	5766433	5816181	fresh best scalar study
NASA_FN_q0_rep004	NASA	main	FN	0	4	Scalar_raw	5766433	5816181	fresh best scalar study
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	Scalar_filtered	5739025	5816181	fresh best scalar study
NASA_FN_q1_10_rep004	NASA	main	FN	1/10	4	Scalar_raw	5739025	5816181	fresh best scalar study
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	Scalar_filtered	5622604	5816181	fresh best scalar study
NASA_FN_q1_2_rep004	NASA	main	FN	1/2	4	Scalar_raw	5622604	5816181	fresh best scalar study
NASA_FN_q1_rep004	NASA	main	FN	1	4	Scalar_filtered	5397660	5816181	fresh best scalar study
NASA_FN_q1_rep004	NASA	main	FN	1	4	Scalar_raw	5397660	5816181	fresh best scalar study
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	Scalar_filtered	5497654	5816181	fresh best scalar study
NASA_FP_q1_10_rep004	NASA	main	FP	1/10	4	Scalar_raw	5521292	5816181	fresh best scalar study
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	Scalar_filtered	5275388	5816181	fresh best scalar study
NASA_FP_q1_2_rep004	NASA	main	FP	1/2	4	Scalar_raw	5295468	5816181	fresh best scalar study
NASA_FP_q1_rep004	NASA	main	FP	1	4	Scalar_filtered	5185626	5816181	fresh best scalar study
NASA_FP_q1_rep004	NASA	main	FP	1	4	Scalar_raw	5160989	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	Scalar_filtered	5638466	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep004	NASA	low_fp	FP	1923/100000	4	Scalar_raw	5673811	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	Scalar_filtered	5580377	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep004	NASA	low_fp	FP	1923/50000	4	Scalar_raw	5614183	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	Scalar_filtered	5563970	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep004	NASA	low_fp	FP	5769/100000	4	Scalar_raw	5591668	5816181	fresh best scalar study
CTC_FN_q0_rep004	CTC	main	FN	0	4	Scalar_filtered	27126483	28353920	fresh best scalar study
CTC_FN_q0_rep004	CTC	main	FN	0	4	Scalar_raw	27126483	28353920	fresh best scalar study
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	Scalar_filtered	26789638	28353920	fresh best scalar study
CTC_FN_q1_10_rep004	CTC	main	FN	1/10	4	Scalar_raw	26789638	28353920	fresh best scalar study
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	Scalar_filtered	25945196	28353920	fresh best scalar study
CTC_FN_q1_2_rep004	CTC	main	FN	1/2	4	Scalar_raw	25945196	28353920	fresh best scalar study
CTC_FN_q1_rep004	CTC	main	FN	1	4	Scalar_filtered	25203756	28353920	fresh best scalar study
CTC_FN_q1_rep004	CTC	main	FN	1	4	Scalar_raw	25203756	28353920	fresh best scalar study
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	Scalar_filtered	25327525	28353920	fresh best scalar study
CTC_FP_q1_10_rep004	CTC	main	FP	1/10	4	Scalar_raw	25409802	28353920	fresh best scalar study
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	Scalar_filtered	24946648	28353920	fresh best scalar study
CTC_FP_q1_2_rep004	CTC	main	FP	1/2	4	Scalar_raw	24833104	28353920	fresh best scalar study
CTC_FP_q1_rep004	CTC	main	FP	1	4	Scalar_filtered	24403187	28353920	fresh best scalar study
CTC_FP_q1_rep004	CTC	main	FP	1	4	Scalar_raw	24368258	28353920	fresh best scalar study
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	Scalar_filtered	26695142	28353920	fresh best scalar study
CTC_FP_q17_5000_rep004	CTC	low_fp	FP	17/5000	4	Scalar_raw	26892380	28353920	fresh best scalar study
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	Scalar_filtered	26289347	28353920	fresh best scalar study
CTC_FP_q17_2500_rep004	CTC	low_fp	FP	17/2500	4	Scalar_raw	26588329	28353920	fresh best scalar study
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	Scalar_filtered	26074226	28353920	fresh best scalar study
CTC_FP_q51_5000_rep004	CTC	low_fp	FP	51/5000	4	Scalar_raw	26457510	28353920	fresh best scalar study
NASA_FN_q0_rep005	NASA	main	FN	0	5	Scalar_raw	5778284	5816181	fresh best scalar study
NASA_FN_q0_rep005	NASA	main	FN	0	5	Scalar_filtered	5778284	5816181	fresh best scalar study
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	Scalar_raw	5743997	5816181	fresh best scalar study
NASA_FN_q1_10_rep005	NASA	main	FN	1/10	5	Scalar_filtered	5743997	5816181	fresh best scalar study
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	Scalar_raw	5578946	5816181	fresh best scalar study
NASA_FN_q1_2_rep005	NASA	main	FN	1/2	5	Scalar_filtered	5578946	5816181	fresh best scalar study
NASA_FN_q1_rep005	NASA	main	FN	1	5	Scalar_raw	5418198	5816181	fresh best scalar study
NASA_FN_q1_rep005	NASA	main	FN	1	5	Scalar_filtered	5418198	5816181	fresh best scalar study
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	Scalar_raw	5572149	5816181	fresh best scalar study
NASA_FP_q1_10_rep005	NASA	main	FP	1/10	5	Scalar_filtered	5530724	5816181	fresh best scalar study
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	Scalar_raw	5320682	5816181	fresh best scalar study
NASA_FP_q1_2_rep005	NASA	main	FP	1/2	5	Scalar_filtered	5317463	5816181	fresh best scalar study
NASA_FP_q1_rep005	NASA	main	FP	1	5	Scalar_raw	5170341	5816181	fresh best scalar study
NASA_FP_q1_rep005	NASA	main	FP	1	5	Scalar_filtered	5190875	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	Scalar_raw	5685694	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep005	NASA	low_fp	FP	1923/100000	5	Scalar_filtered	5658907	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	Scalar_raw	5640065	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep005	NASA	low_fp	FP	1923/50000	5	Scalar_filtered	5613439	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	Scalar_raw	5614872	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep005	NASA	low_fp	FP	5769/100000	5	Scalar_filtered	5589394	5816181	fresh best scalar study
CTC_FN_q0_rep005	CTC	main	FN	0	5	Scalar_raw	27134194	28353920	fresh best scalar study
CTC_FN_q0_rep005	CTC	main	FN	0	5	Scalar_filtered	27134194	28353920	fresh best scalar study
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	Scalar_raw	26806681	28353920	fresh best scalar study
CTC_FN_q1_10_rep005	CTC	main	FN	1/10	5	Scalar_filtered	26806681	28353920	fresh best scalar study
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	Scalar_raw	25935540	28353920	fresh best scalar study
CTC_FN_q1_2_rep005	CTC	main	FN	1/2	5	Scalar_filtered	25935540	28353920	fresh best scalar study
CTC_FN_q1_rep005	CTC	main	FN	1	5	Scalar_raw	25323411	28353920	fresh best scalar study
CTC_FN_q1_rep005	CTC	main	FN	1	5	Scalar_filtered	25323411	28353920	fresh best scalar study
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	Scalar_raw	25380118	28353920	fresh best scalar study
CTC_FP_q1_10_rep005	CTC	main	FP	1/10	5	Scalar_filtered	25371743	28353920	fresh best scalar study
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	Scalar_raw	24968901	28353920	fresh best scalar study
CTC_FP_q1_2_rep005	CTC	main	FP	1/2	5	Scalar_filtered	25048800	28353920	fresh best scalar study
CTC_FP_q1_rep005	CTC	main	FP	1	5	Scalar_raw	24299629	28353920	fresh best scalar study
CTC_FP_q1_rep005	CTC	main	FP	1	5	Scalar_filtered	24563125	28353920	fresh best scalar study
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	Scalar_raw	26771421	28353920	fresh best scalar study
CTC_FP_q17_5000_rep005	CTC	low_fp	FP	17/5000	5	Scalar_filtered	26523095	28353920	fresh best scalar study
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	Scalar_raw	26646119	28353920	fresh best scalar study
CTC_FP_q17_2500_rep005	CTC	low_fp	FP	17/2500	5	Scalar_filtered	26321555	28353920	fresh best scalar study
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	Scalar_raw	26526551	28353920	fresh best scalar study
CTC_FP_q51_5000_rep005	CTC	low_fp	FP	51/5000	5	Scalar_filtered	26142978	28353920	fresh best scalar study
NASA_FN_q0_rep006	NASA	main	FN	0	6	Scalar_filtered	5757031	5816181	fresh best scalar study
NASA_FN_q0_rep006	NASA	main	FN	0	6	Scalar_raw	5757031	5816181	fresh best scalar study
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	Scalar_filtered	5703882	5816181	fresh best scalar study
NASA_FN_q1_10_rep006	NASA	main	FN	1/10	6	Scalar_raw	5703882	5816181	fresh best scalar study
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	Scalar_filtered	5563379	5816181	fresh best scalar study
NASA_FN_q1_2_rep006	NASA	main	FN	1/2	6	Scalar_raw	5563379	5816181	fresh best scalar study
NASA_FN_q1_rep006	NASA	main	FN	1	6	Scalar_filtered	5370910	5816181	fresh best scalar study
NASA_FN_q1_rep006	NASA	main	FN	1	6	Scalar_raw	5370910	5816181	fresh best scalar study
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	Scalar_filtered	5484141	5816181	fresh best scalar study
NASA_FP_q1_10_rep006	NASA	main	FP	1/10	6	Scalar_raw	5506054	5816181	fresh best scalar study
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	Scalar_filtered	5267263	5816181	fresh best scalar study
NASA_FP_q1_2_rep006	NASA	main	FP	1/2	6	Scalar_raw	5267520	5816181	fresh best scalar study
NASA_FP_q1_rep006	NASA	main	FP	1	6	Scalar_filtered	5154385	5816181	fresh best scalar study
NASA_FP_q1_rep006	NASA	main	FP	1	6	Scalar_raw	5139071	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	Scalar_filtered	5640691	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep006	NASA	low_fp	FP	1923/100000	6	Scalar_raw	5679848	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	Scalar_filtered	5573387	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep006	NASA	low_fp	FP	1923/50000	6	Scalar_raw	5610744	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	Scalar_filtered	5536011	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep006	NASA	low_fp	FP	5769/100000	6	Scalar_raw	5561145	5816181	fresh best scalar study
CTC_FN_q0_rep006	CTC	main	FN	0	6	Scalar_filtered	27007723	28353920	fresh best scalar study
CTC_FN_q0_rep006	CTC	main	FN	0	6	Scalar_raw	27007723	28353920	fresh best scalar study
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	Scalar_filtered	26694787	28353920	fresh best scalar study
CTC_FN_q1_10_rep006	CTC	main	FN	1/10	6	Scalar_raw	26694787	28353920	fresh best scalar study
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	Scalar_filtered	25772717	28353920	fresh best scalar study
CTC_FN_q1_2_rep006	CTC	main	FN	1/2	6	Scalar_raw	25772717	28353920	fresh best scalar study
CTC_FN_q1_rep006	CTC	main	FN	1	6	Scalar_filtered	25260862	28353920	fresh best scalar study
CTC_FN_q1_rep006	CTC	main	FN	1	6	Scalar_raw	25260862	28353920	fresh best scalar study
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	Scalar_filtered	25301158	28353920	fresh best scalar study
CTC_FP_q1_10_rep006	CTC	main	FP	1/10	6	Scalar_raw	25450047	28353920	fresh best scalar study
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	Scalar_filtered	24821972	28353920	fresh best scalar study
CTC_FP_q1_2_rep006	CTC	main	FP	1/2	6	Scalar_raw	24590030	28353920	fresh best scalar study
CTC_FP_q1_rep006	CTC	main	FP	1	6	Scalar_filtered	24544338	28353920	fresh best scalar study
CTC_FP_q1_rep006	CTC	main	FP	1	6	Scalar_raw	24225048	28353920	fresh best scalar study
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	Scalar_filtered	26560134	28353920	fresh best scalar study
CTC_FP_q17_5000_rep006	CTC	low_fp	FP	17/5000	6	Scalar_raw	26792564	28353920	fresh best scalar study
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	Scalar_filtered	26297011	28353920	fresh best scalar study
CTC_FP_q17_2500_rep006	CTC	low_fp	FP	17/2500	6	Scalar_raw	26565430	28353920	fresh best scalar study
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	Scalar_filtered	26043926	28353920	fresh best scalar study
CTC_FP_q51_5000_rep006	CTC	low_fp	FP	51/5000	6	Scalar_raw	26423153	28353920	fresh best scalar study
NASA_FN_q0_rep007	NASA	main	FN	0	7	Scalar_raw	5776642	5816181	fresh best scalar study
NASA_FN_q0_rep007	NASA	main	FN	0	7	Scalar_filtered	5776642	5816181	fresh best scalar study
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	Scalar_raw	5744366	5816181	fresh best scalar study
NASA_FN_q1_10_rep007	NASA	main	FN	1/10	7	Scalar_filtered	5744366	5816181	fresh best scalar study
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	Scalar_raw	5582548	5816181	fresh best scalar study
NASA_FN_q1_2_rep007	NASA	main	FN	1/2	7	Scalar_filtered	5582548	5816181	fresh best scalar study
NASA_FN_q1_rep007	NASA	main	FN	1	7	Scalar_raw	5378089	5816181	fresh best scalar study
NASA_FN_q1_rep007	NASA	main	FN	1	7	Scalar_filtered	5378089	5816181	fresh best scalar study
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	Scalar_raw	5538335	5816181	fresh best scalar study
NASA_FP_q1_10_rep007	NASA	main	FP	1/10	7	Scalar_filtered	5482621	5816181	fresh best scalar study
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	Scalar_raw	5270391	5816181	fresh best scalar study
NASA_FP_q1_2_rep007	NASA	main	FP	1/2	7	Scalar_filtered	5290003	5816181	fresh best scalar study
NASA_FP_q1_rep007	NASA	main	FP	1	7	Scalar_raw	5172103	5816181	fresh best scalar study
NASA_FP_q1_rep007	NASA	main	FP	1	7	Scalar_filtered	5182416	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	Scalar_raw	5649671	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep007	NASA	low_fp	FP	1923/100000	7	Scalar_filtered	5640922	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	Scalar_raw	5621410	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep007	NASA	low_fp	FP	1923/50000	7	Scalar_filtered	5593787	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	Scalar_raw	5591453	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep007	NASA	low_fp	FP	5769/100000	7	Scalar_filtered	5559242	5816181	fresh best scalar study
CTC_FN_q0_rep007	CTC	main	FN	0	7	Scalar_raw	27169725	28353920	fresh best scalar study
CTC_FN_q0_rep007	CTC	main	FN	0	7	Scalar_filtered	27169725	28353920	fresh best scalar study
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	Scalar_raw	26786901	28353920	fresh best scalar study
CTC_FN_q1_10_rep007	CTC	main	FN	1/10	7	Scalar_filtered	26786901	28353920	fresh best scalar study
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	Scalar_raw	25849622	28353920	fresh best scalar study
CTC_FN_q1_2_rep007	CTC	main	FN	1/2	7	Scalar_filtered	25849622	28353920	fresh best scalar study
CTC_FN_q1_rep007	CTC	main	FN	1	7	Scalar_raw	25211892	28353920	fresh best scalar study
CTC_FN_q1_rep007	CTC	main	FN	1	7	Scalar_filtered	25211892	28353920	fresh best scalar study
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	Scalar_raw	25426840	28353920	fresh best scalar study
CTC_FP_q1_10_rep007	CTC	main	FP	1/10	7	Scalar_filtered	25248049	28353920	fresh best scalar study
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	Scalar_raw	24569785	28353920	fresh best scalar study
CTC_FP_q1_2_rep007	CTC	main	FP	1/2	7	Scalar_filtered	24789173	28353920	fresh best scalar study
CTC_FP_q1_rep007	CTC	main	FP	1	7	Scalar_raw	24241084	28353920	fresh best scalar study
CTC_FP_q1_rep007	CTC	main	FP	1	7	Scalar_filtered	24359352	28353920	fresh best scalar study
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	Scalar_raw	26911426	28353920	fresh best scalar study
CTC_FP_q17_5000_rep007	CTC	low_fp	FP	17/5000	7	Scalar_filtered	26658150	28353920	fresh best scalar study
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	Scalar_raw	26739566	28353920	fresh best scalar study
CTC_FP_q17_2500_rep007	CTC	low_fp	FP	17/2500	7	Scalar_filtered	26437537	28353920	fresh best scalar study
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	Scalar_raw	26584168	28353920	fresh best scalar study
CTC_FP_q51_5000_rep007	CTC	low_fp	FP	51/5000	7	Scalar_filtered	26260065	28353920	fresh best scalar study
NASA_FN_q0_rep008	NASA	main	FN	0	8	Scalar_filtered	5751357	5816181	fresh best scalar study
NASA_FN_q0_rep008	NASA	main	FN	0	8	Scalar_raw	5751357	5816181	fresh best scalar study
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	Scalar_filtered	5720810	5816181	fresh best scalar study
NASA_FN_q1_10_rep008	NASA	main	FN	1/10	8	Scalar_raw	5720810	5816181	fresh best scalar study
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	Scalar_filtered	5584779	5816181	fresh best scalar study
NASA_FN_q1_2_rep008	NASA	main	FN	1/2	8	Scalar_raw	5584779	5816181	fresh best scalar study
NASA_FN_q1_rep008	NASA	main	FN	1	8	Scalar_filtered	5376611	5816181	fresh best scalar study
NASA_FN_q1_rep008	NASA	main	FN	1	8	Scalar_raw	5376611	5816181	fresh best scalar study
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	Scalar_filtered	5479681	5816181	fresh best scalar study
NASA_FP_q1_10_rep008	NASA	main	FP	1/10	8	Scalar_raw	5523459	5816181	fresh best scalar study
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	Scalar_filtered	5302358	5816181	fresh best scalar study
NASA_FP_q1_2_rep008	NASA	main	FP	1/2	8	Scalar_raw	5315170	5816181	fresh best scalar study
NASA_FP_q1_rep008	NASA	main	FP	1	8	Scalar_filtered	5200221	5816181	fresh best scalar study
NASA_FP_q1_rep008	NASA	main	FP	1	8	Scalar_raw	5176557	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	Scalar_filtered	5643212	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep008	NASA	low_fp	FP	1923/100000	8	Scalar_raw	5646711	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	Scalar_filtered	5573754	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep008	NASA	low_fp	FP	1923/50000	8	Scalar_raw	5583852	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	Scalar_filtered	5553565	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep008	NASA	low_fp	FP	5769/100000	8	Scalar_raw	5566183	5816181	fresh best scalar study
CTC_FN_q0_rep008	CTC	main	FN	0	8	Scalar_filtered	26911856	28353920	fresh best scalar study
CTC_FN_q0_rep008	CTC	main	FN	0	8	Scalar_raw	26911856	28353920	fresh best scalar study
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	Scalar_filtered	26605260	28353920	fresh best scalar study
CTC_FN_q1_10_rep008	CTC	main	FN	1/10	8	Scalar_raw	26605260	28353920	fresh best scalar study
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	Scalar_filtered	25708666	28353920	fresh best scalar study
CTC_FN_q1_2_rep008	CTC	main	FN	1/2	8	Scalar_raw	25708666	28353920	fresh best scalar study
CTC_FN_q1_rep008	CTC	main	FN	1	8	Scalar_filtered	25190712	28353920	fresh best scalar study
CTC_FN_q1_rep008	CTC	main	FN	1	8	Scalar_raw	25190712	28353920	fresh best scalar study
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	Scalar_filtered	25169695	28353920	fresh best scalar study
CTC_FP_q1_10_rep008	CTC	main	FP	1/10	8	Scalar_raw	25238226	28353920	fresh best scalar study
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	Scalar_filtered	24864443	28353920	fresh best scalar study
CTC_FP_q1_2_rep008	CTC	main	FP	1/2	8	Scalar_raw	24629134	28353920	fresh best scalar study
CTC_FP_q1_rep008	CTC	main	FP	1	8	Scalar_filtered	24597245	28353920	fresh best scalar study
CTC_FP_q1_rep008	CTC	main	FP	1	8	Scalar_raw	24304807	28353920	fresh best scalar study
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	Scalar_filtered	26564733	28353920	fresh best scalar study
CTC_FP_q17_5000_rep008	CTC	low_fp	FP	17/5000	8	Scalar_raw	26692592	28353920	fresh best scalar study
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	Scalar_filtered	26181941	28353920	fresh best scalar study
CTC_FP_q17_2500_rep008	CTC	low_fp	FP	17/2500	8	Scalar_raw	26436957	28353920	fresh best scalar study
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	Scalar_filtered	25983181	28353920	fresh best scalar study
CTC_FP_q51_5000_rep008	CTC	low_fp	FP	51/5000	8	Scalar_raw	26211913	28353920	fresh best scalar study
NASA_FN_q0_rep009	NASA	main	FN	0	9	Scalar_raw	5766604	5816181	fresh best scalar study
NASA_FN_q0_rep009	NASA	main	FN	0	9	Scalar_filtered	5766604	5816181	fresh best scalar study
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	Scalar_raw	5743054	5816181	fresh best scalar study
NASA_FN_q1_10_rep009	NASA	main	FN	1/10	9	Scalar_filtered	5743054	5816181	fresh best scalar study
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	Scalar_raw	5562426	5816181	fresh best scalar study
NASA_FN_q1_2_rep009	NASA	main	FN	1/2	9	Scalar_filtered	5562426	5816181	fresh best scalar study
NASA_FN_q1_rep009	NASA	main	FN	1	9	Scalar_raw	5388158	5816181	fresh best scalar study
NASA_FN_q1_rep009	NASA	main	FN	1	9	Scalar_filtered	5388158	5816181	fresh best scalar study
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	Scalar_raw	5511894	5816181	fresh best scalar study
NASA_FP_q1_10_rep009	NASA	main	FP	1/10	9	Scalar_filtered	5475599	5816181	fresh best scalar study
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	Scalar_raw	5285701	5816181	fresh best scalar study
NASA_FP_q1_2_rep009	NASA	main	FP	1/2	9	Scalar_filtered	5299419	5816181	fresh best scalar study
NASA_FP_q1_rep009	NASA	main	FP	1	9	Scalar_raw	5131383	5816181	fresh best scalar study
NASA_FP_q1_rep009	NASA	main	FP	1	9	Scalar_filtered	5176365	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	Scalar_raw	5695338	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep009	NASA	low_fp	FP	1923/100000	9	Scalar_filtered	5659637	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	Scalar_raw	5631173	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep009	NASA	low_fp	FP	1923/50000	9	Scalar_filtered	5601277	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	Scalar_raw	5588290	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep009	NASA	low_fp	FP	5769/100000	9	Scalar_filtered	5545827	5816181	fresh best scalar study
CTC_FN_q0_rep009	CTC	main	FN	0	9	Scalar_raw	27131716	28353920	fresh best scalar study
CTC_FN_q0_rep009	CTC	main	FN	0	9	Scalar_filtered	27131716	28353920	fresh best scalar study
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	Scalar_raw	26678956	28353920	fresh best scalar study
CTC_FN_q1_10_rep009	CTC	main	FN	1/10	9	Scalar_filtered	26678956	28353920	fresh best scalar study
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	Scalar_raw	25642847	28353920	fresh best scalar study
CTC_FN_q1_2_rep009	CTC	main	FN	1/2	9	Scalar_filtered	25642847	28353920	fresh best scalar study
CTC_FN_q1_rep009	CTC	main	FN	1	9	Scalar_raw	25110912	28353920	fresh best scalar study
CTC_FN_q1_rep009	CTC	main	FN	1	9	Scalar_filtered	25110912	28353920	fresh best scalar study
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	Scalar_raw	25378182	28353920	fresh best scalar study
CTC_FP_q1_10_rep009	CTC	main	FP	1/10	9	Scalar_filtered	25249780	28353920	fresh best scalar study
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	Scalar_raw	24663858	28353920	fresh best scalar study
CTC_FP_q1_2_rep009	CTC	main	FP	1/2	9	Scalar_filtered	24788934	28353920	fresh best scalar study
CTC_FP_q1_rep009	CTC	main	FP	1	9	Scalar_raw	24218978	28353920	fresh best scalar study
CTC_FP_q1_rep009	CTC	main	FP	1	9	Scalar_filtered	24537072	28353920	fresh best scalar study
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	Scalar_raw	26762758	28353920	fresh best scalar study
CTC_FP_q17_5000_rep009	CTC	low_fp	FP	17/5000	9	Scalar_filtered	26338539	28353920	fresh best scalar study
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	Scalar_raw	26607156	28353920	fresh best scalar study
CTC_FP_q17_2500_rep009	CTC	low_fp	FP	17/2500	9	Scalar_filtered	26147684	28353920	fresh best scalar study
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	Scalar_raw	26392033	28353920	fresh best scalar study
CTC_FP_q51_5000_rep009	CTC	low_fp	FP	51/5000	9	Scalar_filtered	25916385	28353920	fresh best scalar study
NASA_FN_q0_rep010	NASA	main	FN	0	10	Scalar_filtered	5775082	5816181	fresh best scalar study
NASA_FN_q0_rep010	NASA	main	FN	0	10	Scalar_raw	5775082	5816181	fresh best scalar study
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	Scalar_filtered	5742455	5816181	fresh best scalar study
NASA_FN_q1_10_rep010	NASA	main	FN	1/10	10	Scalar_raw	5742455	5816181	fresh best scalar study
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	Scalar_filtered	5573945	5816181	fresh best scalar study
NASA_FN_q1_2_rep010	NASA	main	FN	1/2	10	Scalar_raw	5573945	5816181	fresh best scalar study
NASA_FN_q1_rep010	NASA	main	FN	1	10	Scalar_filtered	5352725	5816181	fresh best scalar study
NASA_FN_q1_rep010	NASA	main	FN	1	10	Scalar_raw	5352725	5816181	fresh best scalar study
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	Scalar_filtered	5456163	5816181	fresh best scalar study
NASA_FP_q1_10_rep010	NASA	main	FP	1/10	10	Scalar_raw	5487261	5816181	fresh best scalar study
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	Scalar_filtered	5244251	5816181	fresh best scalar study
NASA_FP_q1_2_rep010	NASA	main	FP	1/2	10	Scalar_raw	5257085	5816181	fresh best scalar study
NASA_FP_q1_rep010	NASA	main	FP	1	10	Scalar_filtered	5172762	5816181	fresh best scalar study
NASA_FP_q1_rep010	NASA	main	FP	1	10	Scalar_raw	5162098	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	Scalar_filtered	5657969	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep010	NASA	low_fp	FP	1923/100000	10	Scalar_raw	5688274	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	Scalar_filtered	5597637	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep010	NASA	low_fp	FP	1923/50000	10	Scalar_raw	5642279	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	Scalar_filtered	5518290	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep010	NASA	low_fp	FP	5769/100000	10	Scalar_raw	5551127	5816181	fresh best scalar study
CTC_FN_q0_rep010	CTC	main	FN	0	10	Scalar_filtered	27191824	28353920	fresh best scalar study
CTC_FN_q0_rep010	CTC	main	FN	0	10	Scalar_raw	27191824	28353920	fresh best scalar study
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	Scalar_filtered	26834985	28353920	fresh best scalar study
CTC_FN_q1_10_rep010	CTC	main	FN	1/10	10	Scalar_raw	26834985	28353920	fresh best scalar study
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	Scalar_filtered	25771785	28353920	fresh best scalar study
CTC_FN_q1_2_rep010	CTC	main	FN	1/2	10	Scalar_raw	25771785	28353920	fresh best scalar study
CTC_FN_q1_rep010	CTC	main	FN	1	10	Scalar_filtered	25156385	28353920	fresh best scalar study
CTC_FN_q1_rep010	CTC	main	FN	1	10	Scalar_raw	25156385	28353920	fresh best scalar study
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	Scalar_filtered	25361952	28353920	fresh best scalar study
CTC_FP_q1_10_rep010	CTC	main	FP	1/10	10	Scalar_raw	25427169	28353920	fresh best scalar study
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	Scalar_filtered	24818402	28353920	fresh best scalar study
CTC_FP_q1_2_rep010	CTC	main	FP	1/2	10	Scalar_raw	24556968	28353920	fresh best scalar study
CTC_FP_q1_rep010	CTC	main	FP	1	10	Scalar_filtered	24348319	28353920	fresh best scalar study
CTC_FP_q1_rep010	CTC	main	FP	1	10	Scalar_raw	24137956	28353920	fresh best scalar study
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	Scalar_filtered	26680691	28353920	fresh best scalar study
CTC_FP_q17_5000_rep010	CTC	low_fp	FP	17/5000	10	Scalar_raw	26934348	28353920	fresh best scalar study
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	Scalar_filtered	26496292	28353920	fresh best scalar study
CTC_FP_q17_2500_rep010	CTC	low_fp	FP	17/2500	10	Scalar_raw	26883524	28353920	fresh best scalar study
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	Scalar_filtered	26325685	28353920	fresh best scalar study
CTC_FP_q51_5000_rep010	CTC	low_fp	FP	51/5000	10	Scalar_raw	26668818	28353920	fresh best scalar study
NASA_FN_q0_rep011	NASA	main	FN	0	11	Scalar_raw	5746386	5816181	fresh best scalar study
NASA_FN_q0_rep011	NASA	main	FN	0	11	Scalar_filtered	5746386	5816181	fresh best scalar study
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	Scalar_raw	5685614	5816181	fresh best scalar study
NASA_FN_q1_10_rep011	NASA	main	FN	1/10	11	Scalar_filtered	5685614	5816181	fresh best scalar study
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	Scalar_raw	5533952	5816181	fresh best scalar study
NASA_FN_q1_2_rep011	NASA	main	FN	1/2	11	Scalar_filtered	5533952	5816181	fresh best scalar study
NASA_FN_q1_rep011	NASA	main	FN	1	11	Scalar_raw	5357288	5816181	fresh best scalar study
NASA_FN_q1_rep011	NASA	main	FN	1	11	Scalar_filtered	5357288	5816181	fresh best scalar study
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	Scalar_raw	5490719	5816181	fresh best scalar study
NASA_FP_q1_10_rep011	NASA	main	FP	1/10	11	Scalar_filtered	5466170	5816181	fresh best scalar study
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	Scalar_raw	5216014	5816181	fresh best scalar study
NASA_FP_q1_2_rep011	NASA	main	FP	1/2	11	Scalar_filtered	5222632	5816181	fresh best scalar study
NASA_FP_q1_rep011	NASA	main	FP	1	11	Scalar_raw	5086810	5816181	fresh best scalar study
NASA_FP_q1_rep011	NASA	main	FP	1	11	Scalar_filtered	5104079	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	Scalar_raw	5655411	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep011	NASA	low_fp	FP	1923/100000	11	Scalar_filtered	5633291	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	Scalar_raw	5618223	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep011	NASA	low_fp	FP	1923/50000	11	Scalar_filtered	5552604	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	Scalar_raw	5534530	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep011	NASA	low_fp	FP	5769/100000	11	Scalar_filtered	5498265	5816181	fresh best scalar study
CTC_FN_q0_rep011	CTC	main	FN	0	11	Scalar_raw	27073869	28353920	fresh best scalar study
CTC_FN_q0_rep011	CTC	main	FN	0	11	Scalar_filtered	27073869	28353920	fresh best scalar study
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	Scalar_raw	26755792	28353920	fresh best scalar study
CTC_FN_q1_10_rep011	CTC	main	FN	1/10	11	Scalar_filtered	26755792	28353920	fresh best scalar study
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	Scalar_raw	25917856	28353920	fresh best scalar study
CTC_FN_q1_2_rep011	CTC	main	FN	1/2	11	Scalar_filtered	25917856	28353920	fresh best scalar study
CTC_FN_q1_rep011	CTC	main	FN	1	11	Scalar_raw	25325700	28353920	fresh best scalar study
CTC_FN_q1_rep011	CTC	main	FN	1	11	Scalar_filtered	25325700	28353920	fresh best scalar study
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	Scalar_raw	25392322	28353920	fresh best scalar study
CTC_FP_q1_10_rep011	CTC	main	FP	1/10	11	Scalar_filtered	25309239	28353920	fresh best scalar study
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	Scalar_raw	24858495	28353920	fresh best scalar study
CTC_FP_q1_2_rep011	CTC	main	FP	1/2	11	Scalar_filtered	24968884	28353920	fresh best scalar study
CTC_FP_q1_rep011	CTC	main	FP	1	11	Scalar_raw	24590458	28353920	fresh best scalar study
CTC_FP_q1_rep011	CTC	main	FP	1	11	Scalar_filtered	24745887	28353920	fresh best scalar study
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	Scalar_raw	26901313	28353920	fresh best scalar study
CTC_FP_q17_5000_rep011	CTC	low_fp	FP	17/5000	11	Scalar_filtered	26702344	28353920	fresh best scalar study
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	Scalar_raw	26812132	28353920	fresh best scalar study
CTC_FP_q17_2500_rep011	CTC	low_fp	FP	17/2500	11	Scalar_filtered	26390290	28353920	fresh best scalar study
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	Scalar_raw	26645724	28353920	fresh best scalar study
CTC_FP_q51_5000_rep011	CTC	low_fp	FP	51/5000	11	Scalar_filtered	26189643	28353920	fresh best scalar study
NASA_FN_q0_rep012	NASA	main	FN	0	12	Scalar_filtered	5745713	5816181	fresh best scalar study
NASA_FN_q0_rep012	NASA	main	FN	0	12	Scalar_raw	5745713	5816181	fresh best scalar study
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	Scalar_filtered	5690248	5816181	fresh best scalar study
NASA_FN_q1_10_rep012	NASA	main	FN	1/10	12	Scalar_raw	5690248	5816181	fresh best scalar study
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	Scalar_filtered	5562750	5816181	fresh best scalar study
NASA_FN_q1_2_rep012	NASA	main	FN	1/2	12	Scalar_raw	5562750	5816181	fresh best scalar study
NASA_FN_q1_rep012	NASA	main	FN	1	12	Scalar_filtered	5365672	5816181	fresh best scalar study
NASA_FN_q1_rep012	NASA	main	FN	1	12	Scalar_raw	5365672	5816181	fresh best scalar study
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	Scalar_filtered	5463653	5816181	fresh best scalar study
NASA_FP_q1_10_rep012	NASA	main	FP	1/10	12	Scalar_raw	5512005	5816181	fresh best scalar study
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	Scalar_filtered	5288853	5816181	fresh best scalar study
NASA_FP_q1_2_rep012	NASA	main	FP	1/2	12	Scalar_raw	5295057	5816181	fresh best scalar study
NASA_FP_q1_rep012	NASA	main	FP	1	12	Scalar_filtered	5234306	5816181	fresh best scalar study
NASA_FP_q1_rep012	NASA	main	FP	1	12	Scalar_raw	5196715	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	Scalar_filtered	5666746	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep012	NASA	low_fp	FP	1923/100000	12	Scalar_raw	5671781	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	Scalar_filtered	5575626	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep012	NASA	low_fp	FP	1923/50000	12	Scalar_raw	5596967	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	Scalar_filtered	5523560	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep012	NASA	low_fp	FP	5769/100000	12	Scalar_raw	5563579	5816181	fresh best scalar study
CTC_FN_q0_rep012	CTC	main	FN	0	12	Scalar_filtered	27115520	28353920	fresh best scalar study
CTC_FN_q0_rep012	CTC	main	FN	0	12	Scalar_raw	27115520	28353920	fresh best scalar study
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	Scalar_filtered	26658505	28353920	fresh best scalar study
CTC_FN_q1_10_rep012	CTC	main	FN	1/10	12	Scalar_raw	26658505	28353920	fresh best scalar study
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	Scalar_filtered	25780369	28353920	fresh best scalar study
CTC_FN_q1_2_rep012	CTC	main	FN	1/2	12	Scalar_raw	25780369	28353920	fresh best scalar study
CTC_FN_q1_rep012	CTC	main	FN	1	12	Scalar_filtered	25372173	28353920	fresh best scalar study
CTC_FN_q1_rep012	CTC	main	FN	1	12	Scalar_raw	25372173	28353920	fresh best scalar study
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	Scalar_filtered	25371714	28353920	fresh best scalar study
CTC_FP_q1_10_rep012	CTC	main	FP	1/10	12	Scalar_raw	25424456	28353920	fresh best scalar study
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	Scalar_filtered	24688318	28353920	fresh best scalar study
CTC_FP_q1_2_rep012	CTC	main	FP	1/2	12	Scalar_raw	24764605	28353920	fresh best scalar study
CTC_FP_q1_rep012	CTC	main	FP	1	12	Scalar_filtered	24545865	28353920	fresh best scalar study
CTC_FP_q1_rep012	CTC	main	FP	1	12	Scalar_raw	24216999	28353920	fresh best scalar study
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	Scalar_filtered	26627773	28353920	fresh best scalar study
CTC_FP_q17_5000_rep012	CTC	low_fp	FP	17/5000	12	Scalar_raw	26850697	28353920	fresh best scalar study
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	Scalar_filtered	26438231	28353920	fresh best scalar study
CTC_FP_q17_2500_rep012	CTC	low_fp	FP	17/2500	12	Scalar_raw	26628842	28353920	fresh best scalar study
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	Scalar_filtered	26260357	28353920	fresh best scalar study
CTC_FP_q51_5000_rep012	CTC	low_fp	FP	51/5000	12	Scalar_raw	26476046	28353920	fresh best scalar study
NASA_FN_q0_rep013	NASA	main	FN	0	13	Scalar_raw	5752894	5816181	fresh best scalar study
NASA_FN_q0_rep013	NASA	main	FN	0	13	Scalar_filtered	5752894	5816181	fresh best scalar study
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	Scalar_raw	5708453	5816181	fresh best scalar study
NASA_FN_q1_10_rep013	NASA	main	FN	1/10	13	Scalar_filtered	5708453	5816181	fresh best scalar study
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	Scalar_raw	5526679	5816181	fresh best scalar study
NASA_FN_q1_2_rep013	NASA	main	FN	1/2	13	Scalar_filtered	5526679	5816181	fresh best scalar study
NASA_FN_q1_rep013	NASA	main	FN	1	13	Scalar_raw	5336079	5816181	fresh best scalar study
NASA_FN_q1_rep013	NASA	main	FN	1	13	Scalar_filtered	5336079	5816181	fresh best scalar study
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	Scalar_raw	5498664	5816181	fresh best scalar study
NASA_FP_q1_10_rep013	NASA	main	FP	1/10	13	Scalar_filtered	5488197	5816181	fresh best scalar study
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	Scalar_raw	5274836	5816181	fresh best scalar study
NASA_FP_q1_2_rep013	NASA	main	FP	1/2	13	Scalar_filtered	5296790	5816181	fresh best scalar study
NASA_FP_q1_rep013	NASA	main	FP	1	13	Scalar_raw	5139167	5816181	fresh best scalar study
NASA_FP_q1_rep013	NASA	main	FP	1	13	Scalar_filtered	5161776	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	Scalar_raw	5671070	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep013	NASA	low_fp	FP	1923/100000	13	Scalar_filtered	5619040	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	Scalar_raw	5612609	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep013	NASA	low_fp	FP	1923/50000	13	Scalar_filtered	5571402	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	Scalar_raw	5568349	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep013	NASA	low_fp	FP	5769/100000	13	Scalar_filtered	5540674	5816181	fresh best scalar study
CTC_FN_q0_rep013	CTC	main	FN	0	13	Scalar_raw	27047380	28353920	fresh best scalar study
CTC_FN_q0_rep013	CTC	main	FN	0	13	Scalar_filtered	27047380	28353920	fresh best scalar study
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	Scalar_raw	26795527	28353920	fresh best scalar study
CTC_FN_q1_10_rep013	CTC	main	FN	1/10	13	Scalar_filtered	26795527	28353920	fresh best scalar study
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	Scalar_raw	25638933	28353920	fresh best scalar study
CTC_FN_q1_2_rep013	CTC	main	FN	1/2	13	Scalar_filtered	25638933	28353920	fresh best scalar study
CTC_FN_q1_rep013	CTC	main	FN	1	13	Scalar_raw	25116519	28353920	fresh best scalar study
CTC_FN_q1_rep013	CTC	main	FN	1	13	Scalar_filtered	25116519	28353920	fresh best scalar study
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	Scalar_raw	25263254	28353920	fresh best scalar study
CTC_FP_q1_10_rep013	CTC	main	FP	1/10	13	Scalar_filtered	25170554	28353920	fresh best scalar study
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	Scalar_raw	24638655	28353920	fresh best scalar study
CTC_FP_q1_2_rep013	CTC	main	FP	1/2	13	Scalar_filtered	24691175	28353920	fresh best scalar study
CTC_FP_q1_rep013	CTC	main	FP	1	13	Scalar_raw	24339054	28353920	fresh best scalar study
CTC_FP_q1_rep013	CTC	main	FP	1	13	Scalar_filtered	24442765	28353920	fresh best scalar study
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	Scalar_raw	26880598	28353920	fresh best scalar study
CTC_FP_q17_5000_rep013	CTC	low_fp	FP	17/5000	13	Scalar_filtered	26676928	28353920	fresh best scalar study
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	Scalar_raw	26768194	28353920	fresh best scalar study
CTC_FP_q17_2500_rep013	CTC	low_fp	FP	17/2500	13	Scalar_filtered	26361081	28353920	fresh best scalar study
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	Scalar_raw	26504899	28353920	fresh best scalar study
CTC_FP_q51_5000_rep013	CTC	low_fp	FP	51/5000	13	Scalar_filtered	26067831	28353920	fresh best scalar study
NASA_FN_q0_rep014	NASA	main	FN	0	14	Scalar_filtered	5761461	5816181	fresh best scalar study
NASA_FN_q0_rep014	NASA	main	FN	0	14	Scalar_raw	5761461	5816181	fresh best scalar study
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	Scalar_filtered	5722568	5816181	fresh best scalar study
NASA_FN_q1_10_rep014	NASA	main	FN	1/10	14	Scalar_raw	5722568	5816181	fresh best scalar study
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	Scalar_filtered	5554527	5816181	fresh best scalar study
NASA_FN_q1_2_rep014	NASA	main	FN	1/2	14	Scalar_raw	5554527	5816181	fresh best scalar study
NASA_FN_q1_rep014	NASA	main	FN	1	14	Scalar_filtered	5380742	5816181	fresh best scalar study
NASA_FN_q1_rep014	NASA	main	FN	1	14	Scalar_raw	5380742	5816181	fresh best scalar study
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	Scalar_filtered	5507289	5816181	fresh best scalar study
NASA_FP_q1_10_rep014	NASA	main	FP	1/10	14	Scalar_raw	5548000	5816181	fresh best scalar study
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	Scalar_filtered	5280765	5816181	fresh best scalar study
NASA_FP_q1_2_rep014	NASA	main	FP	1/2	14	Scalar_raw	5275387	5816181	fresh best scalar study
NASA_FP_q1_rep014	NASA	main	FP	1	14	Scalar_filtered	5207299	5816181	fresh best scalar study
NASA_FP_q1_rep014	NASA	main	FP	1	14	Scalar_raw	5178460	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	Scalar_filtered	5670248	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep014	NASA	low_fp	FP	1923/100000	14	Scalar_raw	5683412	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	Scalar_filtered	5609639	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep014	NASA	low_fp	FP	1923/50000	14	Scalar_raw	5646626	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	Scalar_filtered	5551847	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep014	NASA	low_fp	FP	5769/100000	14	Scalar_raw	5606786	5816181	fresh best scalar study
CTC_FN_q0_rep014	CTC	main	FN	0	14	Scalar_filtered	26975075	28353920	fresh best scalar study
CTC_FN_q0_rep014	CTC	main	FN	0	14	Scalar_raw	26975075	28353920	fresh best scalar study
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	Scalar_filtered	26746378	28353920	fresh best scalar study
CTC_FN_q1_10_rep014	CTC	main	FN	1/10	14	Scalar_raw	26746378	28353920	fresh best scalar study
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	Scalar_filtered	25806635	28353920	fresh best scalar study
CTC_FN_q1_2_rep014	CTC	main	FN	1/2	14	Scalar_raw	25806635	28353920	fresh best scalar study
CTC_FN_q1_rep014	CTC	main	FN	1	14	Scalar_filtered	25155673	28353920	fresh best scalar study
CTC_FN_q1_rep014	CTC	main	FN	1	14	Scalar_raw	25155673	28353920	fresh best scalar study
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	Scalar_filtered	25444248	28353920	fresh best scalar study
CTC_FP_q1_10_rep014	CTC	main	FP	1/10	14	Scalar_raw	25523415	28353920	fresh best scalar study
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	Scalar_filtered	24834566	28353920	fresh best scalar study
CTC_FP_q1_2_rep014	CTC	main	FP	1/2	14	Scalar_raw	24655968	28353920	fresh best scalar study
CTC_FP_q1_rep014	CTC	main	FP	1	14	Scalar_filtered	24481503	28353920	fresh best scalar study
CTC_FP_q1_rep014	CTC	main	FP	1	14	Scalar_raw	24356472	28353920	fresh best scalar study
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	Scalar_filtered	26432643	28353920	fresh best scalar study
CTC_FP_q17_5000_rep014	CTC	low_fp	FP	17/5000	14	Scalar_raw	26678452	28353920	fresh best scalar study
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	Scalar_filtered	26225234	28353920	fresh best scalar study
CTC_FP_q17_2500_rep014	CTC	low_fp	FP	17/2500	14	Scalar_raw	26544823	28353920	fresh best scalar study
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	Scalar_filtered	26071764	28353920	fresh best scalar study
CTC_FP_q51_5000_rep014	CTC	low_fp	FP	51/5000	14	Scalar_raw	26518613	28353920	fresh best scalar study
NASA_FN_q0_rep015	NASA	main	FN	0	15	Scalar_raw	5754221	5816181	fresh best scalar study
NASA_FN_q0_rep015	NASA	main	FN	0	15	Scalar_filtered	5754221	5816181	fresh best scalar study
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	Scalar_raw	5728193	5816181	fresh best scalar study
NASA_FN_q1_10_rep015	NASA	main	FN	1/10	15	Scalar_filtered	5728193	5816181	fresh best scalar study
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	Scalar_raw	5549458	5816181	fresh best scalar study
NASA_FN_q1_2_rep015	NASA	main	FN	1/2	15	Scalar_filtered	5549458	5816181	fresh best scalar study
NASA_FN_q1_rep015	NASA	main	FN	1	15	Scalar_raw	5414048	5816181	fresh best scalar study
NASA_FN_q1_rep015	NASA	main	FN	1	15	Scalar_filtered	5414048	5816181	fresh best scalar study
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	Scalar_raw	5541124	5816181	fresh best scalar study
NASA_FP_q1_10_rep015	NASA	main	FP	1/10	15	Scalar_filtered	5515425	5816181	fresh best scalar study
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	Scalar_raw	5330155	5816181	fresh best scalar study
NASA_FP_q1_2_rep015	NASA	main	FP	1/2	15	Scalar_filtered	5361746	5816181	fresh best scalar study
NASA_FP_q1_rep015	NASA	main	FP	1	15	Scalar_raw	5196275	5816181	fresh best scalar study
NASA_FP_q1_rep015	NASA	main	FP	1	15	Scalar_filtered	5196810	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	Scalar_raw	5672633	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep015	NASA	low_fp	FP	1923/100000	15	Scalar_filtered	5637534	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	Scalar_raw	5632043	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep015	NASA	low_fp	FP	1923/50000	15	Scalar_filtered	5578594	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	Scalar_raw	5604489	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep015	NASA	low_fp	FP	5769/100000	15	Scalar_filtered	5562096	5816181	fresh best scalar study
CTC_FN_q0_rep015	CTC	main	FN	0	15	Scalar_raw	27066669	28353920	fresh best scalar study
CTC_FN_q0_rep015	CTC	main	FN	0	15	Scalar_filtered	27066669	28353920	fresh best scalar study
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	Scalar_raw	26784111	28353920	fresh best scalar study
CTC_FN_q1_10_rep015	CTC	main	FN	1/10	15	Scalar_filtered	26784111	28353920	fresh best scalar study
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	Scalar_raw	25709644	28353920	fresh best scalar study
CTC_FN_q1_2_rep015	CTC	main	FN	1/2	15	Scalar_filtered	25709644	28353920	fresh best scalar study
CTC_FN_q1_rep015	CTC	main	FN	1	15	Scalar_raw	25203923	28353920	fresh best scalar study
CTC_FN_q1_rep015	CTC	main	FN	1	15	Scalar_filtered	25203923	28353920	fresh best scalar study
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	Scalar_raw	25372485	28353920	fresh best scalar study
CTC_FP_q1_10_rep015	CTC	main	FP	1/10	15	Scalar_filtered	25274450	28353920	fresh best scalar study
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	Scalar_raw	24570539	28353920	fresh best scalar study
CTC_FP_q1_2_rep015	CTC	main	FP	1/2	15	Scalar_filtered	24750153	28353920	fresh best scalar study
CTC_FP_q1_rep015	CTC	main	FP	1	15	Scalar_raw	24320342	28353920	fresh best scalar study
CTC_FP_q1_rep015	CTC	main	FP	1	15	Scalar_filtered	24464796	28353920	fresh best scalar study
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	Scalar_raw	26833567	28353920	fresh best scalar study
CTC_FP_q17_5000_rep015	CTC	low_fp	FP	17/5000	15	Scalar_filtered	26582327	28353920	fresh best scalar study
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	Scalar_raw	26519551	28353920	fresh best scalar study
CTC_FP_q17_2500_rep015	CTC	low_fp	FP	17/2500	15	Scalar_filtered	26146128	28353920	fresh best scalar study
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	Scalar_raw	26479729	28353920	fresh best scalar study
CTC_FP_q51_5000_rep015	CTC	low_fp	FP	51/5000	15	Scalar_filtered	26041557	28353920	fresh best scalar study
NASA_FN_q0_rep016	NASA	main	FN	0	16	Scalar_filtered	5771271	5816181	fresh best scalar study
NASA_FN_q0_rep016	NASA	main	FN	0	16	Scalar_raw	5771271	5816181	fresh best scalar study
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	Scalar_filtered	5699837	5816181	fresh best scalar study
NASA_FN_q1_10_rep016	NASA	main	FN	1/10	16	Scalar_raw	5699837	5816181	fresh best scalar study
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	Scalar_filtered	5579256	5816181	fresh best scalar study
NASA_FN_q1_2_rep016	NASA	main	FN	1/2	16	Scalar_raw	5579256	5816181	fresh best scalar study
NASA_FN_q1_rep016	NASA	main	FN	1	16	Scalar_filtered	5334583	5816181	fresh best scalar study
NASA_FN_q1_rep016	NASA	main	FN	1	16	Scalar_raw	5334583	5816181	fresh best scalar study
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	Scalar_filtered	5443939	5816181	fresh best scalar study
NASA_FP_q1_10_rep016	NASA	main	FP	1/10	16	Scalar_raw	5479870	5816181	fresh best scalar study
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	Scalar_filtered	5251135	5816181	fresh best scalar study
NASA_FP_q1_2_rep016	NASA	main	FP	1/2	16	Scalar_raw	5254362	5816181	fresh best scalar study
NASA_FP_q1_rep016	NASA	main	FP	1	16	Scalar_filtered	5123524	5816181	fresh best scalar study
NASA_FP_q1_rep016	NASA	main	FP	1	16	Scalar_raw	5099866	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	Scalar_filtered	5633528	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep016	NASA	low_fp	FP	1923/100000	16	Scalar_raw	5658607	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	Scalar_filtered	5538844	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep016	NASA	low_fp	FP	1923/50000	16	Scalar_raw	5584431	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	Scalar_filtered	5509524	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep016	NASA	low_fp	FP	5769/100000	16	Scalar_raw	5562396	5816181	fresh best scalar study
CTC_FN_q0_rep016	CTC	main	FN	0	16	Scalar_filtered	27092241	28353920	fresh best scalar study
CTC_FN_q0_rep016	CTC	main	FN	0	16	Scalar_raw	27092241	28353920	fresh best scalar study
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	Scalar_filtered	26507594	28353920	fresh best scalar study
CTC_FN_q1_10_rep016	CTC	main	FN	1/10	16	Scalar_raw	26507594	28353920	fresh best scalar study
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	Scalar_filtered	25631443	28353920	fresh best scalar study
CTC_FN_q1_2_rep016	CTC	main	FN	1/2	16	Scalar_raw	25631443	28353920	fresh best scalar study
CTC_FN_q1_rep016	CTC	main	FN	1	16	Scalar_filtered	25098565	28353920	fresh best scalar study
CTC_FN_q1_rep016	CTC	main	FN	1	16	Scalar_raw	25098565	28353920	fresh best scalar study
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	Scalar_filtered	25306552	28353920	fresh best scalar study
CTC_FP_q1_10_rep016	CTC	main	FP	1/10	16	Scalar_raw	25440340	28353920	fresh best scalar study
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	Scalar_filtered	24824660	28353920	fresh best scalar study
CTC_FP_q1_2_rep016	CTC	main	FP	1/2	16	Scalar_raw	24669233	28353920	fresh best scalar study
CTC_FP_q1_rep016	CTC	main	FP	1	16	Scalar_filtered	24294441	28353920	fresh best scalar study
CTC_FP_q1_rep016	CTC	main	FP	1	16	Scalar_raw	24210941	28353920	fresh best scalar study
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	Scalar_filtered	26454927	28353920	fresh best scalar study
CTC_FP_q17_5000_rep016	CTC	low_fp	FP	17/5000	16	Scalar_raw	26837794	28353920	fresh best scalar study
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	Scalar_filtered	26136463	28353920	fresh best scalar study
CTC_FP_q17_2500_rep016	CTC	low_fp	FP	17/2500	16	Scalar_raw	26645061	28353920	fresh best scalar study
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	Scalar_filtered	26077517	28353920	fresh best scalar study
CTC_FP_q51_5000_rep016	CTC	low_fp	FP	51/5000	16	Scalar_raw	26608078	28353920	fresh best scalar study
NASA_FN_q0_rep017	NASA	main	FN	0	17	Scalar_raw	5763367	5816181	fresh best scalar study
NASA_FN_q0_rep017	NASA	main	FN	0	17	Scalar_filtered	5763367	5816181	fresh best scalar study
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	Scalar_raw	5723023	5816181	fresh best scalar study
NASA_FN_q1_10_rep017	NASA	main	FN	1/10	17	Scalar_filtered	5723023	5816181	fresh best scalar study
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	Scalar_raw	5568871	5816181	fresh best scalar study
NASA_FN_q1_2_rep017	NASA	main	FN	1/2	17	Scalar_filtered	5568871	5816181	fresh best scalar study
NASA_FN_q1_rep017	NASA	main	FN	1	17	Scalar_raw	5346492	5816181	fresh best scalar study
NASA_FN_q1_rep017	NASA	main	FN	1	17	Scalar_filtered	5346492	5816181	fresh best scalar study
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	Scalar_raw	5504697	5816181	fresh best scalar study
NASA_FP_q1_10_rep017	NASA	main	FP	1/10	17	Scalar_filtered	5499634	5816181	fresh best scalar study
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	Scalar_raw	5265515	5816181	fresh best scalar study
NASA_FP_q1_2_rep017	NASA	main	FP	1/2	17	Scalar_filtered	5259377	5816181	fresh best scalar study
NASA_FP_q1_rep017	NASA	main	FP	1	17	Scalar_raw	5086043	5816181	fresh best scalar study
NASA_FP_q1_rep017	NASA	main	FP	1	17	Scalar_filtered	5120814	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	Scalar_raw	5687859	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep017	NASA	low_fp	FP	1923/100000	17	Scalar_filtered	5637808	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	Scalar_raw	5628841	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep017	NASA	low_fp	FP	1923/50000	17	Scalar_filtered	5596701	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	Scalar_raw	5552253	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep017	NASA	low_fp	FP	5769/100000	17	Scalar_filtered	5532192	5816181	fresh best scalar study
CTC_FN_q0_rep017	CTC	main	FN	0	17	Scalar_raw	26965399	28353920	fresh best scalar study
CTC_FN_q0_rep017	CTC	main	FN	0	17	Scalar_filtered	26965399	28353920	fresh best scalar study
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	Scalar_raw	26584087	28353920	fresh best scalar study
CTC_FN_q1_10_rep017	CTC	main	FN	1/10	17	Scalar_filtered	26584087	28353920	fresh best scalar study
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	Scalar_raw	25645692	28353920	fresh best scalar study
CTC_FN_q1_2_rep017	CTC	main	FN	1/2	17	Scalar_filtered	25645692	28353920	fresh best scalar study
CTC_FN_q1_rep017	CTC	main	FN	1	17	Scalar_raw	25210857	28353920	fresh best scalar study
CTC_FN_q1_rep017	CTC	main	FN	1	17	Scalar_filtered	25210857	28353920	fresh best scalar study
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	Scalar_raw	25400613	28353920	fresh best scalar study
CTC_FP_q1_10_rep017	CTC	main	FP	1/10	17	Scalar_filtered	25428252	28353920	fresh best scalar study
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	Scalar_raw	24642506	28353920	fresh best scalar study
CTC_FP_q1_2_rep017	CTC	main	FP	1/2	17	Scalar_filtered	24649182	28353920	fresh best scalar study
CTC_FP_q1_rep017	CTC	main	FP	1	17	Scalar_raw	24296527	28353920	fresh best scalar study
CTC_FP_q1_rep017	CTC	main	FP	1	17	Scalar_filtered	24397404	28353920	fresh best scalar study
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	Scalar_raw	26759162	28353920	fresh best scalar study
CTC_FP_q17_5000_rep017	CTC	low_fp	FP	17/5000	17	Scalar_filtered	26641425	28353920	fresh best scalar study
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	Scalar_raw	26581450	28353920	fresh best scalar study
CTC_FP_q17_2500_rep017	CTC	low_fp	FP	17/2500	17	Scalar_filtered	26320982	28353920	fresh best scalar study
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	Scalar_raw	26368885	28353920	fresh best scalar study
CTC_FP_q51_5000_rep017	CTC	low_fp	FP	51/5000	17	Scalar_filtered	26073072	28353920	fresh best scalar study
NASA_FN_q0_rep018	NASA	main	FN	0	18	Scalar_filtered	5761432	5816181	fresh best scalar study
NASA_FN_q0_rep018	NASA	main	FN	0	18	Scalar_raw	5761432	5816181	fresh best scalar study
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	Scalar_filtered	5745704	5816181	fresh best scalar study
NASA_FN_q1_10_rep018	NASA	main	FN	1/10	18	Scalar_raw	5745704	5816181	fresh best scalar study
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	Scalar_filtered	5577228	5816181	fresh best scalar study
NASA_FN_q1_2_rep018	NASA	main	FN	1/2	18	Scalar_raw	5577228	5816181	fresh best scalar study
NASA_FN_q1_rep018	NASA	main	FN	1	18	Scalar_filtered	5426165	5816181	fresh best scalar study
NASA_FN_q1_rep018	NASA	main	FN	1	18	Scalar_raw	5426165	5816181	fresh best scalar study
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	Scalar_filtered	5497977	5816181	fresh best scalar study
NASA_FP_q1_10_rep018	NASA	main	FP	1/10	18	Scalar_raw	5509633	5816181	fresh best scalar study
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	Scalar_filtered	5353175	5816181	fresh best scalar study
NASA_FP_q1_2_rep018	NASA	main	FP	1/2	18	Scalar_raw	5319224	5816181	fresh best scalar study
NASA_FP_q1_rep018	NASA	main	FP	1	18	Scalar_filtered	5265354	5816181	fresh best scalar study
NASA_FP_q1_rep018	NASA	main	FP	1	18	Scalar_raw	5215977	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	Scalar_filtered	5642136	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep018	NASA	low_fp	FP	1923/100000	18	Scalar_raw	5659052	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	Scalar_filtered	5577141	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep018	NASA	low_fp	FP	1923/50000	18	Scalar_raw	5594207	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	Scalar_filtered	5552667	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep018	NASA	low_fp	FP	5769/100000	18	Scalar_raw	5556447	5816181	fresh best scalar study
CTC_FN_q0_rep018	CTC	main	FN	0	18	Scalar_filtered	27110775	28353920	fresh best scalar study
CTC_FN_q0_rep018	CTC	main	FN	0	18	Scalar_raw	27110775	28353920	fresh best scalar study
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	Scalar_filtered	26676306	28353920	fresh best scalar study
CTC_FN_q1_10_rep018	CTC	main	FN	1/10	18	Scalar_raw	26676306	28353920	fresh best scalar study
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	Scalar_filtered	25746316	28353920	fresh best scalar study
CTC_FN_q1_2_rep018	CTC	main	FN	1/2	18	Scalar_raw	25746316	28353920	fresh best scalar study
CTC_FN_q1_rep018	CTC	main	FN	1	18	Scalar_filtered	25150914	28353920	fresh best scalar study
CTC_FN_q1_rep018	CTC	main	FN	1	18	Scalar_raw	25150914	28353920	fresh best scalar study
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	Scalar_filtered	25150945	28353920	fresh best scalar study
CTC_FP_q1_10_rep018	CTC	main	FP	1/10	18	Scalar_raw	25183469	28353920	fresh best scalar study
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	Scalar_filtered	24691866	28353920	fresh best scalar study
CTC_FP_q1_2_rep018	CTC	main	FP	1/2	18	Scalar_raw	24536518	28353920	fresh best scalar study
CTC_FP_q1_rep018	CTC	main	FP	1	18	Scalar_filtered	24495737	28353920	fresh best scalar study
CTC_FP_q1_rep018	CTC	main	FP	1	18	Scalar_raw	24316009	28353920	fresh best scalar study
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	Scalar_filtered	26616843	28353920	fresh best scalar study
CTC_FP_q17_5000_rep018	CTC	low_fp	FP	17/5000	18	Scalar_raw	26841878	28353920	fresh best scalar study
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	Scalar_filtered	26371083	28353920	fresh best scalar study
CTC_FP_q17_2500_rep018	CTC	low_fp	FP	17/2500	18	Scalar_raw	26692874	28353920	fresh best scalar study
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	Scalar_filtered	26148160	28353920	fresh best scalar study
CTC_FP_q51_5000_rep018	CTC	low_fp	FP	51/5000	18	Scalar_raw	26493687	28353920	fresh best scalar study
NASA_FN_q0_rep019	NASA	main	FN	0	19	Scalar_raw	5744086	5816181	fresh best scalar study
NASA_FN_q0_rep019	NASA	main	FN	0	19	Scalar_filtered	5744086	5816181	fresh best scalar study
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	Scalar_raw	5686620	5816181	fresh best scalar study
NASA_FN_q1_10_rep019	NASA	main	FN	1/10	19	Scalar_filtered	5686620	5816181	fresh best scalar study
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	Scalar_raw	5547046	5816181	fresh best scalar study
NASA_FN_q1_2_rep019	NASA	main	FN	1/2	19	Scalar_filtered	5547046	5816181	fresh best scalar study
NASA_FN_q1_rep019	NASA	main	FN	1	19	Scalar_raw	5378985	5816181	fresh best scalar study
NASA_FN_q1_rep019	NASA	main	FN	1	19	Scalar_filtered	5378985	5816181	fresh best scalar study
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	Scalar_raw	5515940	5816181	fresh best scalar study
NASA_FP_q1_10_rep019	NASA	main	FP	1/10	19	Scalar_filtered	5489034	5816181	fresh best scalar study
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	Scalar_raw	5241470	5816181	fresh best scalar study
NASA_FP_q1_2_rep019	NASA	main	FP	1/2	19	Scalar_filtered	5268161	5816181	fresh best scalar study
NASA_FP_q1_rep019	NASA	main	FP	1	19	Scalar_raw	5132326	5816181	fresh best scalar study
NASA_FP_q1_rep019	NASA	main	FP	1	19	Scalar_filtered	5171458	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	Scalar_raw	5676672	5816181	fresh best scalar study
NASA_FP_q1923_100000_rep019	NASA	low_fp	FP	1923/100000	19	Scalar_filtered	5655179	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	Scalar_raw	5643073	5816181	fresh best scalar study
NASA_FP_q1923_50000_rep019	NASA	low_fp	FP	1923/50000	19	Scalar_filtered	5606300	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	Scalar_raw	5594114	5816181	fresh best scalar study
NASA_FP_q5769_100000_rep019	NASA	low_fp	FP	5769/100000	19	Scalar_filtered	5549697	5816181	fresh best scalar study
CTC_FN_q0_rep019	CTC	main	FN	0	19	Scalar_raw	27158214	28353920	fresh best scalar study
CTC_FN_q0_rep019	CTC	main	FN	0	19	Scalar_filtered	27158214	28353920	fresh best scalar study
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	Scalar_raw	26799812	28353920	fresh best scalar study
CTC_FN_q1_10_rep019	CTC	main	FN	1/10	19	Scalar_filtered	26799812	28353920	fresh best scalar study
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	Scalar_raw	25673145	28353920	fresh best scalar study
CTC_FN_q1_2_rep019	CTC	main	FN	1/2	19	Scalar_filtered	25673145	28353920	fresh best scalar study
CTC_FN_q1_rep019	CTC	main	FN	1	19	Scalar_raw	25186699	28353920	fresh best scalar study
CTC_FN_q1_rep019	CTC	main	FN	1	19	Scalar_filtered	25186699	28353920	fresh best scalar study
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	Scalar_raw	25562632	28353920	fresh best scalar study
CTC_FP_q1_10_rep019	CTC	main	FP	1/10	19	Scalar_filtered	25278342	28353920	fresh best scalar study
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	Scalar_raw	24677497	28353920	fresh best scalar study
CTC_FP_q1_2_rep019	CTC	main	FP	1/2	19	Scalar_filtered	24715142	28353920	fresh best scalar study
CTC_FP_q1_rep019	CTC	main	FP	1	19	Scalar_raw	24281769	28353920	fresh best scalar study
CTC_FP_q1_rep019	CTC	main	FP	1	19	Scalar_filtered	24396627	28353920	fresh best scalar study
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	Scalar_raw	26977254	28353920	fresh best scalar study
CTC_FP_q17_5000_rep019	CTC	low_fp	FP	17/5000	19	Scalar_filtered	26763999	28353920	fresh best scalar study
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	Scalar_raw	26854792	28353920	fresh best scalar study
CTC_FP_q17_2500_rep019	CTC	low_fp	FP	17/2500	19	Scalar_filtered	26513838	28353920	fresh best scalar study
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	Scalar_raw	26757752	28353920	fresh best scalar study
CTC_FP_q51_5000_rep019	CTC	low_fp	FP	51/5000	19	Scalar_filtered	26367784	28353920	fresh best scalar study


==> anc/P1_chronological/metric_summary.tsv <==
dataset	study	condition	windows	TP	FP	FN	TN	precision	recall	F1	weighted_recall	pooled_eta_over_OPT	mean_eta_over_OPT	error_bound_active_windows
NASA	learned	learned_F1	7	553	97	285	2679	0.8507692307692307	0.6599045346062052	0.7432795698924731	0.6101027445995048	0.5766998396690922	0.5496063210816429	6
NASA	learned	learned_05	7	521	37	317	2739	0.9336917562724014	0.6217183770883055	0.7464183381088825	0.5324978416993179	0.6129308300207766	0.584193894866378	6
NASA	learned	all_negative	7	0	0	838	2776	0.0	0.0	0.0	0.0	1.0	1.0	0
NASA	learned	all_positive	7	838	2776	0	0	0.2318760376314333	1.0	0.37646001796945194	1.0	21.642241027635738	21.195720779177773	0
NASA	learned	perfect	7	838	0	0	2776	1.0	1.0	1.0	1.0	0.0	0.0	7
NASA	structured	FP_uniform	7	838	29	0	2747	0.9665513264129181	1.0	0.9829912023460411	1.0	0.194026013452617	0.17192473233049532	7
NASA	structured	FP_length	7	838	29	0	2747	0.9665513264129181	1.0	0.9829912023460411	1.0	0.16388380278349635	0.17303752962600566	7
NASA	structured	FP_burst	7	838	29	0	2747	0.9665513264129181	1.0	0.9829912023460411	1.0	0.21249442636637036	0.17389103875711767	7
NASA	structured	FN_uniform	7	753	0	85	2776	1.0	0.8985680190930787	0.9465744814582024	0.9261880140787614	0.07381198592123862	0.08145035441281782	7
NASA	structured	FN_length	7	753	0	85	2776	1.0	0.8985680190930787	0.9465744814582024	0.511276290948419	0.488723709051581	0.5258755964793782	7
NASA	structured	FN_burst	7	753	0	85	2776	1.0	0.8985680190930787	0.9465744814582024	0.9581934786114774	0.04180652138852258	0.041035263332249154	7
NASA	planted	a=0	1	249	0	0	263	1.0	1.0	1.0	1.0	0.0	0.0	1
NASA	planted	a=1/4	1	254	21	0	264	0.9236363636363636	1.0	0.9603024574669187	1.0	0.0	0.0	1
NASA	planted	a=1/2	1	254	21	0	264	0.9236363636363636	1.0	0.9603024574669187	1.0	0.0	0.0	1
NASA	planted	a=9/10	1	254	21	0	264	0.9236363636363636	1.0	0.9603024574669187	1.0	0.0	0.0	1
NASA	planted	a=1	1	5	21	0	1	0.19230769230769232	1.0	0.3225806451612903	1.0	0.0	0.0	1
CTC	learned	learned_F1	31	392	523	528	13998	0.4284153005464481	0.4260869565217391	0.42724795640326974	0.36440774583102686	1.5735061631219034	1.6405505238150602	0
CTC	learned	learned_05	31	267	266	653	14255	0.50093808630394	0.2902173913043478	0.36751548520302824	0.2851544345136048	1.259709142048121	1.3174444233971054	0
CTC	learned	all_negative	31	0	0	920	14521	0.0	0.0	0.0	0.0	1.0	1.0	0
CTC	learned	all_positive	31	920	14521	0	0	0.05958163331390454	1.0	0.11246256341299432	1.0	33.38047885217637	35.234224562443735	0
CTC	learned	perfect	31	920	0	0	14521	1.0	1.0	1.0	1.0	0.0	0.0	31
CTC	structured	FP_uniform	31	920	151	0	14370	0.8590102707749766	1.0	0.9241587142139628	1.0	0.32730035078698844	0.3450867786986495	30
CTC	structured	FP_length	31	920	151	0	14370	0.8590102707749766	1.0	0.9241587142139628	1.0	0.3452914579139578	0.3713840585341138	29
CTC	structured	FP_burst	31	920	151	0	14370	0.8590102707749766	1.0	0.9241587142139628	1.0	0.37812926022691085	0.40625684407817303	29
CTC	structured	FN_uniform	31	825	0	95	14521	1.0	0.8967391304347826	0.9455587392550143	0.8936389058767888	0.10636109412321114	0.10763768067863806	31
CTC	structured	FN_length	31	825	0	95	14521	1.0	0.8967391304347826	0.9455587392550143	0.7435320576684161	0.25646794233158393	0.27204396364623623	31
CTC	structured	FN_burst	31	825	0	95	14521	1.0	0.8967391304347826	0.9455587392550143	0.9151378828880129	0.08486211711198711	0.07849007822644902	31
CTC	planted	a=0	1	37	0	0	475	1.0	1.0	1.0	1.0	0.0	0.0	1
CTC	planted	a=1/4	1	42	21	0	476	0.6666666666666666	1.0	0.8	1.0	0.0	0.0	1
CTC	planted	a=1/2	1	42	21	0	476	0.6666666666666666	1.0	0.8	1.0	0.0	0.0	1
CTC	planted	a=9/10	1	42	21	0	476	0.6666666666666666	1.0	0.8	1.0	0.0	0.0	1
CTC	planted	a=1	1	5	21	0	1	0.19230769230769232	1.0	0.3225806451612903	1.0	0.0	0.0	1


==> anc/P1_chronological/metrics.tsv <==
case_id	dataset	study	condition	n	OPT_exact	TP	FP	FN	TN	precision	recall	F1	FN_weight	FP_conflict_excess	eta_exact	eta_over_OPT	weighted_recall	error_bound_active
NASA_test_000_learned_F1	NASA	learned	learned_F1	512	124606	222	26	27	237	0.8951612903225806	0.891566265060241	0.8933601609657947	17628	23253	40881	0.32808211482593136	0.8585300868336998	1
NASA_test_000_learned_05	NASA	learned	learned_05	512	124606	211	12	38	251	0.9461883408071748	0.8473895582329317	0.8940677966101694	32253	21824	54077	0.43398391730735275	0.7411601367510393	1
NASA_test_000_all_negative	NASA	learned	all_negative	512	124606	0	0	249	263	0.0	0.0	0.0	124606	0	124606	1.0	0.0	0
NASA_test_000_all_positive	NASA	learned	all_positive	512	124606	249	263	0	0	0.486328125	1.0	0.6544021024967148	0	1455344	1455344	11.679565992006806	1.0	0
NASA_test_000_perfect	NASA	learned	perfect	512	124606	249	0	0	263	1.0	1.0	1.0	0	0	0	0.0	1.0	1
NASA_test_000_FP_uniform	NASA	structured	FP_uniform	512	124606	249	3	0	260	0.9880952380952381	1.0	0.9940119760479041	0	13940	13940	0.11187262250613936	1.0	1
NASA_test_000_FP_length	NASA	structured	FP_length	512	124606	249	3	0	260	0.9880952380952381	1.0	0.9940119760479041	0	12460	12460	0.09999518482256071	1.0	1
NASA_test_000_FP_burst	NASA	structured	FP_burst	512	124606	249	3	0	260	0.9880952380952381	1.0	0.9940119760479041	0	32536	32536	0.26111102194115854	1.0	1
NASA_test_000_FN_uniform	NASA	structured	FN_uniform	512	124606	224	0	25	263	1.0	0.8995983935742972	0.9471458773784355	5949	0	5949	0.04774248431054685	0.9522575156894532	1
NASA_test_000_FN_length	NASA	structured	FN_length	512	124606	224	0	25	263	1.0	0.8995983935742972	0.9471458773784355	83916	0	83916	0.6734507166589089	0.3265492833410911	1
NASA_test_000_FN_burst	NASA	structured	FN_burst	512	124606	224	0	25	263	1.0	0.8995983935742972	0.9471458773784355	4494	0	4494	0.0360656790202719	0.9639343209797281	1
NASA_test_001_learned_F1	NASA	learned	learned_F1	512	97409	86	7	44	375	0.9247311827956989	0.6615384615384615	0.7713004484304933	19014	2856	21870	0.22451724173331006	0.8048024309868698	1
NASA_test_001_learned_05	NASA	learned	learned_05	512	97409	81	2	49	380	0.9759036144578314	0.6230769230769231	0.7605633802816901	23567	2527	26094	0.2678807913026517	0.7580613700992721	1
NASA_test_001_all_negative	NASA	learned	all_negative	512	97409	0	0	130	382	0.0	0.0	0.0	97409	0	97409	1.0	0.0	0
NASA_test_001_all_positive	NASA	learned	all_positive	512	97409	130	382	0	0	0.25390625	1.0	0.40498442367601245	0	1977633	1977633	20.30236425792278	1.0	0
NASA_test_001_perfect	NASA	learned	perfect	512	97409	130	0	0	382	1.0	1.0	1.0	0	0	0	0.0	1.0	1
NASA_test_001_FP_uniform	NASA	structured	FP_uniform	512	97409	130	4	0	378	0.9701492537313433	1.0	0.9848484848484849	0	27991	27991	0.28735537783983	1.0	1
NASA_test_001_FP_length	NASA	structured	FP_length	512	97409	130	4	0	378	0.9701492537313433	1.0	0.9848484848484849	0	20542	20542	0.21088400455810039	1.0	1
NASA_test_001_FP_burst	NASA	structured	FP_burst	512	97409	130	4	0	378	0.9701492537313433	1.0	0.9848484848484849	0	12239	12239	0.12564547423749345	1.0	1
NASA_test_001_FN_uniform	NASA	structured	FN_uniform	512	97409	117	0	13	382	1.0	0.9	0.9473684210526315	15890	0	15890	0.1631266104774713	0.8368733895225288	1
NASA_test_001_FN_length	NASA	structured	FN_length	512	97409	117	0	13	382	1.0	0.9	0.9473684210526315	64769	0	64769	0.6649180260550873	0.3350819739449127	1
NASA_test_001_FN_burst	NASA	structured	FN_burst	512	97409	117	0	13	382	1.0	0.9	0.9473684210526315	7125	0	7125	0.07314519192271761	0.9268548080772824	1
NASA_test_002_learned_F1	NASA	learned	learned_F1	512	91232	71	26	36	379	0.7319587628865979	0.6635514018691588	0.696078431372549	52662	9188	61850	0.6779419501929148	0.4227683269028411	1
NASA_test_002_learned_05	NASA	learned	learned_05	512	91232	66	3	41	402	0.9565217391304348	0.616822429906542	0.75	55047	5864	60911	0.6676495089442301	0.39662618379515957	1
NASA_test_002_all_negative	NASA	learned	all_negative	512	91232	0	0	107	405	0.0	0.0	0.0	91232	0	91232	1.0	0.0	0
NASA_test_002_all_positive	NASA	learned	all_positive	512	91232	107	405	0	0	0.208984375	1.0	0.345718901453958	0	3415146	3415146	37.43364170466503	1.0	0
NASA_test_002_perfect	NASA	learned	perfect	512	91232	107	0	0	405	1.0	1.0	1.0	0	0	0	0.0	1.0	1
NASA_test_002_FP_uniform	NASA	structured	FP_uniform	512	91232	107	4	0	401	0.963963963963964	1.0	0.981651376146789	0	4473	4473	0.049028849526481934	1.0	1
NASA_test_002_FP_length	NASA	structured	FP_length	512	91232	107	4	0	401	0.963963963963964	1.0	0.981651376146789	0	27008	27008	0.2960364784286215	1.0	1
NASA_test_002_FP_burst	NASA	structured	FP_burst	512	91232	107	4	0	401	0.963963963963964	1.0	0.981651376146789	0	5576	5576	0.061118905647141356	1.0	1
NASA_test_002_FN_uniform	NASA	structured	FN_uniform	512	91232	96	0	11	405	1.0	0.897196261682243	0.9458128078817734	1307	0	1307	0.014326113644335321	0.9856738863556647	1
NASA_test_002_FN_length	NASA	structured	FN_length	512	91232	96	0	11	405	1.0	0.897196261682243	0.9458128078817734	68874	0	68874	0.754932479831638	0.24506752016836197	1
NASA_test_002_FN_burst	NASA	structured	FN_burst	512	91232	96	0	11	405	1.0	0.897196261682243	0.9458128078817734	1419	0	1419	0.015553753069098562	0.9844462469309014	1
NASA_test_003_learned_F1	NASA	learned	learned_F1	512	120423	91	18	47	356	0.8348623853211009	0.6594202898550725	0.7368421052631579	35042	20882	55924	0.4643963362480589	0.7090090763392375	1
NASA_test_003_learned_05	NASA	learned	learned_05	512	120423	86	6	52	368	0.9347826086956522	0.6231884057971014	0.7478260869565218	39604	13054	52658	0.43727527133521005	0.6711259477010205	1
NASA_test_003_all_negative	NASA	learned	all_negative	512	120423	0	0	138	374	0.0	0.0	0.0	120423	0	120423	1.0	0.0	0
NASA_test_003_all_positive	NASA	learned	all_positive	512	120423	138	374	0	0	0.26953125	1.0	0.4246153846153846	0	762850	762850	6.334753327852653	1.0	0
NASA_test_003_perfect	NASA	learned	perfect	512	120423	138	0	0	374	1.0	1.0	1.0	0	0	0	0.0	1.0	1
NASA_test_003_FP_uniform	NASA	structured	FP_uniform	512	120423	138	4	0	370	0.971830985915493	1.0	0.9857142857142858	0	4449	4449	0.03694476968685384	1.0	1
NASA_test_003_FP_length	NASA	structured	FP_length	512	120423	138	4	0	370	0.971830985915493	1.0	0.9857142857142858	0	10423	10423	0.08655323318635144	1.0	1
NASA_test_003_FP_burst	NASA	structured	FP_burst	512	120423	138	4	0	370	0.971830985915493	1.0	0.9857142857142858	0	3818	3818	0.031704906869950096	1.0	1
NASA_test_003_FN_uniform	NASA	structured	FN_uniform	512	120423	124	0	14	374	1.0	0.8985507246376812	0.9465648854961832	25470	0	25470	0.21150444682494207	0.7884955531750579	1
NASA_test_003_FN_length	NASA	structured	FN_length	512	120423	124	0	14	374	1.0	0.8985507246376812	0.9465648854961832	49657	0	49657	0.41235478272423043	0.5876452172757696	1
NASA_test_003_FN_burst	NASA	structured	FN_burst	512	120423	124	0	14	374	1.0	0.8985507246376812	0.9465648854961832	5205	0	5205	0.043222640193318555	0.9567773598066814	1
NASA_test_004_learned_F1	NASA	learned	learned_F1	512	183400	58	11	54	389	0.8405797101449275	0.5178571428571429	0.6408839779005525	66058	49638	115696	0.6308396946564886	0.639814612868048	1
NASA_test_004_learned_05	NASA	learned	learned_05	512	183400	55	7	57	393	0.8870967741935484	0.49107142857142855	0.632183908045977	76334	30692	107026	0.5835659760087241	0.583784078516903	1
NASA_test_004_all_negative	NASA	learned	all_negative	512	183400	0	0	112	400	0.0	0.0	0.0	183400	0	183400	1.0	0.0	0
NASA_test_004_all_positive	NASA	learned	all_positive	512	183400	112	400	0	0	0.21875	1.0	0.358974358974359	0	3003946	3003946	16.379203925845147	1.0	0
NASA_test_004_perfect	NASA	learned	perfect	512	183400	112	0	0	400	1.0	1.0	1.0	0	0	0	0.0	1.0	1
NASA_test_004_FP_uniform	NASA	structured	FP_uniform	512	183400	112	4	0	396	0.9655172413793104	1.0	0.9824561403508771	0	18469	18469	0.10070338058887678	1.0	1
NASA_test_004_FP_length	NASA	structured	FP_length	512	183400	112	4	0	396	0.9655172413793104	1.0	0.9824561403508771	0	21114	21114	0.11512540894220284	1.0	1
NASA_test_004_FP_burst	NASA	structured	FP_burst	512	183400	112	4	0	396	0.9655172413793104	1.0	0.9824561403508771	0	9611	9611	0.052404580152671756	1.0	1
NASA_test_004_FN_uniform	NASA	structured	FN_uniform	512	183400	101	0	11	400	1.0	0.9017857142857143	0.9483568075117371	10272	0	10272	0.05600872410032715	0.9439912758996728	1
NASA_test_004_FN_length	NASA	structured	FN_length	512	183400	101	0	11	400	1.0	0.9017857142857143	0.9483568075117371	98849	0	98849	0.5389803707742639	0.4610196292257361	1
NASA_test_004_FN_burst	NASA	structured	FN_burst	512	183400	101	0	11	400	1.0	0.9017857142857143	0.9483568075117371	5810	0	5810	0.0316793893129771	0.9683206106870229	1
NASA_test_005_learned_F1	NASA	learned	learned_F1	512	160057	11	5	44	452	0.6875	0.2	0.30985915492957744	83970	66245	150215	0.9385094060241039	0.4753743978707585	0
NASA_test_005_learned_05	NASA	learned	learned_05	512	160057	10	4	45	453	0.7142857142857143	0.18181818181818182	0.2898550724637681	113074	58396	171470	1.0713058472919024	0.2935391766683119	0
NASA_test_005_all_negative	NASA	learned	all_negative	512	160057	0	0	55	457	0.0	0.0	0.0	160057	0	160057	1.0	0.0	0
NASA_test_005_all_positive	NASA	learned	all_positive	512	160057	55	457	0	0	0.107421875	1.0	0.19400352733686066	0	4625502	4625502	28.89909219840432	1.0	0
NASA_test_005_perfect	NASA	learned	perfect	512	160057	55	0	0	457	1.0	1.0	1.0	0	0	0	0.0	1.0	1
NASA_test_005_FP_uniform	NASA	structured	FP_uniform	512	160057	55	5	0	452	0.9166666666666666	1.0	0.9565217391304348	0	49072	49072	0.30659077703568105	1.0	1
NASA_test_005_FP_length	NASA	structured	FP_length	512	160057	55	5	0	452	0.9166666666666666	1.0	0.9565217391304348	0	41516	41516	0.2593825949505489	1.0	1
NASA_test_005_FP_burst	NASA	structured	FP_burst	512	160057	55	5	0	452	0.9166666666666666	1.0	0.9565217391304348	0	40494	40494	0.252997369687049	1.0	1
NASA_test_005_FN_uniform	NASA	structured	FN_uniform	512	160057	49	0	6	457	1.0	0.8909090909090909	0.9423076923076923	3468	0	3468	0.02166728103113266	0.9783327189688673	1
NASA_test_005_FN_length	NASA	structured	FN_length	512	160057	49	0	6	457	1.0	0.8909090909090909	0.9423076923076923	37230	0	37230	0.23260463459892414	0.7673953654010759	1
NASA_test_005_FN_burst	NASA	structured	FN_burst	512	160057	49	0	6	457	1.0	0.8909090909090909	0.9423076923076923	5807	0	5807	0.03628082495610939	0.9637191750438906	1
NASA_test_006_learned_F1	NASA	learned	learned_F1	542	276943	14	4	33	491	0.7777777777777778	0.2978723404255319	0.4307692307692308	136605	24841	161446	0.5829575038906923	0.5067396540082255	1
NASA_test_006_learned_05	NASA	learned	learned_05	542	276943	12	3	35	492	0.8	0.2553191489361702	0.3870967741935484	152901	20935	173836	0.6276959518745735	0.44789722072773097	1
NASA_test_006_all_negative	NASA	learned	all_negative	542	276943	0	0	47	495	0.0	0.0	0.0	276943	0	276943	1.0	0.0	0
NASA_test_006_all_positive	NASA	learned	all_positive	542	276943	47	495	0	0	0.08671586715867159	1.0	0.15959252971137522	0	7572016	7572016	27.34142404754769	1.0	0
NASA_test_006_perfect	NASA	learned	perfect	542	276943	47	0	0	495	1.0	1.0	1.0	0	0	0	0.0	1.0	1
NASA_test_006_FP_uniform	NASA	structured	FP_uniform	542	276943	47	5	0	490	0.9038461538461539	1.0	0.9494949494949495	0	86123	86123	0.3109773491296043	1.0	1
NASA_test_006_FP_length	NASA	structured	FP_length	542	276943	47	5	0	490	0.9038461538461539	1.0	0.9494949494949495	0	39682	39682	0.14328580249365394	1.0	1
NASA_test_006_FP_burst	NASA	structured	FP_burst	542	276943	47	5	0	490	0.9038461538461539	1.0	0.9494949494949495	0	119710	119710	0.43225501276435946	1.0	1
NASA_test_006_FN_uniform	NASA	structured	FN_uniform	542	276943	42	0	5	495	1.0	0.8936170212765957	0.9438202247191011	15447	0	15447	0.055776820500969514	0.9442231794990305	1
NASA_test_006_FN_length	NASA	structured	FN_length	542	276943	42	0	5	495	1.0	0.8936170212765957	0.9438202247191011	111854	0	111854	0.4038881647125943	0.5961118352874057	1
NASA_test_006_FN_burst	NASA	structured	FN_burst	542	276943	42	0	5	495	1.0	0.8936170212765957	0.9438202247191011	14207	0	14207	0.05129936485125098	0.948700635148749	1
NASA_planted_a0	NASA	planted	a=0	512	1	249	0	0	263	1.0	1.0	1.0	0	0	0	0.0	1.0	1
NASA_planted_a1_4	NASA	planted	a=1/4	539	1	254	21	0	264	0.9236363636363636	1.0	0.9603024574669187	0	0	0	0.0	1.0	1
NASA_planted_a1_2	NASA	planted	a=1/2	539	1	254	21	0	264	0.9236363636363636	1.0	0.9603024574669187	0	0	0	0.0	1.0	1
NASA_planted_a9_10	NASA	planted	a=9/10	539	1	254	21	0	264	0.9236363636363636	1.0	0.9603024574669187	0	0	0	0.0	1.0	1
NASA_planted_a1	NASA	planted	a=1	27	1	5	21	0	1	0.19230769230769232	1.0	0.3225806451612903	0	0	0	0.0	1.0	1
CTC_test_000_learned_F1	CTC	learned	learned_F1	512	700125	17	18	20	457	0.4857142857142857	0.4594594594594595	0.4722222222222222	406168	436186	842354	1.2031480092840565	0.4198635957864667	0
CTC_test_000_learned_05	CTC	learned	learned_05	512	700125	15	9	22	466	0.625	0.40540540540540543	0.4918032786885246	480052	272373	752425	1.0747009462595964	0.31433386895197285	0
CTC_test_000_all_negative	CTC	learned	all_negative	512	700125	0	0	37	475	0.0	0.0	0.0	700125	0	700125	1.0	0.0	0
CTC_test_000_all_positive	CTC	learned	all_positive	512	700125	37	475	0	0	0.072265625	1.0	0.13479052823315119	0	18020946	18020946	25.73961221210498	1.0	0
CTC_test_000_perfect	CTC	learned	perfect	512	700125	37	0	0	475	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_000_FP_uniform	CTC	structured	FP_uniform	512	700125	37	5	0	470	0.8809523809523809	1.0	0.9367088607594937	0	236975	236975	0.33847527227280844	1.0	1
CTC_test_000_FP_length	CTC	structured	FP_length	512	700125	37	5	0	470	0.8809523809523809	1.0	0.9367088607594937	0	247674	247674	0.353756829137654	1.0	1
CTC_test_000_FP_burst	CTC	structured	FP_burst	512	700125	37	5	0	470	0.8809523809523809	1.0	0.9367088607594937	0	184355	184355	0.26331726477414746	1.0	1
CTC_test_000_FN_uniform	CTC	structured	FN_uniform	512	700125	33	0	4	475	1.0	0.8918918918918919	0.9428571428571428	78478	0	78478	0.1120914122478129	0.8879085877521871	1
CTC_test_000_FN_length	CTC	structured	FN_length	512	700125	33	0	4	475	1.0	0.8918918918918919	0.9428571428571428	194672	0	194672	0.27805320478485984	0.7219467952151402	1
CTC_test_000_FN_burst	CTC	structured	FN_burst	512	700125	33	0	4	475	1.0	0.8918918918918919	0.9428571428571428	125590	0	125590	0.17938225316907694	0.820617746830923	1
CTC_test_001_learned_F1	CTC	learned	learned_F1	512	411548	14	18	22	458	0.4375	0.3888888888888889	0.4117647058823529	344756	277731	622487	1.5125501764071263	0.1622945561635581	0
CTC_test_001_learned_05	CTC	learned	learned_05	512	411548	11	10	25	466	0.5238095238095238	0.3055555555555556	0.38596491228070173	346924	148603	495527	1.2040563919639993	0.15702664087785628	0
CTC_test_001_all_negative	CTC	learned	all_negative	512	411548	0	0	36	476	0.0	0.0	0.0	411548	0	411548	1.0	0.0	0
CTC_test_001_all_positive	CTC	learned	all_positive	512	411548	36	476	0	0	0.0703125	1.0	0.13138686131386862	0	18177838	18177838	44.169423736720866	1.0	0
CTC_test_001_perfect	CTC	learned	perfect	512	411548	36	0	0	476	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_001_FP_uniform	CTC	structured	FP_uniform	512	411548	36	5	0	471	0.8780487804878049	1.0	0.935064935064935	0	55032	55032	0.1337195175289395	1.0	1
CTC_test_001_FP_length	CTC	structured	FP_length	512	411548	36	5	0	471	0.8780487804878049	1.0	0.935064935064935	0	155684	155684	0.3782888022782276	1.0	1
CTC_test_001_FP_burst	CTC	structured	FP_burst	512	411548	36	5	0	471	0.8780487804878049	1.0	0.935064935064935	0	215550	215550	0.5237542157901387	1.0	1
CTC_test_001_FN_uniform	CTC	structured	FN_uniform	512	411548	32	0	4	476	1.0	0.8888888888888888	0.9411764705882353	74295	0	74295	0.1805257223944716	0.8194742776055284	1
CTC_test_001_FN_length	CTC	structured	FN_length	512	411548	32	0	4	476	1.0	0.8888888888888888	0.9411764705882353	174463	0	174463	0.42391895963532805	0.5760810403646719	1
CTC_test_001_FN_burst	CTC	structured	FN_burst	512	411548	32	0	4	476	1.0	0.8888888888888888	0.9411764705882353	28320	0	28320	0.06881335834459164	0.9311866416554083	1
CTC_test_002_learned_F1	CTC	learned	learned_F1	512	503582	23	30	17	442	0.4339622641509434	0.575	0.4946236559139785	276801	736361	1013162	2.0119106719461777	0.4503357943691395	0
CTC_test_002_learned_05	CTC	learned	learned_05	512	503582	16	12	24	460	0.5714285714285714	0.4	0.47058823529411764	360496	332581	693077	1.3762942281495367	0.2841364464972934	0
CTC_test_002_all_negative	CTC	learned	all_negative	512	503582	0	0	40	472	0.0	0.0	0.0	503582	0	503582	1.0	0.0	0
CTC_test_002_all_positive	CTC	learned	all_positive	512	503582	40	472	0	0	0.078125	1.0	0.14492753623188406	0	17190307	17190307	34.13606324292767	1.0	0
CTC_test_002_perfect	CTC	learned	perfect	512	503582	40	0	0	472	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_002_FP_uniform	CTC	structured	FP_uniform	512	503582	40	5	0	467	0.8888888888888888	1.0	0.9411764705882353	0	227920	227920	0.4525975908590855	1.0	1
CTC_test_002_FP_length	CTC	structured	FP_length	512	503582	40	5	0	467	0.8888888888888888	1.0	0.9411764705882353	0	183654	183654	0.36469532270811905	1.0	1
CTC_test_002_FP_burst	CTC	structured	FP_burst	512	503582	40	5	0	467	0.8888888888888888	1.0	0.9411764705882353	0	296045	296045	0.5878784388639785	1.0	1
CTC_test_002_FN_uniform	CTC	structured	FN_uniform	512	503582	36	0	4	472	1.0	0.9	0.9473684210526315	83121	0	83121	0.1650595136442526	0.8349404863557475	1
CTC_test_002_FN_length	CTC	structured	FN_length	512	503582	36	0	4	472	1.0	0.9	0.9473684210526315	83720	0	83720	0.1662489922197378	0.8337510077802622	1
CTC_test_002_FN_burst	CTC	structured	FN_burst	512	503582	36	0	4	472	1.0	0.9	0.9473684210526315	40409	0	40409	0.0802431381582344	0.9197568618417656	1
CTC_test_003_learned_F1	CTC	learned	learned_F1	512	569335	9	20	11	472	0.3103448275862069	0.45	0.3673469387755102	370446	815906	1186352	2.083750340309308	0.34933562840858196	0
CTC_test_003_learned_05	CTC	learned	learned_05	512	569335	7	9	13	483	0.4375	0.35	0.3888888888888889	404633	433787	838420	1.472630349442771	0.28928838030333637	0
CTC_test_003_all_negative	CTC	learned	all_negative	512	569335	0	0	20	492	0.0	0.0	0.0	569335	0	569335	1.0	0.0	0
CTC_test_003_all_positive	CTC	learned	all_positive	512	569335	20	492	0	0	0.0390625	1.0	0.07518796992481203	0	15906986	15906986	27.93958916982093	1.0	0
CTC_test_003_perfect	CTC	learned	perfect	512	569335	20	0	0	492	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_003_FP_uniform	CTC	structured	FP_uniform	512	569335	20	5	0	487	0.8	1.0	0.8888888888888888	0	83419	83419	0.14652006288037797	1.0	1
CTC_test_003_FP_length	CTC	structured	FP_length	512	569335	20	5	0	487	0.8	1.0	0.8888888888888888	0	258990	258990	0.45489913671212906	1.0	1
CTC_test_003_FP_burst	CTC	structured	FP_burst	512	569335	20	5	0	487	0.8	1.0	0.8888888888888888	0	82075	82075	0.14415941405323754	1.0	1
CTC_test_003_FN_uniform	CTC	structured	FN_uniform	512	569335	18	0	2	492	1.0	0.9	0.9473684210526315	38007	0	38007	0.06675683033714773	0.9332431696628523	1
CTC_test_003_FN_length	CTC	structured	FN_length	512	569335	18	0	2	492	1.0	0.9	0.9473684210526315	123498	0	123498	0.21691622682603387	0.7830837731739662	1
CTC_test_003_FN_burst	CTC	structured	FN_burst	512	569335	18	0	2	492	1.0	0.9	0.9473684210526315	91263	0	91263	0.16029754011258748	0.8397024598874125	1
CTC_test_004_learned_F1	CTC	learned	learned_F1	512	529436	16	21	14	461	0.43243243243243246	0.5333333333333333	0.47761194029850745	323929	543899	867828	1.639155629764504	0.388162119689632	0
CTC_test_004_learned_05	CTC	learned	learned_05	512	529436	8	10	22	472	0.4444444444444444	0.26666666666666666	0.3333333333333333	378090	245228	623318	1.1773245491428614	0.2858626916190059	0
CTC_test_004_all_negative	CTC	learned	all_negative	512	529436	0	0	30	482	0.0	0.0	0.0	529436	0	529436	1.0	0.0	0
CTC_test_004_all_positive	CTC	learned	all_positive	512	529436	30	482	0	0	0.05859375	1.0	0.11070110701107011	0	17952005	17952005	33.90779055447684	1.0	0
CTC_test_004_perfect	CTC	learned	perfect	512	529436	30	0	0	482	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_004_FP_uniform	CTC	structured	FP_uniform	512	529436	30	5	0	477	0.8571428571428571	1.0	0.9230769230769231	0	197615	197615	0.37325569096170264	1.0	1
CTC_test_004_FP_length	CTC	structured	FP_length	512	529436	30	5	0	477	0.8571428571428571	1.0	0.9230769230769231	0	154354	154354	0.2915442093095294	1.0	1
CTC_test_004_FP_burst	CTC	structured	FP_burst	512	529436	30	5	0	477	0.8571428571428571	1.0	0.9230769230769231	0	209508	209508	0.39571921818690076	1.0	1
CTC_test_004_FN_uniform	CTC	structured	FN_uniform	512	529436	27	0	3	482	1.0	0.9	0.9473684210526315	58742	0	58742	0.11095203197364743	0.8890479680263526	1
CTC_test_004_FN_length	CTC	structured	FN_length	512	529436	27	0	3	482	1.0	0.9	0.9473684210526315	142527	0	142527	0.2692053430442962	0.7307946569557038	1
CTC_test_004_FN_burst	CTC	structured	FN_burst	512	529436	27	0	3	482	1.0	0.9	0.9473684210526315	2023	0	2023	0.0038210473031678994	0.9961789526968321	1
CTC_test_005_learned_F1	CTC	learned	learned_F1	512	515431	7	15	24	466	0.3181818181818182	0.22580645161290322	0.2641509433962264	378126	324244	702370	1.3626848210526725	0.2663887115831217	0
CTC_test_005_learned_05	CTC	learned	learned_05	512	515431	4	8	27	473	0.3333333333333333	0.12903225806451613	0.18604651162790697	435907	167349	603256	1.170391381193603	0.15428641273031696	0
CTC_test_005_all_negative	CTC	learned	all_negative	512	515431	0	0	31	481	0.0	0.0	0.0	515431	0	515431	1.0	0.0	0
CTC_test_005_all_positive	CTC	learned	all_positive	512	515431	31	481	0	0	0.060546875	1.0	0.1141804788213628	0	18336354	18336354	35.57479856663647	1.0	0
CTC_test_005_perfect	CTC	learned	perfect	512	515431	31	0	0	481	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_005_FP_uniform	CTC	structured	FP_uniform	512	515431	31	5	0	476	0.8611111111111112	1.0	0.9253731343283582	0	129909	129909	0.252039555245998	1.0	1
CTC_test_005_FP_length	CTC	structured	FP_length	512	515431	31	5	0	476	0.8611111111111112	1.0	0.9253731343283582	0	195348	195348	0.3789993228967602	1.0	1
CTC_test_005_FP_burst	CTC	structured	FP_burst	512	515431	31	5	0	476	0.8611111111111112	1.0	0.9253731343283582	0	96291	96291	0.18681647009978058	1.0	1
CTC_test_005_FN_uniform	CTC	structured	FN_uniform	512	515431	28	0	3	481	1.0	0.9032258064516129	0.9491525423728814	75198	0	75198	0.14589343675487115	0.8541065632451288	1
CTC_test_005_FN_length	CTC	structured	FN_length	512	515431	28	0	3	481	1.0	0.9032258064516129	0.9491525423728814	127053	0	127053	0.2464985613981309	0.7535014386018691	1
CTC_test_005_FN_burst	CTC	structured	FN_burst	512	515431	28	0	3	481	1.0	0.9032258064516129	0.9491525423728814	63938	0	63938	0.12404764168239783	0.8759523583176022	1
CTC_test_006_learned_F1	CTC	learned	learned_F1	512	819440	19	12	12	469	0.6129032258064516	0.6129032258064516	0.6129032258064516	409345	409244	818589	0.9989614858928049	0.500457629600703	0
CTC_test_006_learned_05	CTC	learned	learned_05	512	819440	17	7	14	474	0.7083333333333334	0.5483870967741935	0.6181818181818182	450055	291520	741575	0.9049777897100458	0.45077736014839404	0
CTC_test_006_all_negative	CTC	learned	all_negative	512	819440	0	0	31	481	0.0	0.0	0.0	819440	0	819440	1.0	0.0	0
CTC_test_006_all_positive	CTC	learned	all_positive	512	819440	31	481	0	0	0.060546875	1.0	0.1141804788213628	0	16541486	16541486	20.186329688567803	1.0	0
CTC_test_006_perfect	CTC	learned	perfect	512	819440	31	0	0	481	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_006_FP_uniform	CTC	structured	FP_uniform	512	819440	31	5	0	476	0.8611111111111112	1.0	0.9253731343283582	0	95100	95100	0.11605486673826028	1.0	1
CTC_test_006_FP_length	CTC	structured	FP_length	512	819440	31	5	0	476	0.8611111111111112	1.0	0.9253731343283582	0	153622	153622	0.1874719320511569	1.0	1
CTC_test_006_FP_burst	CTC	structured	FP_burst	512	819440	31	5	0	476	0.8611111111111112	1.0	0.9253731343283582	0	223689	223689	0.272977887337694	1.0	1
CTC_test_006_FN_uniform	CTC	structured	FN_uniform	512	819440	28	0	3	481	1.0	0.9032258064516129	0.9491525423728814	116064	0	116064	0.14163819193595625	0.8583618080640437	1
CTC_test_006_FN_length	CTC	structured	FN_length	512	819440	28	0	3	481	1.0	0.9032258064516129	0.9491525423728814	73737	0	73737	0.08998462364541639	0.9100153763545836	1
CTC_test_006_FN_burst	CTC	structured	FN_burst	512	819440	28	0	3	481	1.0	0.9032258064516129	0.9491525423728814	45470	0	45470	0.05548911451723128	0.9445108854827687	1
CTC_test_007_learned_F1	CTC	learned	learned_F1	512	686547	14	10	10	478	0.5833333333333334	0.5833333333333334	0.5833333333333334	345715	352398	698113	1.0168466252128405	0.4964437977297985	0
CTC_test_007_learned_05	CTC	learned	learned_05	512	686547	11	8	13	480	0.5789473684210527	0.4583333333333333	0.5116279069767442	457113	250909	708022	1.0312797230196913	0.3341854235762446	0
CTC_test_007_all_negative	CTC	learned	all_negative	512	686547	0	0	24	488	0.0	0.0	0.0	686547	0	686547	1.0	0.0	0
CTC_test_007_all_positive	CTC	learned	all_positive	512	686547	24	488	0	0	0.046875	1.0	0.08955223880597014	0	24123892	24123892	35.138005118367715	1.0	0
CTC_test_007_perfect	CTC	learned	perfect	512	686547	24	0	0	488	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_007_FP_uniform	CTC	structured	FP_uniform	512	686547	24	5	0	483	0.8275862068965517	1.0	0.9056603773584906	0	310618	310618	0.45243515738907897	1.0	1
CTC_test_007_FP_length	CTC	structured	FP_length	512	686547	24	5	0	483	0.8275862068965517	1.0	0.9056603773584906	0	288770	288770	0.4206121358042494	1.0	1
CTC_test_007_FP_burst	CTC	structured	FP_burst	512	686547	24	5	0	483	0.8275862068965517	1.0	0.9056603773584906	0	185588	185588	0.2703208957289159	1.0	1
CTC_test_007_FN_uniform	CTC	structured	FN_uniform	512	686547	22	0	2	488	1.0	0.9166666666666666	0.9565217391304348	72463	0	72463	0.10554703465312644	0.8944529653468736	1
CTC_test_007_FN_length	CTC	structured	FN_length	512	686547	22	0	2	488	1.0	0.9166666666666666	0.9565217391304348	77420	0	77420	0.11276722496784634	0.8872327750321537	1
CTC_test_007_FN_burst	CTC	structured	FN_burst	512	686547	22	0	2	488	1.0	0.9166666666666666	0.9565217391304348	46645	0	46645	0.06794145193264263	0.9320585480673573	1
CTC_test_008_learned_F1	CTC	learned	learned_F1	512	645595	13	9	13	477	0.5909090909090909	0.5	0.5416666666666666	354150	285975	640125	0.9915271958425949	0.45143627196617075	0
CTC_test_008_learned_05	CTC	learned	learned_05	512	645595	11	5	15	481	0.6875	0.4230769230769231	0.5238095238095238	418893	210048	628941	0.9742036416019331	0.351152038042426	0
CTC_test_008_all_negative	CTC	learned	all_negative	512	645595	0	0	26	486	0.0	0.0	0.0	645595	0	645595	1.0	0.0	0
CTC_test_008_all_positive	CTC	learned	all_positive	512	645595	26	486	0	0	0.05078125	1.0	0.09665427509293681	0	19232056	19232056	29.789660700594027	1.0	0
CTC_test_008_perfect	CTC	learned	perfect	512	645595	26	0	0	486	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_008_FP_uniform	CTC	structured	FP_uniform	512	645595	26	5	0	481	0.8387096774193549	1.0	0.9122807017543859	0	166028	166028	0.25717051711986616	1.0	1
CTC_test_008_FP_length	CTC	structured	FP_length	512	645595	26	5	0	481	0.8387096774193549	1.0	0.9122807017543859	0	121171	121171	0.18768887615300614	1.0	1
CTC_test_008_FP_burst	CTC	structured	FP_burst	512	645595	26	5	0	481	0.8387096774193549	1.0	0.9122807017543859	0	330001	330001	0.5111579240855335	1.0	1
CTC_test_008_FN_uniform	CTC	structured	FN_uniform	512	645595	23	0	3	486	1.0	0.8846153846153846	0.9387755102040817	85004	0	85004	0.13166768639781906	0.8683323136021809	1
CTC_test_008_FN_length	CTC	structured	FN_length	512	645595	23	0	3	486	1.0	0.8846153846153846	0.9387755102040817	194005	0	194005	0.30050573501963307	0.6994942649803669	1
CTC_test_008_FN_burst	CTC	structured	FN_burst	512	645595	23	0	3	486	1.0	0.8846153846153846	0.9387755102040817	89796	0	89796	0.1390902965481455	0.8609097034518545	1
CTC_test_009_learned_F1	CTC	learned	learned_F1	512	553676	12	10	14	476	0.5454545454545454	0.46153846153846156	0.5	319607	289192	608799	1.099558225388133	0.42275446289887947	0
CTC_test_009_learned_05	CTC	learned	learned_05	512	553676	7	6	19	480	0.5384615384615384	0.2692307692307692	0.358974358974359	427041	231810	658851	1.1899576647714547	0.22871679465969266	0
CTC_test_009_all_negative	CTC	learned	all_negative	512	553676	0	0	26	486	0.0	0.0	0.0	553676	0	553676	1.0	0.0	0
CTC_test_009_all_positive	CTC	learned	all_positive	512	553676	26	486	0	0	0.05078125	1.0	0.09665427509293681	0	18297679	18297679	33.0476289382238	1.0	0
CTC_test_009_perfect	CTC	learned	perfect	512	553676	26	0	0	486	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_009_FP_uniform	CTC	structured	FP_uniform	512	553676	26	5	0	481	0.8387096774193549	1.0	0.9122807017543859	0	189287	189287	0.34187322549649973	1.0	1
CTC_test_009_FP_length	CTC	structured	FP_length	512	553676	26	5	0	481	0.8387096774193549	1.0	0.9122807017543859	0	130357	130357	0.23543913769063496	1.0	1
CTC_test_009_FP_burst	CTC	structured	FP_burst	512	553676	26	5	0	481	0.8387096774193549	1.0	0.9122807017543859	0	135457	135457	0.2446503008979981	1.0	1
CTC_test_009_FN_uniform	CTC	structured	FN_uniform	512	553676	23	0	3	486	1.0	0.8846153846153846	0.9387755102040817	48106	0	48106	0.08688474848106112	0.9131152515189389	1
CTC_test_009_FN_length	CTC	structured	FN_length	512	553676	23	0	3	486	1.0	0.8846153846153846	0.9387755102040817	152967	0	152967	0.2762752945766116	0.7237247054233884	1
CTC_test_009_FN_burst	CTC	structured	FN_burst	512	553676	23	0	3	486	1.0	0.8846153846153846	0.9387755102040817	20064	0	20064	0.036237799724026326	0.9637622002759737	1
CTC_test_010_learned_F1	CTC	learned	learned_F1	512	867746	11	20	16	465	0.3548387096774194	0.4074074074074074	0.3793103448275862	568898	764782	1333680	1.5369474477554492	0.34439571026544635	0
CTC_test_010_learned_05	CTC	learned	learned_05	512	867746	7	12	20	473	0.3684210526315789	0.25925925925925924	0.30434782608695654	626758	561889	1188647	1.3698098291435512	0.27771721217960094	0
CTC_test_010_all_negative	CTC	learned	all_negative	512	867746	0	0	27	485	0.0	0.0	0.0	867746	0	867746	1.0	0.0	0
CTC_test_010_all_positive	CTC	learned	all_positive	512	867746	27	485	0	0	0.052734375	1.0	0.10018552875695733	0	21034356	21034356	24.240222369218642	1.0	0
CTC_test_010_perfect	CTC	learned	perfect	512	867746	27	0	0	485	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_010_FP_uniform	CTC	structured	FP_uniform	512	867746	27	5	0	480	0.84375	1.0	0.9152542372881356	0	284555	284555	0.32792430042892734	1.0	1
CTC_test_010_FP_length	CTC	structured	FP_length	512	867746	27	5	0	480	0.84375	1.0	0.9152542372881356	0	233116	233116	0.26864543311061073	1.0	1
CTC_test_010_FP_burst	CTC	structured	FP_burst	512	867746	27	5	0	480	0.84375	1.0	0.9152542372881356	0	237913	237913	0.27417354848077663	1.0	1
CTC_test_010_FN_uniform	CTC	structured	FN_uniform	512	867746	24	0	3	485	1.0	0.8888888888888888	0.9411764705882353	74969	0	74969	0.08639509718281617	0.9136049028171839	1
CTC_test_010_FN_length	CTC	structured	FN_length	512	867746	24	0	3	485	1.0	0.8888888888888888	0.9411764705882353	191412	0	191412	0.2205852864778403	0.7794147135221597	1
CTC_test_010_FN_burst	CTC	structured	FN_burst	512	867746	24	0	3	485	1.0	0.8888888888888888	0.9411764705882353	101573	0	101573	0.11705383833518103	0.882946161664819	1
CTC_test_011_learned_F1	CTC	learned	learned_F1	512	347302	10	11	15	476	0.47619047619047616	0.4	0.43478260869565216	219676	213264	432940	1.2465807855987008	0.3674784481517527	0
CTC_test_011_learned_05	CTC	learned	learned_05	512	347302	8	4	17	483	0.6666666666666666	0.32	0.43243243243243246	269894	79409	349303	1.0057615562248419	0.22288383021117067	0
CTC_test_011_all_negative	CTC	learned	all_negative	512	347302	0	0	25	487	0.0	0.0	0.0	347302	0	347302	1.0	0.0	0
CTC_test_011_all_positive	CTC	learned	all_positive	512	347302	25	487	0	0	0.048828125	1.0	0.0931098696461825	0	11919650	11919650	34.320706474480424	1.0	0
CTC_test_011_perfect	CTC	learned	perfect	512	347302	25	0	0	487	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_011_FP_uniform	CTC	structured	FP_uniform	512	347302	25	5	0	482	0.8333333333333334	1.0	0.9090909090909091	0	140443	140443	0.40438292897823797	1.0	1
CTC_test_011_FP_length	CTC	structured	FP_length	512	347302	25	5	0	482	0.8333333333333334	1.0	0.9090909090909091	0	87448	87448	0.25179238818089156	1.0	1
CTC_test_011_FP_burst	CTC	structured	FP_burst	512	347302	25	5	0	482	0.8333333333333334	1.0	0.9090909090909091	0	142527	142527	0.4103834702938653	1.0	1
CTC_test_011_FN_uniform	CTC	structured	FN_uniform	512	347302	22	0	3	487	1.0	0.88	0.9361702127659575	7069	0	7069	0.020354043454975785	0.9796459565450242	1
CTC_test_011_FN_length	CTC	structured	FN_length	512	347302	22	0	3	487	1.0	0.88	0.9361702127659575	137538	0	137538	0.39601845080074405	0.603981549199256	1
CTC_test_011_FN_burst	CTC	structured	FN_burst	512	347302	22	0	3	487	1.0	0.88	0.9361702127659575	60612	0	60612	0.1745224617191954	0.8254775382808046	1
CTC_test_012_learned_F1	CTC	learned	learned_F1	512	494397	18	26	24	444	0.4090909090909091	0.42857142857142855	0.4186046511627907	371270	1120764	1492034	3.0178864353950368	0.2490447959837944	0
CTC_test_012_learned_05	CTC	learned	learned_05	512	494397	13	17	29	453	0.43333333333333335	0.30952380952380953	0.3611111111111111	410960	871634	1282594	2.594259269372589	0.16876518263662604	0
CTC_test_012_all_negative	CTC	learned	all_negative	512	494397	0	0	42	470	0.0	0.0	0.0	494397	0	494397	1.0	0.0	0
CTC_test_012_all_positive	CTC	learned	all_positive	512	494397	42	470	0	0	0.08203125	1.0	0.15162454873646208	0	18416773	18416773	37.250980487341145	1.0	0
CTC_test_012_perfect	CTC	learned	perfect	512	494397	42	0	0	470	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_012_FP_uniform	CTC	structured	FP_uniform	512	494397	42	5	0	465	0.8936170212765957	1.0	0.9438202247191011	0	270647	270647	0.5474284835870767	1.0	1
CTC_test_012_FP_length	CTC	structured	FP_length	512	494397	42	5	0	465	0.8936170212765957	1.0	0.9438202247191011	0	181949	181949	0.368022055150011	1.0	1
CTC_test_012_FP_burst	CTC	structured	FP_burst	512	494397	42	5	0	465	0.8936170212765957	1.0	0.9438202247191011	0	289882	289882	0.5863344640036247	1.0	1
CTC_test_012_FN_uniform	CTC	structured	FN_uniform	512	494397	38	0	4	470	1.0	0.9047619047619048	0.95	17522	0	17522	0.03544115356687035	0.9645588464331296	1
CTC_test_012_FN_length	CTC	structured	FN_length	512	494397	38	0	4	470	1.0	0.9047619047619048	0.95	196591	0	196591	0.3976379306508737	0.6023620693491263	1
CTC_test_012_FN_burst	CTC	structured	FN_burst	512	494397	38	0	4	470	1.0	0.9047619047619048	0.95	100119	0	100119	0.20250729676757748	0.7974927032324225	1
CTC_test_013_learned_F1	CTC	learned	learned_F1	512	532553	16	18	31	447	0.47058823529411764	0.3404255319148936	0.3950617283950617	407499	748484	1155983	2.1706440485735694	0.2348198207502352	0
CTC_test_013_learned_05	CTC	learned	learned_05	512	532553	12	6	35	459	0.6666666666666666	0.2553191489361702	0.36923076923076925	426659	218363	645022	1.2111883699838326	0.1988421809660259	0
CTC_test_013_all_negative	CTC	learned	all_negative	512	532553	0	0	47	465	0.0	0.0	0.0	532553	0	532553	1.0	0.0	0
CTC_test_013_all_positive	CTC	learned	all_positive	512	532553	47	465	0	0	0.091796875	1.0	0.16815742397137745	0	15327419	15327419	28.78102085614014	1.0	0
CTC_test_013_perfect	CTC	learned	perfect	512	532553	47	0	0	465	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_013_FP_uniform	CTC	structured	FP_uniform	512	532553	47	5	0	460	0.9038461538461539	1.0	0.9494949494949495	0	136688	136688	0.25666553375908124	1.0	1
CTC_test_013_FP_length	CTC	structured	FP_length	512	532553	47	5	0	460	0.9038461538461539	1.0	0.9494949494949495	0	155750	155750	0.29245915430013536	1.0	1
CTC_test_013_FP_burst	CTC	structured	FP_burst	512	532553	47	5	0	460	0.9038461538461539	1.0	0.9494949494949495	0	11560	11560	0.021706759702790145	1.0	1
CTC_test_013_FN_uniform	CTC	structured	FN_uniform	512	532553	42	0	5	465	1.0	0.8936170212765957	0.9438202247191011	134248	0	134248	0.25208383015399405	0.747916169846006	1
CTC_test_013_FN_length	CTC	structured	FN_length	512	532553	42	0	5	465	1.0	0.8936170212765957	0.9438202247191011	167855	0	167855	0.3151892863245536	0.6848107136754464	1
CTC_test_013_FN_burst	CTC	structured	FN_burst	512	532553	42	0	5	465	1.0	0.8936170212765957	0.9438202247191011	324	0	324	0.0006083901508394469	0.9993916098491605	1
CTC_test_014_learned_F1	CTC	learned	learned_F1	512	428595	8	15	6	483	0.34782608695652173	0.5714285714285714	0.43243243243243246	239660	426844	666504	1.5550904700241486	0.4408240880084929	0
CTC_test_014_learned_05	CTC	learned	learned_05	512	428595	4	7	10	491	0.36363636363636365	0.2857142857142857	0.32	298550	224879	523429	1.221267163639333	0.30342164514285047	0
CTC_test_014_all_negative	CTC	learned	all_negative	512	428595	0	0	14	498	0.0	0.0	0.0	428595	0	428595	1.0	0.0	0
CTC_test_014_all_positive	CTC	learned	all_positive	512	428595	14	498	0	0	0.02734375	1.0	0.053231939163498096	0	26530280	26530280	61.90058213464926	1.0	0
CTC_test_014_perfect	CTC	learned	perfect	512	428595	14	0	0	498	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_014_FP_uniform	CTC	structured	FP_uniform	512	428595	14	5	0	493	0.7368421052631579	1.0	0.8484848484848485	0	152359	152359	0.3554847816703415	1.0	1
CTC_test_014_FP_length	CTC	structured	FP_length	512	428595	14	5	0	493	0.7368421052631579	1.0	0.8484848484848485	0	171351	171351	0.399797011164386	1.0	1
CTC_test_014_FP_burst	CTC	structured	FP_burst	512	428595	14	5	0	493	0.7368421052631579	1.0	0.8484848484848485	0	195409	195409	0.455929257224186	1.0	1
CTC_test_014_FN_uniform	CTC	structured	FN_uniform	512	428595	13	0	1	498	1.0	0.9285714285714286	0.9629629629629629	701	0	701	0.0016355767099476195	0.9983644232900524	1
CTC_test_014_FN_length	CTC	structured	FN_length	512	428595	13	0	1	498	1.0	0.9285714285714286	0.9629629629629629	64930	0	64930	0.15149500110827238	0.8485049988917276	1
CTC_test_014_FN_burst	CTC	structured	FN_burst	512	428595	13	0	1	498	1.0	0.9285714285714286	0.9629629629629629	359	0	359	0.0008376205975338024	0.9991623794024662	1
CTC_test_015_learned_F1	CTC	learned	learned_F1	512	479435	19	17	27	449	0.5277777777777778	0.41304347826086957	0.4634146341463415	213192	282434	495626	1.03377100128276	0.5553265823312857	0
CTC_test_015_learned_05	CTC	learned	learned_05	512	479435	15	9	31	457	0.625	0.32608695652173914	0.42857142857142855	263461	205657	469118	0.9784809202498774	0.4504760812206034	0
CTC_test_015_all_negative	CTC	learned	all_negative	512	479435	0	0	46	466	0.0	0.0	0.0	479435	0	479435	1.0	0.0	0
CTC_test_015_all_positive	CTC	learned	all_positive	512	479435	46	466	0	0	0.08984375	1.0	0.16487455197132617	0	15568994	15568994	32.47362833335072	1.0	0
CTC_test_015_perfect	CTC	learned	perfect	512	479435	46	0	0	466	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_015_FP_uniform	CTC	structured	FP_uniform	512	479435	46	5	0	461	0.9019607843137255	1.0	0.9484536082474226	0	75669	75669	0.15782952850751406	1.0	1
CTC_test_015_FP_length	CTC	structured	FP_length	512	479435	46	5	0	461	0.9019607843137255	1.0	0.9484536082474226	0	273769	273769	0.5710242264331974	1.0	1
CTC_test_015_FP_burst	CTC	structured	FP_burst	512	479435	46	5	0	461	0.9019607843137255	1.0	0.9484536082474226	0	99387	99387	0.2073002596806658	1.0	1
CTC_test_015_FN_uniform	CTC	structured	FN_uniform	512	479435	41	0	5	466	1.0	0.8913043478260869	0.9425287356321839	1369	0	1369	0.0028554444293804166	0.9971445555706195	1
CTC_test_015_FN_length	CTC	structured	FN_length	512	479435	41	0	5	466	1.0	0.8913043478260869	0.9425287356321839	221549	0	221549	0.4621043519976639	0.5378956480023361	1
CTC_test_015_FN_burst	CTC	structured	FN_burst	512	479435	41	0	5	466	1.0	0.8913043478260869	0.9425287356321839	19053	0	19053	0.03974052791306434	0.9602594720869356	1
CTC_test_016_learned_F1	CTC	learned	learned_F1	512	391551	12	20	17	463	0.375	0.41379310344827586	0.39344262295081966	293951	755905	1049856	2.6812752361761305	0.24926510211951955	0
CTC_test_016_learned_05	CTC	learned	learned_05	512	391551	7	9	22	474	0.4375	0.2413793103448276	0.3111111111111111	361573	414978	776551	1.9832691015985147	0.07656218474732537	0
CTC_test_016_all_negative	CTC	learned	all_negative	512	391551	0	0	29	483	0.0	0.0	0.0	391551	0	391551	1.0	0.0	0
CTC_test_016_all_positive	CTC	learned	all_positive	512	391551	29	483	0	0	0.056640625	1.0	0.10720887245841035	0	22868465	22868465	58.404818273992404	1.0	0
CTC_test_016_perfect	CTC	learned	perfect	512	391551	29	0	0	483	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_016_FP_uniform	CTC	structured	FP_uniform	512	391551	29	5	0	478	0.8529411764705882	1.0	0.9206349206349206	0	180074	180074	0.45989922130195043	1.0	1
CTC_test_016_FP_length	CTC	structured	FP_length	512	391551	29	5	0	478	0.8529411764705882	1.0	0.9206349206349206	0	299609	299609	0.765185122755401	1.0	0
CTC_test_016_FP_burst	CTC	structured	FP_burst	512	391551	29	5	0	478	0.8529411764705882	1.0	0.9206349206349206	0	289844	289844	0.7402458428148568	1.0	1
CTC_test_016_FN_uniform	CTC	structured	FN_uniform	512	391551	26	0	3	483	1.0	0.896551724137931	0.9454545454545454	77721	0	77721	0.1984952151826965	0.8015047848173035	1
CTC_test_016_FN_length	CTC	structured	FN_length	512	391551	26	0	3	483	1.0	0.896551724137931	0.9454545454545454	131754	0	131754	0.33649256418704077	0.6635074358129592	1
CTC_test_016_FN_burst	CTC	structured	FN_burst	512	391551	26	0	3	483	1.0	0.896551724137931	0.9454545454545454	1280	0	1280	0.0032690505196002564	0.9967309494803998	1
CTC_test_017_learned_F1	CTC	learned	learned_F1	512	365933	13	23	24	452	0.3611111111111111	0.35135135135135137	0.3561643835616438	263138	340993	604131	1.6509333675836833	0.28091207953368513	0
CTC_test_017_learned_05	CTC	learned	learned_05	512	365933	8	9	29	466	0.47058823529411764	0.21621621621621623	0.2962962962962963	263457	138727	402184	1.099064582860797	0.2800403352526282	0
CTC_test_017_all_negative	CTC	learned	all_negative	512	365933	0	0	37	475	0.0	0.0	0.0	365933	0	365933	1.0	0.0	0
CTC_test_017_all_positive	CTC	learned	all_positive	512	365933	37	475	0	0	0.072265625	1.0	0.13479052823315119	0	9676892	9676892	26.44443654986022	1.0	0
CTC_test_017_perfect	CTC	learned	perfect	512	365933	37	0	0	475	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_017_FP_uniform	CTC	structured	FP_uniform	512	365933	37	5	0	470	0.8809523809523809	1.0	0.9367088607594937	0	82289	82289	0.22487449888367542	1.0	1
CTC_test_017_FP_length	CTC	structured	FP_length	512	365933	37	5	0	470	0.8809523809523809	1.0	0.9367088607594937	0	129431	129431	0.353701360631591	1.0	1
CTC_test_017_FP_burst	CTC	structured	FP_burst	512	365933	37	5	0	470	0.8809523809523809	1.0	0.9367088607594937	0	77505	77505	0.21180106740851468	1.0	1
CTC_test_017_FN_uniform	CTC	structured	FN_uniform	512	365933	33	0	4	475	1.0	0.8918918918918919	0.9428571428571428	25989	0	25989	0.07102119786955535	0.9289788021304446	1
CTC_test_017_FN_length	CTC	structured	FN_length	512	365933	33	0	4	475	1.0	0.8918918918918919	0.9428571428571428	162993	0	162993	0.445417603768996	0.554582396231004	1
CTC_test_017_FN_burst	CTC	structured	FN_burst	512	365933	33	0	4	475	1.0	0.8918918918918919	0.9428571428571428	23625	0	23625	0.06456099887137809	0.9354390011286219	1
CTC_test_018_learned_F1	CTC	learned	learned_F1	512	506422	4	14	22	472	0.2222222222222222	0.15384615384615385	0.18181818181818182	428899	389669	818568	1.616375275955626	0.15307984250289283	0
CTC_test_018_learned_05	CTC	learned	learned_05	512	506422	4	8	22	478	0.3333333333333333	0.15384615384615385	0.21052631578947367	428899	230185	659084	1.3014521486033388	0.15307984250289283	0
CTC_test_018_all_negative	CTC	learned	all_negative	512	506422	0	0	26	486	0.0	0.0	0.0	506422	0	506422	1.0	0.0	0
CTC_test_018_all_positive	CTC	learned	all_positive	512	506422	26	486	0	0	0.05078125	1.0	0.09665427509293681	0	16247299	16247299	32.08252998487428	1.0	0
CTC_test_018_perfect	CTC	learned	perfect	512	506422	26	0	0	486	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_018_FP_uniform	CTC	structured	FP_uniform	512	506422	26	5	0	481	0.8387096774193549	1.0	0.9122807017543859	0	253936	253936	0.5014316123707105	1.0	1
CTC_test_018_FP_length	CTC	structured	FP_length	512	506422	26	5	0	481	0.8387096774193549	1.0	0.9122807017543859	0	197962	197962	0.390903238800842	1.0	1
CTC_test_018_FP_burst	CTC	structured	FP_burst	512	506422	26	5	0	481	0.8387096774193549	1.0	0.9122807017543859	0	323870	323870	0.6395259289683307	1.0	1
CTC_test_018_FN_uniform	CTC	structured	FN_uniform	512	506422	23	0	3	486	1.0	0.8846153846153846	0.9387755102040817	53723	0	53723	0.1060834639885313	0.8939165360114687	1
CTC_test_018_FN_length	CTC	structured	FN_length	512	506422	23	0	3	486	1.0	0.8846153846153846	0.9387755102040817	158356	0	158356	0.3126957359672368	0.6873042640327632	1
CTC_test_018_FN_burst	CTC	structured	FN_burst	512	506422	23	0	3	486	1.0	0.8846153846153846	0.9387755102040817	26441	0	26441	0.052211396819253506	0.9477886031807465	1
CTC_test_019_learned_F1	CTC	learned	learned_F1	512	724054	10	17	21	464	0.37037037037037035	0.3225806451612903	0.3448275862068966	402553	589070	991623	1.3695428793984978	0.4440290365083267	0
CTC_test_019_learned_05	CTC	learned	learned_05	512	724054	10	9	21	472	0.5263157894736842	0.3225806451612903	0.4	402553	340159	742712	1.0257687962500035	0.4440290365083267	0
CTC_test_019_all_negative	CTC	learned	all_negative	512	724054	0	0	31	481	0.0	0.0	0.0	724054	0	724054	1.0	0.0	0
CTC_test_019_all_positive	CTC	learned	all_positive	512	724054	31	481	0	0	0.060546875	1.0	0.1141804788213628	0	17200480	17200480	23.755797219544398	1.0	0
CTC_test_019_perfect	CTC	learned	perfect	512	724054	31	0	0	481	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_019_FP_uniform	CTC	structured	FP_uniform	512	724054	31	5	0	476	0.8611111111111112	1.0	0.9253731343283582	0	157655	157655	0.217739284638991	1.0	1
CTC_test_019_FP_length	CTC	structured	FP_length	512	724054	31	5	0	476	0.8611111111111112	1.0	0.9253731343283582	0	179831	179831	0.24836683451786745	1.0	1
CTC_test_019_FP_burst	CTC	structured	FP_burst	512	724054	31	5	0	476	0.8611111111111112	1.0	0.9253731343283582	0	238798	238798	0.3298068928560577	1.0	1
CTC_test_019_FN_uniform	CTC	structured	FN_uniform	512	724054	28	0	3	481	1.0	0.9032258064516129	0.9491525423728814	48505	0	48505	0.0669908597977499	0.9330091402022501	1
CTC_test_019_FN_length	CTC	structured	FN_length	512	724054	28	0	3	481	1.0	0.9032258064516129	0.9491525423728814	109778	0	109778	0.1516157634651559	0.8483842365348441	1
CTC_test_019_FN_burst	CTC	structured	FN_burst	512	724054	28	0	3	481	1.0	0.9032258064516129	0.9491525423728814	1521	0	1521	0.002100672049322288	0.9978993279506777	1
CTC_test_020_learned_F1	CTC	learned	learned_F1	512	655418	18	12	21	461	0.6	0.46153846153846156	0.5217391304347826	505861	449643	955504	1.4578543769014582	0.22818567692678565	0
CTC_test_020_learned_05	CTC	learned	learned_05	512	655418	15	6	24	467	0.7142857142857143	0.38461538461538464	0.5	538162	193540	731702	1.1163898458693535	0.1789026239743187	0
CTC_test_020_all_negative	CTC	learned	all_negative	512	655418	0	0	39	473	0.0	0.0	0.0	655418	0	655418	1.0	0.0	0
CTC_test_020_all_positive	CTC	learned	all_positive	512	655418	39	473	0	0	0.076171875	1.0	0.14156079854809436	0	15931014	15931014	24.306647055772043	1.0	0
CTC_test_020_perfect	CTC	learned	perfect	512	655418	39	0	0	473	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_020_FP_uniform	CTC	structured	FP_uniform	512	655418	39	5	0	468	0.8863636363636364	1.0	0.9397590361445783	0	104844	104844	0.15996509098010736	1.0	1
CTC_test_020_FP_length	CTC	structured	FP_length	512	655418	39	5	0	468	0.8863636363636364	1.0	0.9397590361445783	0	108751	108751	0.16592617230530746	1.0	1
CTC_test_020_FP_burst	CTC	structured	FP_burst	512	655418	39	5	0	468	0.8863636363636364	1.0	0.9397590361445783	0	152880	152880	0.2332557238281524	1.0	1
CTC_test_020_FN_uniform	CTC	structured	FN_uniform	512	655418	35	0	4	473	1.0	0.8974358974358975	0.9459459459459459	25693	0	25693	0.03920093741703767	0.9607990625829623	1
CTC_test_020_FN_length	CTC	structured	FN_length	512	655418	35	0	4	473	1.0	0.8974358974358975	0.9459459459459459	186760	0	186760	0.28494792636149757	0.7150520736385024	1
CTC_test_020_FN_burst	CTC	structured	FN_burst	512	655418	35	0	4	473	1.0	0.8974358974358975	0.9459459459459459	65591	0	65591	0.1000750665987202	0.8999249334012798	1
CTC_test_021_learned_F1	CTC	learned	learned_F1	512	728021	23	30	13	446	0.4339622641509434	0.6388888888888888	0.5168539325842697	384262	1194904	1579166	2.169121495121707	0.472182807913508	0
CTC_test_021_learned_05	CTC	learned	learned_05	512	728021	13	15	23	461	0.4642857142857143	0.3611111111111111	0.40625	385005	600111	985116	1.3531422857307687	0.47116223295756576	0
CTC_test_021_all_negative	CTC	learned	all_negative	512	728021	0	0	36	476	0.0	0.0	0.0	728021	0	728021	1.0	0.0	0
CTC_test_021_all_positive	CTC	learned	all_positive	512	728021	36	476	0	0	0.0703125	1.0	0.13138686131386862	0	18824188	18824188	25.856655233846276	1.0	0
CTC_test_021_perfect	CTC	learned	perfect	512	728021	36	0	0	476	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_021_FP_uniform	CTC	structured	FP_uniform	512	728021	36	5	0	471	0.8780487804878049	1.0	0.935064935064935	0	239212	239212	0.3285784338638583	1.0	1
CTC_test_021_FP_length	CTC	structured	FP_length	512	728021	36	5	0	471	0.8780487804878049	1.0	0.935064935064935	0	235455	235455	0.32341786844060816	1.0	1
CTC_test_021_FP_burst	CTC	structured	FP_burst	512	728021	36	5	0	471	0.8780487804878049	1.0	0.935064935064935	0	136051	136051	0.1868778510509999	1.0	1
CTC_test_021_FN_uniform	CTC	structured	FN_uniform	512	728021	32	0	4	476	1.0	0.8888888888888888	0.9411764705882353	73802	0	73802	0.10137344939225654	0.8986265506077434	1
CTC_test_021_FN_length	CTC	structured	FN_length	512	728021	32	0	4	476	1.0	0.8888888888888888	0.9411764705882353	166800	0	166800	0.22911427005539675	0.7708857299446032	1
CTC_test_021_FN_burst	CTC	structured	FN_burst	512	728021	32	0	4	476	1.0	0.8888888888888888	0.9411764705882353	83853	0	83853	0.1151793698258704	0.8848206301741296	1
CTC_test_022_learned_F1	CTC	learned	learned_F1	512	603759	12	20	20	460	0.375	0.375	0.375	339856	316824	656680	1.0876525236062733	0.4370999024445184	0
CTC_test_022_learned_05	CTC	learned	learned_05	512	603759	10	9	22	471	0.5263157894736842	0.3125	0.39215686274509803	341712	208536	550248	0.9113702652879708	0.4340258281864121	0
CTC_test_022_all_negative	CTC	learned	all_negative	512	603759	0	0	32	480	0.0	0.0	0.0	603759	0	603759	1.0	0.0	0
CTC_test_022_all_positive	CTC	learned	all_positive	512	603759	32	480	0	0	0.0625	1.0	0.11764705882352941	0	16389055	16389055	27.145028065834214	1.0	0
CTC_test_022_perfect	CTC	learned	perfect	512	603759	32	0	0	480	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_022_FP_uniform	CTC	structured	FP_uniform	512	603759	32	5	0	475	0.8648648648648649	1.0	0.927536231884058	0	170983	170983	0.2831974347380329	1.0	1
CTC_test_022_FP_length	CTC	structured	FP_length	512	603759	32	5	0	475	0.8648648648648649	1.0	0.927536231884058	0	138264	138264	0.22900528190884112	1.0	1
CTC_test_022_FP_burst	CTC	structured	FP_burst	512	603759	32	5	0	475	0.8648648648648649	1.0	0.927536231884058	0	142844	142844	0.23659109015352153	1.0	1
CTC_test_022_FN_uniform	CTC	structured	FN_uniform	512	603759	29	0	3	480	1.0	0.90625	0.9508196721311475	32357	0	32357	0.053592575845660274	0.9464074241543398	1
CTC_test_022_FN_length	CTC	structured	FN_length	512	603759	29	0	3	480	1.0	0.90625	0.9508196721311475	177000	0	177000	0.29316333172673203	0.706836668273268	1
CTC_test_022_FN_burst	CTC	structured	FN_burst	512	603759	29	0	3	480	1.0	0.90625	0.9508196721311475	82916	0	82916	0.13733294244889102	0.862667057551109	1
CTC_test_023_learned_F1	CTC	learned	learned_F1	512	594071	13	22	12	465	0.37142857142857144	0.52	0.43333333333333335	317924	779061	1096985	1.8465553780608714	0.4648383779043246	0
CTC_test_023_learned_05	CTC	learned	learned_05	512	594071	8	9	17	478	0.47058823529411764	0.32	0.38095238095238093	360955	333099	694054	1.168301431983719	0.3924042749099013	0
CTC_test_023_all_negative	CTC	learned	all_negative	512	594071	0	0	25	487	0.0	0.0	0.0	594071	0	594071	1.0	0.0	0
CTC_test_023_all_positive	CTC	learned	all_positive	512	594071	25	487	0	0	0.048828125	1.0	0.0931098696461825	0	20205331	20205331	34.01164338942652	1.0	0
CTC_test_023_perfect	CTC	learned	perfect	512	594071	25	0	0	487	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_023_FP_uniform	CTC	structured	FP_uniform	512	594071	25	5	0	482	0.8333333333333334	1.0	0.9090909090909091	0	215878	215878	0.36338754121982053	1.0	1
CTC_test_023_FP_length	CTC	structured	FP_length	512	594071	25	5	0	482	0.8333333333333334	1.0	0.9090909090909091	0	233192	233192	0.3925322057464512	1.0	1
CTC_test_023_FP_burst	CTC	structured	FP_burst	512	594071	25	5	0	482	0.8333333333333334	1.0	0.9090909090909091	0	294501	294501	0.4957336749311109	1.0	1
CTC_test_023_FN_uniform	CTC	structured	FN_uniform	512	594071	22	0	3	487	1.0	0.88	0.9361702127659575	121453	0	121453	0.2044418933090489	0.7955581066909511	1
CTC_test_023_FN_length	CTC	structured	FN_length	512	594071	22	0	3	487	1.0	0.88	0.9361702127659575	143001	0	143001	0.2407136520718904	0.7592863479281096	1
CTC_test_023_FN_burst	CTC	structured	FN_burst	512	594071	22	0	3	487	1.0	0.88	0.9361702127659575	103534	0	103534	0.1742788319914623	0.8257211680085377	1
CTC_test_024_learned_F1	CTC	learned	learned_F1	512	472519	4	12	15	481	0.25	0.21052631578947367	0.22857142857142856	368082	314535	682617	1.4446339723905282	0.22102180018158	0
CTC_test_024_learned_05	CTC	learned	learned_05	512	472519	4	7	15	486	0.36363636363636365	0.21052631578947367	0.26666666666666666	368082	210130	578212	1.2236798943534546	0.22102180018158	0
CTC_test_024_all_negative	CTC	learned	all_negative	512	472519	0	0	19	493	0.0	0.0	0.0	472519	0	472519	1.0	0.0	0
CTC_test_024_all_positive	CTC	learned	all_positive	512	472519	19	493	0	0	0.037109375	1.0	0.07156308851224105	0	20459302	20459302	43.298368954475905	1.0	0
CTC_test_024_perfect	CTC	learned	perfect	512	472519	19	0	0	493	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_024_FP_uniform	CTC	structured	FP_uniform	512	472519	19	5	0	488	0.7916666666666666	1.0	0.8837209302325582	0	162288	162288	0.343452855863997	1.0	1
CTC_test_024_FP_length	CTC	structured	FP_length	512	472519	19	5	0	488	0.7916666666666666	1.0	0.8837209302325582	0	183623	183623	0.3886044793965957	1.0	1
CTC_test_024_FP_burst	CTC	structured	FP_burst	512	472519	19	5	0	488	0.7916666666666666	1.0	0.8837209302325582	0	212315	212315	0.4493258472146094	1.0	1
CTC_test_024_FN_uniform	CTC	structured	FN_uniform	512	472519	17	0	2	493	1.0	0.8947368421052632	0.9444444444444444	60102	0	60102	0.12719488528503617	0.8728051147149638	1
CTC_test_024_FN_length	CTC	structured	FN_length	512	472519	17	0	2	493	1.0	0.8947368421052632	0.9444444444444444	87316	0	87316	0.1847883365536624	0.8152116634463376	1
CTC_test_024_FN_burst	CTC	structured	FN_burst	512	472519	17	0	2	493	1.0	0.8947368421052632	0.9444444444444444	51581	0	51581	0.10916174799320238	0.8908382520067976	1
CTC_test_025_learned_F1	CTC	learned	learned_F1	512	529471	8	10	16	478	0.4444444444444444	0.3333333333333333	0.38095238095238093	270057	264305	534362	1.0092375219794851	0.48994940232798395	0
CTC_test_025_learned_05	CTC	learned	learned_05	512	529471	5	5	19	483	0.5	0.20833333333333334	0.29411764705882354	391517	128068	519585	0.9813285335740768	0.26055062505784077	0
CTC_test_025_all_negative	CTC	learned	all_negative	512	529471	0	0	24	488	0.0	0.0	0.0	529471	0	529471	1.0	0.0	0
CTC_test_025_all_positive	CTC	learned	all_positive	512	529471	24	488	0	0	0.046875	1.0	0.08955223880597014	0	21549498	21549498	40.700053449575144	1.0	0
CTC_test_025_perfect	CTC	learned	perfect	512	529471	24	0	0	488	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_025_FP_uniform	CTC	structured	FP_uniform	512	529471	24	5	0	483	0.8275862068965517	1.0	0.9056603773584906	0	267034	267034	0.5043411253874149	1.0	1
CTC_test_025_FP_length	CTC	structured	FP_length	512	529471	24	5	0	483	0.8275862068965517	1.0	0.9056603773584906	0	217462	217462	0.4107156010433055	1.0	1
CTC_test_025_FP_burst	CTC	structured	FP_burst	512	529471	24	5	0	483	0.8275862068965517	1.0	0.9056603773584906	0	258465	258465	0.4881570473170391	1.0	1
CTC_test_025_FN_uniform	CTC	structured	FN_uniform	512	529471	22	0	2	488	1.0	0.9166666666666666	0.9565217391304348	40850	0	40850	0.07715247860600487	0.9228475213939952	1
CTC_test_025_FN_length	CTC	structured	FN_length	512	529471	22	0	2	488	1.0	0.9166666666666666	0.9565217391304348	99714	0	99714	0.18832759490132603	0.811672405098674	1
CTC_test_025_FN_burst	CTC	structured	FN_burst	512	529471	22	0	2	488	1.0	0.9166666666666666	0.9565217391304348	1796	0	1796	0.0033920649100706176	0.9966079350899294	1
CTC_test_026_learned_F1	CTC	learned	learned_F1	512	570528	11	19	25	457	0.36666666666666664	0.3055555555555556	0.3333333333333333	355161	423168	778329	1.3642257698132256	0.3774871697795726	0
CTC_test_026_learned_05	CTC	learned	learned_05	512	570528	8	9	28	467	0.47058823529411764	0.2222222222222222	0.3018867924528302	363442	174681	538123	0.9432017359358349	0.3629725447304953	0
CTC_test_026_all_negative	CTC	learned	all_negative	512	570528	0	0	36	476	0.0	0.0	0.0	570528	0	570528	1.0	0.0	0
CTC_test_026_all_positive	CTC	learned	all_positive	512	570528	36	476	0	0	0.0703125	1.0	0.13138686131386862	0	14235887	14235887	24.9521268018397	1.0	0
CTC_test_026_perfect	CTC	learned	perfect	512	570528	36	0	0	476	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_026_FP_uniform	CTC	structured	FP_uniform	512	570528	36	5	0	471	0.8780487804878049	1.0	0.935064935064935	0	148202	148202	0.2597628863088227	1.0	1
CTC_test_026_FP_length	CTC	structured	FP_length	512	570528	36	5	0	471	0.8780487804878049	1.0	0.935064935064935	0	143193	143193	0.25098329968029615	1.0	1
CTC_test_026_FP_burst	CTC	structured	FP_burst	512	570528	36	5	0	471	0.8780487804878049	1.0	0.935064935064935	0	230974	230974	0.40484253183016433	1.0	1
CTC_test_026_FN_uniform	CTC	structured	FN_uniform	512	570528	32	0	4	476	1.0	0.8888888888888888	0.9411764705882353	52111	0	52111	0.09133819900162657	0.9086618009983735	1
CTC_test_026_FN_length	CTC	structured	FN_length	512	570528	32	0	4	476	1.0	0.8888888888888888	0.9411764705882353	146756	0	146756	0.25722839194570646	0.7427716080542935	1
CTC_test_026_FN_burst	CTC	structured	FN_burst	512	570528	32	0	4	476	1.0	0.8888888888888888	0.9411764705882353	76403	0	76403	0.13391630209209715	0.8660836979079028	1
CTC_test_027_learned_F1	CTC	learned	learned_F1	512	476754	5	16	18	473	0.23809523809523808	0.21739130434782608	0.22727272727272727	377406	564473	941879	1.9756079655335876	0.2083841981399212	0
CTC_test_027_learned_05	CTC	learned	learned_05	512	476754	3	11	20	478	0.21428571428571427	0.13043478260869565	0.16216216216216217	439946	441084	881030	1.8479761050772516	0.07720543508811673	0
CTC_test_027_all_negative	CTC	learned	all_negative	512	476754	0	0	23	489	0.0	0.0	0.0	476754	0	476754	1.0	0.0	0
CTC_test_027_all_positive	CTC	learned	all_positive	512	476754	23	489	0	0	0.044921875	1.0	0.08598130841121496	0	18501770	18501770	38.80779185911393	1.0	0
CTC_test_027_perfect	CTC	learned	perfect	512	476754	23	0	0	489	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_027_FP_uniform	CTC	structured	FP_uniform	512	476754	23	5	0	484	0.8214285714285714	1.0	0.9019607843137255	0	185660	185660	0.389425154272434	1.0	1
CTC_test_027_FP_length	CTC	structured	FP_length	512	476754	23	5	0	484	0.8214285714285714	1.0	0.9019607843137255	0	109592	109592	0.22987117045688132	1.0	1
CTC_test_027_FP_burst	CTC	structured	FP_burst	512	476754	23	5	0	484	0.8214285714285714	1.0	0.9019607843137255	0	316458	316458	0.6637762871417964	1.0	1
CTC_test_027_FN_uniform	CTC	structured	FN_uniform	512	476754	21	0	2	489	1.0	0.9130434782608695	0.9545454545454546	21458	0	21458	0.04500853689743557	0.9549914631025644	1
CTC_test_027_FN_length	CTC	structured	FN_length	512	476754	21	0	2	489	1.0	0.9130434782608695	0.9545454545454546	70155	0	70155	0.14715136107929877	0.8528486389207013	1
CTC_test_027_FN_burst	CTC	structured	FN_burst	512	476754	21	0	2	489	1.0	0.9130434782608695	0.9545454545454546	34088	0	34088	0.07150018667908398	0.928499813320916	1
CTC_test_028_learned_F1	CTC	learned	learned_F1	512	335901	17	15	5	475	0.53125	0.7727272727272727	0.6296296296296297	216965	412344	629309	1.8734954644374384	0.3540805177716053	0
CTC_test_028_learned_05	CTC	learned	learned_05	512	335901	5	8	17	482	0.38461538461538464	0.22727272727272727	0.2857142857142857	269741	345823	615564	1.8325756696169406	0.1969627955856041	0
CTC_test_028_all_negative	CTC	learned	all_negative	512	335901	0	0	22	490	0.0	0.0	0.0	335901	0	335901	1.0	0.0	0
CTC_test_028_all_positive	CTC	learned	all_positive	512	335901	22	490	0	0	0.04296875	1.0	0.08239700374531835	0	21205636	21205636	63.13061288891667	1.0	0
CTC_test_028_perfect	CTC	learned	perfect	512	335901	22	0	0	490	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_028_FP_uniform	CTC	structured	FP_uniform	512	335901	22	5	0	485	0.8148148148148148	1.0	0.8979591836734694	0	201531	201531	0.5999714201505801	1.0	1
CTC_test_028_FP_length	CTC	structured	FP_length	512	335901	22	5	0	485	0.8148148148148148	1.0	0.8979591836734694	0	238254	238254	0.7092982753847116	1.0	1
CTC_test_028_FP_burst	CTC	structured	FP_burst	512	335901	22	5	0	485	0.8148148148148148	1.0	0.8979591836734694	0	262561	262561	0.7816618587024153	1.0	0
CTC_test_028_FN_uniform	CTC	structured	FN_uniform	512	335901	20	0	2	490	1.0	0.9090909090909091	0.9523809523809523	99197	0	99197	0.2953161794695461	0.7046838205304539	1
CTC_test_028_FN_length	CTC	structured	FN_length	512	335901	20	0	2	490	1.0	0.9090909090909091	0.9523809523809523	116150	0	116150	0.3457864073045332	0.6542135926954669	1
CTC_test_028_FN_burst	CTC	structured	FN_burst	512	335901	20	0	2	490	1.0	0.9090909090909091	0.9523809523809523	86	0	86	0.00025602781772010206	0.99974397218228	1
CTC_test_029_learned_F1	CTC	learned	learned_F1	512	251134	15	16	14	467	0.4838709677419355	0.5172413793103449	0.5	249450	445550	695000	2.76744686103833	0.006705583473364817	0
CTC_test_029_learned_05	CTC	learned	learned_05	512	251134	1	9	28	474	0.1	0.034482758620689655	0.05128205128205128	250050	360461	610511	2.431016907308449	0.004316420715633885	0
CTC_test_029_all_negative	CTC	learned	all_negative	512	251134	0	0	29	483	0.0	0.0	0.0	251134	0	251134	1.0	0.0	0
CTC_test_029_all_positive	CTC	learned	all_positive	512	251134	29	483	0	0	0.056640625	1.0	0.10720887245841035	0	19716970	19716970	78.51175069883011	1.0	0
CTC_test_029_perfect	CTC	learned	perfect	512	251134	29	0	0	483	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_029_FP_uniform	CTC	structured	FP_uniform	512	251134	29	5	0	478	0.8529411764705882	1.0	0.9206349206349206	0	211990	211990	0.8441310216856339	1.0	0
CTC_test_029_FP_length	CTC	structured	FP_length	512	251134	29	5	0	478	0.8529411764705882	1.0	0.9206349206349206	0	212213	212213	0.845018993843924	1.0	0
CTC_test_029_FP_burst	CTC	structured	FP_burst	512	251134	29	5	0	478	0.8529411764705882	1.0	0.9206349206349206	0	306706	306706	1.221284254621039	1.0	0
CTC_test_029_FN_uniform	CTC	structured	FN_uniform	512	251134	26	0	3	483	1.0	0.896551724137931	0.9454545454545454	38151	0	38151	0.15191491395032133	0.8480850860496787	1
CTC_test_029_FN_length	CTC	structured	FN_length	512	251134	26	0	3	483	1.0	0.896551724137931	0.9454545454545454	91220	0	91220	0.3632323779336928	0.6367676220663072	1
CTC_test_029_FN_burst	CTC	structured	FN_burst	512	251134	26	0	3	483	1.0	0.896551724137931	0.9454545454545454	179	0	179	0.0007127668893897282	0.9992872331106103	1
CTC_test_030_learned_F1	CTC	learned	learned_F1	81	85756	1	7	9	64	0.125	0.1	0.1111111111111111	85678	91159	176837	2.062094780540137	0.0009095573487569383	0
CTC_test_030_learned_05	CTC	learned	learned_05	81	85756	0	4	10	67	0.0	0.0	0.0	85756	57084	142840	1.6656560473902702	0.0	0
CTC_test_030_all_negative	CTC	learned	all_negative	81	85756	0	0	10	71	0.0	0.0	0.0	85756	0	85756	1.0	0.0	0
CTC_test_030_all_positive	CTC	learned	all_positive	81	85756	10	71	0	0	0.12345679012345678	1.0	0.21978021978021978	0	1051082	1051082	12.256658426232567	1.0	0
CTC_test_030_perfect	CTC	learned	perfect	81	85756	10	0	0	71	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_test_030_FP_uniform	CTC	structured	FP_uniform	81	85756	10	1	0	70	0.9090909090909091	1.0	0.9523809523809523	0	26042	26042	0.3036755445683101	1.0	1
CTC_test_030_FP_length	CTC	structured	FP_length	81	85756	10	1	0	70	0.9090909090909091	1.0	0.9523809523809523	0	34666	34666	0.4042399365642054	1.0	1
CTC_test_030_FP_burst	CTC	structured	FP_burst	81	85756	10	1	0	70	0.9090909090909091	1.0	0.9523809523809523	0	13249	13249	0.15449647838052147	1.0	1
CTC_test_030_FN_uniform	CTC	structured	FN_uniform	81	85756	9	0	1	71	1.0	0.9	0.9473684210526315	5305	0	5305	0.06186156070712254	0.9381384392928774	1
CTC_test_030_FN_length	CTC	structured	FN_length	81	85756	9	0	1	71	1.0	0.9	0.9473684210526315	28238	0	28238	0.3292830822333131	0.6707169177666868	1
CTC_test_030_FN_burst	CTC	structured	FN_burst	81	85756	9	0	1	71	1.0	0.9	0.9473684210526315	1253	0	1253	0.014611222538364662	0.9853887774616353	1
CTC_planted_a0	CTC	planted	a=0	512	1	37	0	0	475	1.0	1.0	1.0	0	0	0	0.0	1.0	1
CTC_planted_a1_4	CTC	planted	a=1/4	539	1	42	21	0	476	0.6666666666666666	1.0	0.8	0	0	0	0.0	1.0	1
CTC_planted_a1_2	CTC	planted	a=1/2	539	1	42	21	0	476	0.6666666666666666	1.0	0.8	0	0	0	0.0	1.0	1
CTC_planted_a9_10	CTC	planted	a=9/10	539	1	42	21	0	476	0.6666666666666666	1.0	0.8	0	0	0	0.0	1.0	1
CTC_planted_a1	CTC	planted	a=1	27	1	5	21	0	1	0.19230769230769232	1.0	0.3225806451612903	0	0	0	0.0	1.0	1


==> anc/P1_chronological/records.tsv <==
case_id	dataset	study	condition	n	OPT_exact	method	gain_a	gain_b	reward_percent
NASA_test_000_learned_F1	NASA	learned	learned_F1	512	124606	Shaped	121716	0	97.6806895334093
NASA_test_000_learned_F1	NASA	learned	learned_F1	512	124606	Shaped_filtered	121716	0	97.6806895334093
NASA_test_000_learned_F1	NASA	learned	learned_F1	512	124606	SUM_phi3	121716	0	97.6806895334093
NASA_test_000_learned_F1	NASA	learned	learned_F1	512	124606	MAX_phi3	121716	0	97.6806895334093
NASA_test_000_learned_F1	NASA	learned	learned_F1	512	124606	Naive	100422	0	80.59162480137392
NASA_test_000_learned_F1	NASA	learned	learned_F1	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_learned_F1	NASA	learned	learned_F1	512	124606	Mixture_Cd	100422	22711/2	95.33697009714575
NASA_test_000_learned_F1	NASA	learned	learned_F1	512	124606	Mixture_Bphi5	145844	-22711	87.5534324843917
NASA_test_000_learned_05	NASA	learned	learned_05	512	124606	Shaped	121754	0	97.71118565719146
NASA_test_000_learned_05	NASA	learned	learned_05	512	124606	Shaped_filtered	121754	0	97.71118565719146
NASA_test_000_learned_05	NASA	learned	learned_05	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000_learned_05	NASA	learned	learned_05	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000_learned_05	NASA	learned	learned_05	512	124606	Naive	96283	0	77.26995489783799
NASA_test_000_learned_05	NASA	learned	learned_05	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_learned_05	NASA	learned	learned_05	512	124606	Mixture_Cd	96283	13425	94.70258759527418
NASA_test_000_learned_05	NASA	learned	learned_05	512	124606	Mixture_Bphi5	149983	-26850	85.50052758459891
NASA_test_000_all_negative	NASA	learned	all_negative	512	124606	Shaped	123163	0	98.84194982585109
NASA_test_000_all_negative	NASA	learned	all_negative	512	124606	Shaped_filtered	123163	0	98.84194982585109
NASA_test_000_all_negative	NASA	learned	all_negative	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000_all_negative	NASA	learned	all_negative	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000_all_negative	NASA	learned	all_negative	512	124606	Naive	0	0	0.0
NASA_test_000_all_negative	NASA	learned	all_negative	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_all_negative	NASA	learned	all_negative	512	124606	Mixture_Cd	0	123133/2	79.94533936437283
NASA_test_000_all_negative	NASA	learned	all_negative	512	124606	Mixture_Bphi5	246266	-123133	37.74506914856363
NASA_test_000_all_positive	NASA	learned	all_positive	512	124606	Shaped	121754	0	97.71118565719146
NASA_test_000_all_positive	NASA	learned	all_positive	512	124606	Shaped_filtered	122100	0	97.98886088952378
NASA_test_000_all_positive	NASA	learned	all_positive	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000_all_positive	NASA	learned	all_positive	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000_all_positive	NASA	learned	all_positive	512	124606	Naive	109323	0	87.73494053255862
NASA_test_000_all_positive	NASA	learned	all_positive	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_all_positive	NASA	learned	all_positive	512	124606	Mixture_Cd	109323	6905	96.70122200561613
NASA_test_000_all_positive	NASA	learned	all_positive	512	124606	Mixture_Bphi5	136943	-13810	91.96824439863566
NASA_test_000_perfect	NASA	learned	perfect	512	124606	Shaped	123741	0	99.30581191916922
NASA_test_000_perfect	NASA	learned	perfect	512	124606	Shaped_filtered	123741	0	99.30581191916922
NASA_test_000_perfect	NASA	learned	perfect	512	124606	SUM_phi3	123741	0	99.30581191916922
NASA_test_000_perfect	NASA	learned	perfect	512	124606	MAX_phi3	123741	0	99.30581191916922
NASA_test_000_perfect	NASA	learned	perfect	512	124606	Naive	124606	0	100.0
NASA_test_000_perfect	NASA	learned	perfect	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_perfect	NASA	learned	perfect	512	124606	Mixture_Cd	124606	-1473/2	99.04363992687809
NASA_test_000_perfect	NASA	learned	perfect	512	124606	Mixture_Bphi5	121660	1473	99.54846802355311
NASA_test_000_FP_uniform	NASA	structured	FP_uniform	512	124606	Shaped	123741	0	99.30581191916922
NASA_test_000_FP_uniform	NASA	structured	FP_uniform	512	124606	Shaped_filtered	123741	0	99.30581191916922
NASA_test_000_FP_uniform	NASA	structured	FP_uniform	512	124606	SUM_phi3	123741	0	99.30581191916922
NASA_test_000_FP_uniform	NASA	structured	FP_uniform	512	124606	MAX_phi3	123741	0	99.30581191916922
NASA_test_000_FP_uniform	NASA	structured	FP_uniform	512	124606	Naive	124606	0	100.0
NASA_test_000_FP_uniform	NASA	structured	FP_uniform	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_FP_uniform	NASA	structured	FP_uniform	512	124606	Mixture_Cd	124606	-1473/2	99.04363992687809
NASA_test_000_FP_uniform	NASA	structured	FP_uniform	512	124606	Mixture_Bphi5	121660	1473	99.54846802355311
NASA_test_000_FP_length	NASA	structured	FP_length	512	124606	Shaped	123741	0	99.30581191916922
NASA_test_000_FP_length	NASA	structured	FP_length	512	124606	Shaped_filtered	123741	0	99.30581191916922
NASA_test_000_FP_length	NASA	structured	FP_length	512	124606	SUM_phi3	123741	0	99.30581191916922
NASA_test_000_FP_length	NASA	structured	FP_length	512	124606	MAX_phi3	123741	0	99.30581191916922
NASA_test_000_FP_length	NASA	structured	FP_length	512	124606	Naive	124606	0	100.0
NASA_test_000_FP_length	NASA	structured	FP_length	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_FP_length	NASA	structured	FP_length	512	124606	Mixture_Cd	124606	-1473/2	99.04363992687809
NASA_test_000_FP_length	NASA	structured	FP_length	512	124606	Mixture_Bphi5	121660	1473	99.54846802355311
NASA_test_000_FP_burst	NASA	structured	FP_burst	512	124606	Shaped	123741	0	99.30581191916922
NASA_test_000_FP_burst	NASA	structured	FP_burst	512	124606	Shaped_filtered	123741	0	99.30581191916922
NASA_test_000_FP_burst	NASA	structured	FP_burst	512	124606	SUM_phi3	123741	0	99.30581191916922
NASA_test_000_FP_burst	NASA	structured	FP_burst	512	124606	MAX_phi3	123741	0	99.30581191916922
NASA_test_000_FP_burst	NASA	structured	FP_burst	512	124606	Naive	124606	0	100.0
NASA_test_000_FP_burst	NASA	structured	FP_burst	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_FP_burst	NASA	structured	FP_burst	512	124606	Mixture_Cd	124606	-1473/2	99.04363992687809
NASA_test_000_FP_burst	NASA	structured	FP_burst	512	124606	Mixture_Bphi5	121660	1473	99.54846802355311
NASA_test_000_FN_uniform	NASA	structured	FN_uniform	512	124606	Shaped	123741	0	99.30581191916922
NASA_test_000_FN_uniform	NASA	structured	FN_uniform	512	124606	Shaped_filtered	123741	0	99.30581191916922
NASA_test_000_FN_uniform	NASA	structured	FN_uniform	512	124606	SUM_phi3	123741	0	99.30581191916922
NASA_test_000_FN_uniform	NASA	structured	FN_uniform	512	124606	MAX_phi3	123741	0	99.30581191916922
NASA_test_000_FN_uniform	NASA	structured	FN_uniform	512	124606	Naive	118657	0	95.22575156894531
NASA_test_000_FN_uniform	NASA	structured	FN_uniform	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_FN_uniform	NASA	structured	FN_uniform	512	124606	Mixture_Cd	118657	2238	98.13183961191457
NASA_test_000_FN_uniform	NASA	structured	FN_uniform	512	124606	Mixture_Bphi5	127609	-4476	96.59782022242547
NASA_test_000_FN_length	NASA	structured	FN_length	512	124606	Shaped	123741	0	99.30581191916922
NASA_test_000_FN_length	NASA	structured	FN_length	512	124606	Shaped_filtered	123741	0	99.30581191916922
NASA_test_000_FN_length	NASA	structured	FN_length	512	124606	SUM_phi3	122285	0	98.13732886056852
NASA_test_000_FN_length	NASA	structured	FN_length	512	124606	MAX_phi3	122285	0	98.13732886056852
NASA_test_000_FN_length	NASA	structured	FN_length	512	124606	Naive	40690	0	32.654928334109115
NASA_test_000_FN_length	NASA	structured	FN_length	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_FN_length	NASA	structured	FN_length	512	124606	Mixture_Cd	40690	82443/2	86.18187572609168
NASA_test_000_FN_length	NASA	structured	FN_length	512	124606	Mixture_Bphi5	205576	-82443	57.92692475923505
NASA_test_000_FN_burst	NASA	structured	FN_burst	512	124606	Shaped	123741	0	99.30581191916922
NASA_test_000_FN_burst	NASA	structured	FN_burst	512	124606	Shaped_filtered	123741	0	99.30581191916922
NASA_test_000_FN_burst	NASA	structured	FN_burst	512	124606	SUM_phi3	123741	0	99.30581191916922
NASA_test_000_FN_burst	NASA	structured	FN_burst	512	124606	MAX_phi3	123741	0	99.30581191916922
NASA_test_000_FN_burst	NASA	structured	FN_burst	512	124606	Naive	120112	0	96.3934320979728
NASA_test_000_FN_burst	NASA	structured	FN_burst	512	124606	LR	123133	0	98.81787393865464
NASA_test_000_FN_burst	NASA	structured	FN_burst	512	124606	Mixture_Cd	120112	3021/2	98.3548467489581
NASA_test_000_FN_burst	NASA	structured	FN_burst	512	124606	Mixture_Bphi5	126154	-3021	97.31948647736591
NASA_test_001_learned_F1	NASA	learned	learned_F1	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001_learned_F1	NASA	learned	learned_F1	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001_learned_F1	NASA	learned	learned_F1	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001_learned_F1	NASA	learned	learned_F1	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001_learned_F1	NASA	learned	learned_F1	512	97409	Naive	75742	0	77.75667546119968
NASA_test_001_learned_F1	NASA	learned	learned_F1	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_learned_F1	NASA	learned	learned_F1	512	97409	Mixture_Cd	75742	10069	94.48201319459463
NASA_test_001_learned_F1	NASA	learned	learned_F1	512	97409	Mixture_Bphi5	116018	-20138	85.65330876464661
NASA_test_001_learned_05	NASA	learned	learned_05	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001_learned_05	NASA	learned	learned_05	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001_learned_05	NASA	learned	learned_05	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001_learned_05	NASA	learned	learned_05	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001_learned_05	NASA	learned	learned_05	512	97409	Naive	71589	0	73.49320904639201
NASA_test_001_learned_05	NASA	learned	learned_05	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_learned_05	NASA	learned	learned_05	512	97409	Mixture_Cd	71589	24291/2	93.6677635643132
NASA_test_001_learned_05	NASA	learned	learned_05	512	97409	Mixture_Bphi5	120171	-24291	83.0183416104018
NASA_test_001_all_negative	NASA	learned	all_negative	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001_all_negative	NASA	learned	all_negative	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001_all_negative	NASA	learned	all_negative	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001_all_negative	NASA	learned	all_negative	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001_all_negative	NASA	learned	all_negative	512	97409	Naive	0	0	0.0
NASA_test_001_all_negative	NASA	learned	all_negative	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_all_negative	NASA	learned	all_negative	512	97409	Mixture_Cd	0	47940	79.63180960760296
NASA_test_001_all_negative	NASA	learned	all_negative	512	97409	Mixture_Bphi5	191760	-95880	37.59704047743028
NASA_test_001_all_positive	NASA	learned	all_positive	512	97409	Shaped	96536	0	99.10377891159955
NASA_test_001_all_positive	NASA	learned	all_positive	512	97409	Shaped_filtered	96243	0	98.80298535042964
NASA_test_001_all_positive	NASA	learned	all_positive	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001_all_positive	NASA	learned	all_positive	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001_all_positive	NASA	learned	all_positive	512	97409	Naive	94060	0	96.56191932983606
NASA_test_001_all_positive	NASA	learned	all_positive	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_all_positive	NASA	learned	all_positive	512	97409	Mixture_Cd	94060	910	98.0734951901389
NASA_test_001_all_positive	NASA	learned	all_positive	512	97409	Mixture_Bphi5	97700	-1820	97.27558864219445
NASA_test_001_perfect	NASA	learned	perfect	512	97409	Shaped	96630	0	99.20027923497828
NASA_test_001_perfect	NASA	learned	perfect	512	97409	Shaped_filtered	96630	0	99.20027923497828
NASA_test_001_perfect	NASA	learned	perfect	512	97409	SUM_phi3	96630	0	99.20027923497828
NASA_test_001_perfect	NASA	learned	perfect	512	97409	MAX_phi3	96630	0	99.20027923497828
NASA_test_001_perfect	NASA	learned	perfect	512	97409	Naive	97409	0	100.0
NASA_test_001_perfect	NASA	learned	perfect	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_perfect	NASA	learned	perfect	512	97409	Mixture_Cd	97409	-1529/2	98.7301101701082
NASA_test_001_perfect	NASA	learned	perfect	512	97409	Mixture_Bphi5	94351	1529	99.4004393524198
NASA_test_001_FP_uniform	NASA	structured	FP_uniform	512	97409	Shaped	96630	0	99.20027923497828
NASA_test_001_FP_uniform	NASA	structured	FP_uniform	512	97409	Shaped_filtered	96630	0	99.20027923497828
NASA_test_001_FP_uniform	NASA	structured	FP_uniform	512	97409	SUM_phi3	96630	0	99.20027923497828
NASA_test_001_FP_uniform	NASA	structured	FP_uniform	512	97409	MAX_phi3	96630	0	99.20027923497828
NASA_test_001_FP_uniform	NASA	structured	FP_uniform	512	97409	Naive	97409	0	100.0
NASA_test_001_FP_uniform	NASA	structured	FP_uniform	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_FP_uniform	NASA	structured	FP_uniform	512	97409	Mixture_Cd	97409	-1529/2	98.7301101701082
NASA_test_001_FP_uniform	NASA	structured	FP_uniform	512	97409	Mixture_Bphi5	94351	1529	99.4004393524198
NASA_test_001_FP_length	NASA	structured	FP_length	512	97409	Shaped	96630	0	99.20027923497828
NASA_test_001_FP_length	NASA	structured	FP_length	512	97409	Shaped_filtered	96630	0	99.20027923497828
NASA_test_001_FP_length	NASA	structured	FP_length	512	97409	SUM_phi3	96630	0	99.20027923497828
NASA_test_001_FP_length	NASA	structured	FP_length	512	97409	MAX_phi3	96630	0	99.20027923497828
NASA_test_001_FP_length	NASA	structured	FP_length	512	97409	Naive	97409	0	100.0
NASA_test_001_FP_length	NASA	structured	FP_length	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_FP_length	NASA	structured	FP_length	512	97409	Mixture_Cd	97409	-1529/2	98.7301101701082
NASA_test_001_FP_length	NASA	structured	FP_length	512	97409	Mixture_Bphi5	94351	1529	99.4004393524198
NASA_test_001_FP_burst	NASA	structured	FP_burst	512	97409	Shaped	96630	0	99.20027923497828
NASA_test_001_FP_burst	NASA	structured	FP_burst	512	97409	Shaped_filtered	96630	0	99.20027923497828
NASA_test_001_FP_burst	NASA	structured	FP_burst	512	97409	SUM_phi3	96630	0	99.20027923497828
NASA_test_001_FP_burst	NASA	structured	FP_burst	512	97409	MAX_phi3	96630	0	99.20027923497828
NASA_test_001_FP_burst	NASA	structured	FP_burst	512	97409	Naive	97409	0	100.0
NASA_test_001_FP_burst	NASA	structured	FP_burst	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_FP_burst	NASA	structured	FP_burst	512	97409	Mixture_Cd	97409	-1529/2	98.7301101701082
NASA_test_001_FP_burst	NASA	structured	FP_burst	512	97409	Mixture_Bphi5	94351	1529	99.4004393524198
NASA_test_001_FN_uniform	NASA	structured	FN_uniform	512	97409	Shaped	96630	0	99.20027923497828
NASA_test_001_FN_uniform	NASA	structured	FN_uniform	512	97409	Shaped_filtered	96630	0	99.20027923497828
NASA_test_001_FN_uniform	NASA	structured	FN_uniform	512	97409	SUM_phi3	96630	0	99.20027923497828
NASA_test_001_FN_uniform	NASA	structured	FN_uniform	512	97409	MAX_phi3	96630	0	99.20027923497828
NASA_test_001_FN_uniform	NASA	structured	FN_uniform	512	97409	Naive	81519	0	83.68733895225287
NASA_test_001_FN_uniform	NASA	structured	FN_uniform	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_FN_uniform	NASA	structured	FN_uniform	512	97409	Mixture_Cd	81519	14361/2	95.61466913346675
NASA_test_001_FN_uniform	NASA	structured	FN_uniform	512	97409	Mixture_Bphi5	110241	-14361	89.31866037795558
NASA_test_001_FN_length	NASA	structured	FN_length	512	97409	Shaped	96554	0	99.12225769692739
NASA_test_001_FN_length	NASA	structured	FN_length	512	97409	Shaped_filtered	96554	0	99.12225769692739
NASA_test_001_FN_length	NASA	structured	FN_length	512	97409	SUM_phi3	96554	0	99.12225769692739
NASA_test_001_FN_length	NASA	structured	FN_length	512	97409	MAX_phi3	96554	0	99.12225769692739
NASA_test_001_FN_length	NASA	structured	FN_length	512	97409	Naive	32640	0	33.50819739449127
NASA_test_001_FN_length	NASA	structured	FN_length	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_FN_length	NASA	structured	FN_length	512	97409	Mixture_Cd	32640	31620	86.03130585908045
NASA_test_001_FN_length	NASA	structured	FN_length	512	97409	Mixture_Bphi5	159120	-63240	58.306245368966565
NASA_test_001_FN_burst	NASA	structured	FN_burst	512	97409	Shaped	96630	0	99.20027923497828
NASA_test_001_FN_burst	NASA	structured	FN_burst	512	97409	Shaped_filtered	96630	0	99.20027923497828
NASA_test_001_FN_burst	NASA	structured	FN_burst	512	97409	SUM_phi3	96630	0	99.20027923497828
NASA_test_001_FN_burst	NASA	structured	FN_burst	512	97409	MAX_phi3	96630	0	99.20027923497828
NASA_test_001_FN_burst	NASA	structured	FN_burst	512	97409	Naive	90284	0	92.68548080772824
NASA_test_001_FN_burst	NASA	structured	FN_burst	512	97409	LR	95880	0	98.4303298463181
NASA_test_001_FN_burst	NASA	structured	FN_burst	512	97409	Mixture_Cd	90284	2798	97.33316131006602
NASA_test_001_FN_burst	NASA	structured	FN_burst	512	97409	Mixture_Bphi5	101476	-5596	94.87981788023241
NASA_test_002_learned_F1	NASA	learned	learned_F1	512	91232	Shaped	80648	0	88.39880743598738
NASA_test_002_learned_F1	NASA	learned	learned_F1	512	91232	Shaped_filtered	80648	0	88.39880743598738
NASA_test_002_learned_F1	NASA	learned	learned_F1	512	91232	SUM_phi3	84181	0	92.27135215713784
NASA_test_002_learned_F1	NASA	learned	learned_F1	512	91232	MAX_phi3	84181	0	92.27135215713784
NASA_test_002_learned_F1	NASA	learned	learned_F1	512	91232	Naive	40892	0	44.82199228340933
NASA_test_002_learned_F1	NASA	learned	learned_F1	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_learned_F1	NASA	learned	learned_F1	512	91232	Mixture_Cd	40892	22345	84.45169400935681
NASA_test_002_learned_F1	NASA	learned	learned_F1	512	91232	Mixture_Bphi5	130272	-44690	63.532599354138014
NASA_test_002_learned_05	NASA	learned	learned_05	512	91232	Shaped	81269	0	89.07948965275342
NASA_test_002_learned_05	NASA	learned	learned_05	512	91232	Shaped_filtered	81269	0	89.07948965275342
NASA_test_002_learned_05	NASA	learned	learned_05	512	91232	SUM_phi3	84802	0	92.9520343739039
NASA_test_002_learned_05	NASA	learned	learned_05	512	91232	MAX_phi3	84802	0	92.9520343739039
NASA_test_002_learned_05	NASA	learned	learned_05	512	91232	Naive	38364	0	42.05103472465802
NASA_test_002_learned_05	NASA	learned	learned_05	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_learned_05	NASA	learned	learned_05	512	91232	Mixture_Cd	38364	23609	83.92248820632702
NASA_test_002_learned_05	NASA	learned	learned_05	512	91232	Mixture_Bphi5	132800	-47218	61.820053401446266
NASA_test_002_all_negative	NASA	learned	all_negative	512	91232	Shaped	86187	0	94.47014205541915
NASA_test_002_all_negative	NASA	learned	all_negative	512	91232	Shaped_filtered	86187	0	94.47014205541915
NASA_test_002_all_negative	NASA	learned	all_negative	512	91232	SUM_phi3	84786	0	92.93449666783584
NASA_test_002_all_negative	NASA	learned	all_negative	512	91232	MAX_phi3	84786	0	92.93449666783584
NASA_test_002_all_negative	NASA	learned	all_negative	512	91232	Naive	0	0	0.0
NASA_test_002_all_negative	NASA	learned	all_negative	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_all_negative	NASA	learned	all_negative	512	91232	Mixture_Cd	0	42791	75.89145520496838
NASA_test_002_all_negative	NASA	learned	all_negative	512	91232	Mixture_Bphi5	171164	-85582	35.83108467950554
NASA_test_002_all_positive	NASA	learned	all_positive	512	91232	Shaped	84786	0	92.93449666783584
NASA_test_002_all_positive	NASA	learned	all_positive	512	91232	Shaped_filtered	72818	0	79.81629252893721
NASA_test_002_all_positive	NASA	learned	all_positive	512	91232	SUM_phi3	84786	0	92.93449666783584
NASA_test_002_all_positive	NASA	learned	all_positive	512	91232	MAX_phi3	84786	0	92.93449666783584
NASA_test_002_all_positive	NASA	learned	all_positive	512	91232	Naive	82648	0	90.59102069449317
NASA_test_002_all_positive	NASA	learned	all_positive	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_all_positive	NASA	learned	all_positive	512	91232	Mixture_Cd	82648	1467	93.19280061984401
NASA_test_002_all_positive	NASA	learned	all_positive	512	91232	Mixture_Bphi5	88516	-2934	91.81941454424742
NASA_test_002_perfect	NASA	learned	perfect	512	91232	Shaped	86441	0	94.74855313924938
NASA_test_002_perfect	NASA	learned	perfect	512	91232	Shaped_filtered	86441	0	94.74855313924938
NASA_test_002_perfect	NASA	learned	perfect	512	91232	SUM_phi3	86441	0	94.74855313924938
NASA_test_002_perfect	NASA	learned	perfect	512	91232	MAX_phi3	86441	0	94.74855313924938
NASA_test_002_perfect	NASA	learned	perfect	512	91232	Naive	91232	0	100.0
NASA_test_002_perfect	NASA	learned	perfect	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_perfect	NASA	learned	perfect	512	91232	Mixture_Cd	91232	-2825	94.98975576747364
NASA_test_002_perfect	NASA	learned	perfect	512	91232	Mixture_Bphi5	79932	5650	97.63448355449503
NASA_test_002_FP_uniform	NASA	structured	FP_uniform	512	91232	Shaped	86441	0	94.74855313924938
NASA_test_002_FP_uniform	NASA	structured	FP_uniform	512	91232	Shaped_filtered	86441	0	94.74855313924938
NASA_test_002_FP_uniform	NASA	structured	FP_uniform	512	91232	SUM_phi3	86441	0	94.74855313924938
NASA_test_002_FP_uniform	NASA	structured	FP_uniform	512	91232	MAX_phi3	86441	0	94.74855313924938
NASA_test_002_FP_uniform	NASA	structured	FP_uniform	512	91232	Naive	91232	0	100.0
NASA_test_002_FP_uniform	NASA	structured	FP_uniform	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_FP_uniform	NASA	structured	FP_uniform	512	91232	Mixture_Cd	91232	-2825	94.98975576747364
NASA_test_002_FP_uniform	NASA	structured	FP_uniform	512	91232	Mixture_Bphi5	79932	5650	97.63448355449503
NASA_test_002_FP_length	NASA	structured	FP_length	512	91232	Shaped	86441	0	94.74855313924938
NASA_test_002_FP_length	NASA	structured	FP_length	512	91232	Shaped_filtered	86441	0	94.74855313924938
NASA_test_002_FP_length	NASA	structured	FP_length	512	91232	SUM_phi3	86441	0	94.74855313924938
NASA_test_002_FP_length	NASA	structured	FP_length	512	91232	MAX_phi3	86441	0	94.74855313924938
NASA_test_002_FP_length	NASA	structured	FP_length	512	91232	Naive	91232	0	100.0
NASA_test_002_FP_length	NASA	structured	FP_length	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_FP_length	NASA	structured	FP_length	512	91232	Mixture_Cd	91232	-2825	94.98975576747364
NASA_test_002_FP_length	NASA	structured	FP_length	512	91232	Mixture_Bphi5	79932	5650	97.63448355449503
NASA_test_002_FP_burst	NASA	structured	FP_burst	512	91232	Shaped	86441	0	94.74855313924938
NASA_test_002_FP_burst	NASA	structured	FP_burst	512	91232	Shaped_filtered	86441	0	94.74855313924938
NASA_test_002_FP_burst	NASA	structured	FP_burst	512	91232	SUM_phi3	86441	0	94.74855313924938
NASA_test_002_FP_burst	NASA	structured	FP_burst	512	91232	MAX_phi3	86441	0	94.74855313924938
NASA_test_002_FP_burst	NASA	structured	FP_burst	512	91232	Naive	91232	0	100.0
NASA_test_002_FP_burst	NASA	structured	FP_burst	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_FP_burst	NASA	structured	FP_burst	512	91232	Mixture_Cd	91232	-2825	94.98975576747364
NASA_test_002_FP_burst	NASA	structured	FP_burst	512	91232	Mixture_Bphi5	79932	5650	97.63448355449503
NASA_test_002_FN_uniform	NASA	structured	FN_uniform	512	91232	Shaped	86814	0	95.15740091196072
NASA_test_002_FN_uniform	NASA	structured	FN_uniform	512	91232	Shaped_filtered	86814	0	95.15740091196072
NASA_test_002_FN_uniform	NASA	structured	FN_uniform	512	91232	SUM_phi3	86814	0	95.15740091196072
NASA_test_002_FN_uniform	NASA	structured	FN_uniform	512	91232	MAX_phi3	86814	0	95.15740091196072
NASA_test_002_FN_uniform	NASA	structured	FN_uniform	512	91232	Naive	89925	0	98.56738863556647
NASA_test_002_FN_uniform	NASA	structured	FN_uniform	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_FN_uniform	NASA	structured	FN_uniform	512	91232	Mixture_Cd	89925	-4343/2	94.7161513432015
NASA_test_002_FN_uniform	NASA	structured	FN_uniform	512	91232	Mixture_Bphi5	81239	4343	96.74908103860575
NASA_test_002_FN_length	NASA	structured	FN_length	512	91232	Shaped	86441	0	94.74855313924938
NASA_test_002_FN_length	NASA	structured	FN_length	512	91232	Shaped_filtered	86441	0	94.74855313924938
NASA_test_002_FN_length	NASA	structured	FN_length	512	91232	SUM_phi3	81677	0	89.5267011574886
NASA_test_002_FN_length	NASA	structured	FN_length	512	91232	MAX_phi3	81677	0	89.5267011574886
NASA_test_002_FN_length	NASA	structured	FN_length	512	91232	Naive	22358	0	24.5067520168362
NASA_test_002_FN_length	NASA	structured	FN_length	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_FN_length	NASA	structured	FN_length	512	91232	Mixture_Cd	22358	31612	80.57182836325157
NASA_test_002_FN_length	NASA	structured	FN_length	512	91232	Mixture_Bphi5	148806	-63224	50.977090379775355
NASA_test_002_FN_burst	NASA	structured	FN_burst	512	91232	Shaped	86441	0	94.74855313924938
NASA_test_002_FN_burst	NASA	structured	FN_burst	512	91232	Shaped_filtered	86441	0	94.74855313924938
NASA_test_002_FN_burst	NASA	structured	FN_burst	512	91232	SUM_phi3	86441	0	94.74855313924938
NASA_test_002_FN_burst	NASA	structured	FN_burst	512	91232	MAX_phi3	86441	0	94.74855313924938
NASA_test_002_FN_burst	NASA	structured	FN_burst	512	91232	Naive	89813	0	98.44462469309015
NASA_test_002_FN_burst	NASA	structured	FN_burst	512	91232	LR	85582	0	93.80699754472116
NASA_test_002_FN_burst	NASA	structured	FN_burst	512	91232	Mixture_Cd	89813	-4231/2	94.692705516485
NASA_test_002_FN_burst	NASA	structured	FN_burst	512	91232	Mixture_Bphi5	81351	4231	96.67320874956242
NASA_test_003_learned_F1	NASA	learned	learned_F1	512	120423	Shaped	114542	0	95.11638142215358
NASA_test_003_learned_F1	NASA	learned	learned_F1	512	120423	Shaped_filtered	114542	0	95.11638142215358
NASA_test_003_learned_F1	NASA	learned	learned_F1	512	120423	SUM_phi3	114563	0	95.1338199513382
NASA_test_003_learned_F1	NASA	learned	learned_F1	512	120423	MAX_phi3	114563	0	95.1338199513382
NASA_test_003_learned_F1	NASA	learned	learned_F1	512	120423	Naive	79752	0	66.22655140629281
NASA_test_003_learned_F1	NASA	learned	learned_F1	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_learned_F1	NASA	learned	learned_F1	512	120423	Mixture_Cd	79752	35407/2	90.01342328278965
NASA_test_003_learned_F1	NASA	learned	learned_F1	512	120423	Mixture_Bphi5	150566	-35407	77.45718887615529
NASA_test_003_learned_05	NASA	learned	learned_05	512	120423	Shaped	116492	0	96.73567341786868
NASA_test_003_learned_05	NASA	learned	learned_05	512	120423	Shaped_filtered	116492	0	96.73567341786868
NASA_test_003_learned_05	NASA	learned	learned_05	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003_learned_05	NASA	learned	learned_05	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003_learned_05	NASA	learned	learned_05	512	120423	Naive	75381	0	62.59684611743604
NASA_test_003_learned_05	NASA	learned	learned_05	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_learned_05	NASA	learned	learned_05	512	120423	Mixture_Cd	75381	19889	89.32021125719062
NASA_test_003_learned_05	NASA	learned	learned_05	512	120423	Mixture_Bphi5	154937	-39778	75.21390763849652
NASA_test_003_all_negative	NASA	learned	all_negative	512	120423	Shaped	116492	0	96.73567341786868
NASA_test_003_all_negative	NASA	learned	all_negative	512	120423	Shaped_filtered	116492	0	96.73567341786868
NASA_test_003_all_negative	NASA	learned	all_negative	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003_all_negative	NASA	learned	all_negative	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003_all_negative	NASA	learned	all_negative	512	120423	Naive	0	0	0.0
NASA_test_003_all_negative	NASA	learned	all_negative	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_all_negative	NASA	learned	all_negative	512	120423	Mixture_Cd	0	115159/2	77.36527744303379
NASA_test_003_all_negative	NASA	learned	all_negative	512	120423	Mixture_Bphi5	230318	-115159	36.526929149374155
NASA_test_003_all_positive	NASA	learned	all_positive	512	120423	Shaped	116513	0	96.7531119470533
NASA_test_003_all_positive	NASA	learned	all_positive	512	120423	Shaped_filtered	114596	0	95.16122335434261
NASA_test_003_all_positive	NASA	learned	all_positive	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003_all_positive	NASA	learned	all_positive	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003_all_positive	NASA	learned	all_positive	512	120423	Naive	109482	0	90.9145262948108
NASA_test_003_all_positive	NASA	learned	all_positive	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_all_positive	NASA	learned	all_positive	512	120423	Mixture_Cd	109482	5677/2	94.72840692979462
NASA_test_003_all_positive	NASA	learned	all_positive	512	120423	Mixture_Bphi5	120836	-5677	92.71519647066329
NASA_test_003_perfect	NASA	learned	perfect	512	120423	Shaped	116264	0	96.54634081529277
NASA_test_003_perfect	NASA	learned	perfect	512	120423	Shaped_filtered	116264	0	96.54634081529277
NASA_test_003_perfect	NASA	learned	perfect	512	120423	SUM_phi3	116264	0	96.54634081529277
NASA_test_003_perfect	NASA	learned	perfect	512	120423	MAX_phi3	116264	0	96.54634081529277
NASA_test_003_perfect	NASA	learned	perfect	512	120423	Naive	120423	0	100.0
NASA_test_003_perfect	NASA	learned	perfect	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_perfect	NASA	learned	perfect	512	120423	Mixture_Cd	120423	-2632	96.46357800553903
NASA_test_003_perfect	NASA	learned	perfect	512	120423	Mixture_Bphi5	109895	5264	98.33032802436367
NASA_test_003_FP_uniform	NASA	structured	FP_uniform	512	120423	Shaped	116264	0	96.54634081529277
NASA_test_003_FP_uniform	NASA	structured	FP_uniform	512	120423	Shaped_filtered	116264	0	96.54634081529277
NASA_test_003_FP_uniform	NASA	structured	FP_uniform	512	120423	SUM_phi3	116264	0	96.54634081529277
NASA_test_003_FP_uniform	NASA	structured	FP_uniform	512	120423	MAX_phi3	116264	0	96.54634081529277
NASA_test_003_FP_uniform	NASA	structured	FP_uniform	512	120423	Naive	120423	0	100.0
NASA_test_003_FP_uniform	NASA	structured	FP_uniform	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_FP_uniform	NASA	structured	FP_uniform	512	120423	Mixture_Cd	120423	-2632	96.46357800553903
NASA_test_003_FP_uniform	NASA	structured	FP_uniform	512	120423	Mixture_Bphi5	109895	5264	98.33032802436367
NASA_test_003_FP_length	NASA	structured	FP_length	512	120423	Shaped	116943	0	97.11018659226228
NASA_test_003_FP_length	NASA	structured	FP_length	512	120423	Shaped_filtered	116264	0	96.54634081529277
NASA_test_003_FP_length	NASA	structured	FP_length	512	120423	SUM_phi3	116943	0	97.11018659226228
NASA_test_003_FP_length	NASA	structured	FP_length	512	120423	MAX_phi3	116943	0	97.11018659226228
NASA_test_003_FP_length	NASA	structured	FP_length	512	120423	Naive	120423	0	100.0
NASA_test_003_FP_length	NASA	structured	FP_length	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_FP_length	NASA	structured	FP_length	512	120423	Mixture_Cd	120423	-2632	96.46357800553903
NASA_test_003_FP_length	NASA	structured	FP_length	512	120423	Mixture_Bphi5	109895	5264	98.33032802436367
NASA_test_003_FP_burst	NASA	structured	FP_burst	512	120423	Shaped	116264	0	96.54634081529277
NASA_test_003_FP_burst	NASA	structured	FP_burst	512	120423	Shaped_filtered	116264	0	96.54634081529277
NASA_test_003_FP_burst	NASA	structured	FP_burst	512	120423	SUM_phi3	116264	0	96.54634081529277
NASA_test_003_FP_burst	NASA	structured	FP_burst	512	120423	MAX_phi3	116264	0	96.54634081529277
NASA_test_003_FP_burst	NASA	structured	FP_burst	512	120423	Naive	120423	0	100.0
NASA_test_003_FP_burst	NASA	structured	FP_burst	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_FP_burst	NASA	structured	FP_burst	512	120423	Mixture_Cd	120423	-2632	96.46357800553903
NASA_test_003_FP_burst	NASA	structured	FP_burst	512	120423	Mixture_Bphi5	109895	5264	98.33032802436367
NASA_test_003_FN_uniform	NASA	structured	FN_uniform	512	120423	Shaped	116257	0	96.54052797223122
NASA_test_003_FN_uniform	NASA	structured	FN_uniform	512	120423	Shaped_filtered	116257	0	96.54052797223122
NASA_test_003_FN_uniform	NASA	structured	FN_uniform	512	120423	SUM_phi3	116257	0	96.54052797223122
NASA_test_003_FN_uniform	NASA	structured	FN_uniform	512	120423	MAX_phi3	116257	0	96.54052797223122
NASA_test_003_FN_uniform	NASA	structured	FN_uniform	512	120423	Naive	94953	0	78.84955531750579
NASA_test_003_FN_uniform	NASA	structured	FN_uniform	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_FN_uniform	NASA	structured	FN_uniform	512	120423	Mixture_Cd	94953	10103	92.42420250976987
NASA_test_003_FN_uniform	NASA	structured	FN_uniform	512	120423	Mixture_Bphi5	135365	-20206	85.25863433340776
NASA_test_003_FN_length	NASA	structured	FN_length	512	120423	Shaped	116943	0	97.11018659226228
NASA_test_003_FN_length	NASA	structured	FN_length	512	120423	Shaped_filtered	116943	0	97.11018659226228
NASA_test_003_FN_length	NASA	structured	FN_length	512	120423	SUM_phi3	116943	0	97.11018659226228
NASA_test_003_FN_length	NASA	structured	FN_length	512	120423	MAX_phi3	116943	0	97.11018659226228
NASA_test_003_FN_length	NASA	structured	FN_length	512	120423	Naive	70766	0	58.764521727576955
NASA_test_003_FN_length	NASA	structured	FN_length	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_FN_length	NASA	structured	FN_length	512	120423	Mixture_Cd	70766	44393/2	88.58830242668513
NASA_test_003_FN_length	NASA	structured	FN_length	512	120423	Mixture_Bphi5	159552	-44393	72.84540090964842
NASA_test_003_FN_burst	NASA	structured	FN_burst	512	120423	Shaped	115891	0	96.23659932072776
NASA_test_003_FN_burst	NASA	structured	FN_burst	512	120423	Shaped_filtered	115891	0	96.23659932072776
NASA_test_003_FN_burst	NASA	structured	FN_burst	512	120423	SUM_phi3	115891	0	96.23659932072776
NASA_test_003_FN_burst	NASA	structured	FN_burst	512	120423	MAX_phi3	115891	0	96.23659932072776
NASA_test_003_FN_burst	NASA	structured	FN_burst	512	120423	Naive	115218	0	95.67773598066815
NASA_test_003_FN_burst	NASA	structured	FN_burst	512	120423	LR	115159	0	95.62874201772087
NASA_test_003_FN_burst	NASA	structured	FN_burst	512	120423	Mixture_Cd	115218	-59/2	95.63809903202203
NASA_test_003_FN_burst	NASA	structured	FN_burst	512	120423	Mixture_Bphi5	115100	59	95.65902195206583
NASA_test_004_learned_F1	NASA	learned	learned_F1	512	183400	Shaped	167851	0	91.52181025081788
NASA_test_004_learned_F1	NASA	learned	learned_F1	512	183400	Shaped_filtered	167851	0	91.52181025081788
NASA_test_004_learned_F1	NASA	learned	learned_F1	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004_learned_F1	NASA	learned	learned_F1	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004_learned_F1	NASA	learned	learned_F1	512	183400	Naive	120274	0	65.58015267175573
NASA_test_004_learned_F1	NASA	learned	learned_F1	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_learned_F1	NASA	learned	learned_F1	512	183400	Mixture_Cd	120274	27962	90.24943641953357
NASA_test_004_learned_F1	NASA	learned	learned_F1	512	183400	Mixture_Bphi5	232122	-55924	77.22740851316841
NASA_test_004_learned_05	NASA	learned	learned_05	512	183400	Shaped	167851	0	91.52181025081788
NASA_test_004_learned_05	NASA	learned	learned_05	512	183400	Shaped_filtered	167851	0	91.52181025081788
NASA_test_004_learned_05	NASA	learned	learned_05	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004_learned_05	NASA	learned	learned_05	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004_learned_05	NASA	learned	learned_05	512	183400	Naive	113384	0	61.82333696837514
NASA_test_004_learned_05	NASA	learned	learned_05	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_learned_05	NASA	learned	learned_05	512	183400	Mixture_Cd	113384	31407	89.53194846492255
NASA_test_004_learned_05	NASA	learned	learned_05	512	183400	Mixture_Bphi5	239012	-62814	74.90556871900986
NASA_test_004_all_negative	NASA	learned	all_negative	512	183400	Shaped	172609	0	94.11613958560524
NASA_test_004_all_negative	NASA	learned	all_negative	512	183400	Shaped_filtered	172609	0	94.11613958560524
NASA_test_004_all_negative	NASA	learned	all_negative	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004_all_negative	NASA	learned	all_negative	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004_all_negative	NASA	learned	all_negative	512	183400	Naive	0	0	0.0
NASA_test_004_all_negative	NASA	learned	all_negative	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_all_negative	NASA	learned	all_negative	512	183400	Mixture_Cd	0	88099	77.72474175293183
NASA_test_004_all_negative	NASA	learned	all_negative	512	183400	Mixture_Bphi5	352396	-176198	36.69664517461615
NASA_test_004_all_positive	NASA	learned	all_positive	512	183400	Shaped	167087	0	91.10523446019629
NASA_test_004_all_positive	NASA	learned	all_positive	512	183400	Shaped_filtered	157686	0	85.979280261723
NASA_test_004_all_positive	NASA	learned	all_positive	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004_all_positive	NASA	learned	all_positive	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004_all_positive	NASA	learned	all_positive	512	183400	Naive	155218	0	84.63358778625954
NASA_test_004_all_positive	NASA	learned	all_positive	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_all_positive	NASA	learned	all_positive	512	183400	Mixture_Cd	155218	10490	93.88831872518342
NASA_test_004_all_positive	NASA	learned	all_positive	512	183400	Mixture_Bphi5	197178	-20980	89.00307901637252
NASA_test_004_perfect	NASA	learned	perfect	512	183400	Shaped	173637	0	94.67666303162487
NASA_test_004_perfect	NASA	learned	perfect	512	183400	Shaped_filtered	173637	0	94.67666303162487
NASA_test_004_perfect	NASA	learned	perfect	512	183400	SUM_phi3	173637	0	94.67666303162487
NASA_test_004_perfect	NASA	learned	perfect	512	183400	MAX_phi3	173637	0	94.67666303162487
NASA_test_004_perfect	NASA	learned	perfect	512	183400	Naive	183400	0	100.0
NASA_test_004_perfect	NASA	learned	perfect	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_perfect	NASA	learned	perfect	512	183400	Mixture_Cd	183400	-3601	96.82304231543709
NASA_test_004_perfect	NASA	learned	perfect	512	183400	Mixture_Bphi5	168996	7202	98.50004404960563
NASA_test_004_FP_uniform	NASA	structured	FP_uniform	512	183400	Shaped	173637	0	94.67666303162487
NASA_test_004_FP_uniform	NASA	structured	FP_uniform	512	183400	Shaped_filtered	173637	0	94.67666303162487
NASA_test_004_FP_uniform	NASA	structured	FP_uniform	512	183400	SUM_phi3	173637	0	94.67666303162487
NASA_test_004_FP_uniform	NASA	structured	FP_uniform	512	183400	MAX_phi3	173637	0	94.67666303162487
NASA_test_004_FP_uniform	NASA	structured	FP_uniform	512	183400	Naive	183400	0	100.0
NASA_test_004_FP_uniform	NASA	structured	FP_uniform	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_FP_uniform	NASA	structured	FP_uniform	512	183400	Mixture_Cd	183400	-3601	96.82304231543709
NASA_test_004_FP_uniform	NASA	structured	FP_uniform	512	183400	Mixture_Bphi5	168996	7202	98.50004404960563
NASA_test_004_FP_length	NASA	structured	FP_length	512	183400	Shaped	176032	0	95.98255179934569
NASA_test_004_FP_length	NASA	structured	FP_length	512	183400	Shaped_filtered	173637	0	94.67666303162487
NASA_test_004_FP_length	NASA	structured	FP_length	512	183400	SUM_phi3	176032	0	95.98255179934569
NASA_test_004_FP_length	NASA	structured	FP_length	512	183400	MAX_phi3	176032	0	95.98255179934569
NASA_test_004_FP_length	NASA	structured	FP_length	512	183400	Naive	183400	0	100.0
NASA_test_004_FP_length	NASA	structured	FP_length	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_FP_length	NASA	structured	FP_length	512	183400	Mixture_Cd	183400	-3601	96.82304231543709
NASA_test_004_FP_length	NASA	structured	FP_length	512	183400	Mixture_Bphi5	168996	7202	98.50004404960563
NASA_test_004_FP_burst	NASA	structured	FP_burst	512	183400	Shaped	176884	0	96.44711014176663
NASA_test_004_FP_burst	NASA	structured	FP_burst	512	183400	Shaped_filtered	176884	0	96.44711014176663
NASA_test_004_FP_burst	NASA	structured	FP_burst	512	183400	SUM_phi3	176884	0	96.44711014176663
NASA_test_004_FP_burst	NASA	structured	FP_burst	512	183400	MAX_phi3	176884	0	96.44711014176663
NASA_test_004_FP_burst	NASA	structured	FP_burst	512	183400	Naive	176865	0	96.43675027262813
NASA_test_004_FP_burst	NASA	structured	FP_burst	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_FP_burst	NASA	structured	FP_burst	512	183400	Mixture_Cd	176865	-667/2	96.14252217271095
NASA_test_004_FP_burst	NASA	structured	FP_burst	512	183400	Mixture_Bphi5	175531	667	96.29783460768601
NASA_test_004_FN_uniform	NASA	structured	FN_uniform	512	183400	Shaped	176884	0	96.44711014176663
NASA_test_004_FN_uniform	NASA	structured	FN_uniform	512	183400	Shaped_filtered	176884	0	96.44711014176663
NASA_test_004_FN_uniform	NASA	structured	FN_uniform	512	183400	SUM_phi3	176884	0	96.44711014176663
NASA_test_004_FN_uniform	NASA	structured	FN_uniform	512	183400	MAX_phi3	176884	0	96.44711014176663
NASA_test_004_FN_uniform	NASA	structured	FN_uniform	512	183400	Naive	173128	0	94.39912758996728
NASA_test_004_FN_uniform	NASA	structured	FN_uniform	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_FN_uniform	NASA	structured	FN_uniform	512	183400	Mixture_Cd	173128	1535	95.75337086844661
NASA_test_004_FN_uniform	NASA	structured	FN_uniform	512	183400	Mixture_Bphi5	179268	-3070	95.03851453355388
NASA_test_004_FN_length	NASA	structured	FN_length	512	183400	Shaped	167984	0	91.59432933478735
NASA_test_004_FN_length	NASA	structured	FN_length	512	183400	Shaped_filtered	167984	0	91.59432933478735
NASA_test_004_FN_length	NASA	structured	FN_length	512	183400	SUM_phi3	163226	0	89.0
NASA_test_004_FN_length	NASA	structured	FN_length	512	183400	MAX_phi3	163226	0	89.0
NASA_test_004_FN_length	NASA	structured	FN_length	512	183400	Naive	84551	0	46.10196292257361
NASA_test_004_FN_length	NASA	structured	FN_length	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_FN_length	NASA	structured	FN_length	512	183400	Mixture_Cd	84551	91647/2	86.52943319709966
NASA_test_004_FN_length	NASA	structured	FN_length	512	183400	Mixture_Bphi5	267845	-91647	65.18922520885408
NASA_test_004_FN_burst	NASA	structured	FN_burst	512	183400	Shaped	173637	0	94.67666303162487
NASA_test_004_FN_burst	NASA	structured	FN_burst	512	183400	Shaped_filtered	173637	0	94.67666303162487
NASA_test_004_FN_burst	NASA	structured	FN_burst	512	183400	SUM_phi3	173637	0	94.67666303162487
NASA_test_004_FN_burst	NASA	structured	FN_burst	512	183400	MAX_phi3	173637	0	94.67666303162487
NASA_test_004_FN_burst	NASA	structured	FN_burst	512	183400	Naive	177590	0	96.83206106870229
NASA_test_004_FN_burst	NASA	structured	FN_burst	512	183400	LR	176198	0	96.07306434023991
NASA_test_004_FN_burst	NASA	structured	FN_burst	512	183400	Mixture_Cd	177590	-696	96.21801981670124
NASA_test_004_FN_burst	NASA	structured	FN_burst	512	183400	Mixture_Bphi5	174806	1392	96.54215011577963
NASA_test_005_learned_F1	NASA	learned	learned_F1	512	160057	Shaped	150135	0	93.80095840856694
NASA_test_005_learned_F1	NASA	learned	learned_F1	512	160057	Shaped_filtered	150135	0	93.80095840856694
NASA_test_005_learned_F1	NASA	learned	learned_F1	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005_learned_F1	NASA	learned	learned_F1	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005_learned_F1	NASA	learned	learned_F1	512	160057	Naive	56525	0	35.31554383750789
NASA_test_005_learned_F1	NASA	learned	learned_F1	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_learned_F1	NASA	learned	learned_F1	512	160057	Mixture_Cd	56525	97531/2	84.61312937165074
NASA_test_005_learned_F1	NASA	learned	learned_F1	512	160057	Mixture_Bphi5	251587	-97531	58.59070646284386
NASA_test_005_learned_05	NASA	learned	learned_05	512	160057	Shaped	150135	0	93.80095840856694
NASA_test_005_learned_05	NASA	learned	learned_05	512	160057	Shaped_filtered	150135	0	93.80095840856694
NASA_test_005_learned_05	NASA	learned	learned_05	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005_learned_05	NASA	learned	learned_05	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005_learned_05	NASA	learned	learned_05	512	160057	Naive	56525	0	35.31554383750789
NASA_test_005_learned_05	NASA	learned	learned_05	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_learned_05	NASA	learned	learned_05	512	160057	Mixture_Cd	56525	97531/2	84.61312937165074
NASA_test_005_learned_05	NASA	learned	learned_05	512	160057	Mixture_Bphi5	251587	-97531	58.59070646284386
NASA_test_005_all_negative	NASA	learned	all_negative	512	160057	Shaped	155201	0	96.96608083370299
NASA_test_005_all_negative	NASA	learned	all_negative	512	160057	Shaped_filtered	155201	0	96.96608083370299
NASA_test_005_all_negative	NASA	learned	all_negative	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005_all_negative	NASA	learned	all_negative	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005_all_negative	NASA	learned	all_negative	512	160057	Naive	0	0	0.0
NASA_test_005_all_negative	NASA	learned	all_negative	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_all_negative	NASA	learned	all_negative	512	160057	Mixture_Cd	0	77028	77.86846066428018
NASA_test_005_all_negative	NASA	learned	all_negative	512	160057	Mixture_Bphi5	308112	-154056	36.76450004007709
NASA_test_005_all_positive	NASA	learned	all_positive	512	160057	Shaped	150350	0	93.9352855545212
NASA_test_005_all_positive	NASA	learned	all_positive	512	160057	Shaped_filtered	150307	0	93.90842012533035
NASA_test_005_all_positive	NASA	learned	all_positive	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005_all_positive	NASA	learned	all_positive	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005_all_positive	NASA	learned	all_positive	512	160057	Naive	143242	0	89.49436763153126
NASA_test_005_all_positive	NASA	learned	all_positive	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_all_positive	NASA	learned	all_positive	512	160057	Mixture_Cd	143242	5407	94.96036398106342
NASA_test_005_all_positive	NASA	learned	all_positive	512	160057	Mixture_Bphi5	164870	-10814	92.07506103804185
NASA_test_005_perfect	NASA	learned	perfect	512	160057	Shaped	159308	0	99.53204171014076
NASA_test_005_perfect	NASA	learned	perfect	512	160057	Shaped_filtered	159308	0	99.53204171014076
NASA_test_005_perfect	NASA	learned	perfect	512	160057	SUM_phi3	159308	0	99.53204171014076
NASA_test_005_perfect	NASA	learned	perfect	512	160057	MAX_phi3	159308	0	99.53204171014076
NASA_test_005_perfect	NASA	learned	perfect	512	160057	Naive	160057	0	100.0
NASA_test_005_perfect	NASA	learned	perfect	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_perfect	NASA	learned	perfect	512	160057	Mixture_Cd	160057	-6001/2	96.96676122678541
NASA_test_005_perfect	NASA	learned	perfect	512	160057	Mixture_Bphi5	148055	6001	98.56789891506658
NASA_test_005_FP_uniform	NASA	structured	FP_uniform	512	160057	Shaped	159308	0	99.53204171014076
NASA_test_005_FP_uniform	NASA	structured	FP_uniform	512	160057	Shaped_filtered	159308	0	99.53204171014076
NASA_test_005_FP_uniform	NASA	structured	FP_uniform	512	160057	SUM_phi3	159308	0	99.53204171014076
NASA_test_005_FP_uniform	NASA	structured	FP_uniform	512	160057	MAX_phi3	159308	0	99.53204171014076
NASA_test_005_FP_uniform	NASA	structured	FP_uniform	512	160057	Naive	160057	0	100.0
NASA_test_005_FP_uniform	NASA	structured	FP_uniform	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_FP_uniform	NASA	structured	FP_uniform	512	160057	Mixture_Cd	160057	-6001/2	96.96676122678541
NASA_test_005_FP_uniform	NASA	structured	FP_uniform	512	160057	Mixture_Bphi5	148055	6001	98.56789891506658
NASA_test_005_FP_length	NASA	structured	FP_length	512	160057	Shaped	159308	0	99.53204171014076
NASA_test_005_FP_length	NASA	structured	FP_length	512	160057	Shaped_filtered	159308	0	99.53204171014076
NASA_test_005_FP_length	NASA	structured	FP_length	512	160057	SUM_phi3	159308	0	99.53204171014076
NASA_test_005_FP_length	NASA	structured	FP_length	512	160057	MAX_phi3	159308	0	99.53204171014076
NASA_test_005_FP_length	NASA	structured	FP_length	512	160057	Naive	160057	0	100.0
NASA_test_005_FP_length	NASA	structured	FP_length	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_FP_length	NASA	structured	FP_length	512	160057	Mixture_Cd	160057	-6001/2	96.96676122678541
NASA_test_005_FP_length	NASA	structured	FP_length	512	160057	Mixture_Bphi5	148055	6001	98.56789891506658
NASA_test_005_FP_burst	NASA	structured	FP_burst	512	160057	Shaped	159308	0	99.53204171014076
NASA_test_005_FP_burst	NASA	structured	FP_burst	512	160057	Shaped_filtered	159308	0	99.53204171014076
NASA_test_005_FP_burst	NASA	structured	FP_burst	512	160057	SUM_phi3	159308	0	99.53204171014076
NASA_test_005_FP_burst	NASA	structured	FP_burst	512	160057	MAX_phi3	159308	0	99.53204171014076
NASA_test_005_FP_burst	NASA	structured	FP_burst	512	160057	Naive	160057	0	100.0
NASA_test_005_FP_burst	NASA	structured	FP_burst	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_FP_burst	NASA	structured	FP_burst	512	160057	Mixture_Cd	160057	-6001/2	96.96676122678541
NASA_test_005_FP_burst	NASA	structured	FP_burst	512	160057	Mixture_Bphi5	148055	6001	98.56789891506658
NASA_test_005_FN_uniform	NASA	structured	FN_uniform	512	160057	Shaped	159256	0	99.49955328414252
NASA_test_005_FN_uniform	NASA	structured	FN_uniform	512	160057	Shaped_filtered	159256	0	99.49955328414252
NASA_test_005_FN_uniform	NASA	structured	FN_uniform	512	160057	SUM_phi3	158568	0	99.06970641708891
NASA_test_005_FN_uniform	NASA	structured	FN_uniform	512	160057	MAX_phi3	158568	0	99.06970641708891
NASA_test_005_FN_uniform	NASA	structured	FN_uniform	512	160057	Naive	156589	0	97.83327189688673
NASA_test_005_FN_uniform	NASA	structured	FN_uniform	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_FN_uniform	NASA	structured	FN_uniform	512	160057	Mixture_Cd	156589	-2533/2	96.55295298128058
NASA_test_005_FN_uniform	NASA	structured	FN_uniform	512	160057	Mixture_Bphi5	151523	2533	97.228787302963
NASA_test_005_FN_length	NASA	structured	FN_length	512	160057	Shaped	153336	0	95.80087093972772
NASA_test_005_FN_length	NASA	structured	FN_length	512	160057	Shaped_filtered	153336	0	95.80087093972772
NASA_test_005_FN_length	NASA	structured	FN_length	512	160057	SUM_phi3	159294	0	99.52329482621816
NASA_test_005_FN_length	NASA	structured	FN_length	512	160057	MAX_phi3	159294	0	99.52329482621816
NASA_test_005_FN_length	NASA	structured	FN_length	512	160057	Naive	122827	0	76.7395365401076
NASA_test_005_FN_length	NASA	structured	FN_length	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_FN_length	NASA	structured	FN_length	512	160057	Mixture_Cd	122827	31229/2	92.52440800298345
NASA_test_005_FN_length	NASA	structured	FN_length	512	160057	Mixture_Bphi5	185285	-31229	84.1921419027781
NASA_test_005_FN_burst	NASA	structured	FN_burst	512	160057	Shaped	153336	0	95.80087093972772
NASA_test_005_FN_burst	NASA	structured	FN_burst	512	160057	Shaped_filtered	153336	0	95.80087093972772
NASA_test_005_FN_burst	NASA	structured	FN_burst	512	160057	SUM_phi3	158606	0	99.09344795916455
NASA_test_005_FN_burst	NASA	structured	FN_burst	512	160057	MAX_phi3	158606	0	99.09344795916455
NASA_test_005_FN_burst	NASA	structured	FN_burst	512	160057	Naive	154250	0	96.37191750438906
NASA_test_005_FN_burst	NASA	structured	FN_burst	512	160057	LR	154056	0	96.2507106843187
NASA_test_005_FN_burst	NASA	structured	FN_burst	512	160057	Mixture_Cd	154250	-97	96.273859127118
NASA_test_005_FN_burst	NASA	structured	FN_burst	512	160057	Mixture_Bphi5	153862	194	96.32562061879048
NASA_test_006_learned_F1	NASA	learned	learned_F1	542	276943	Shaped	268443	0	96.93077636914455
NASA_test_006_learned_F1	NASA	learned	learned_F1	542	276943	Shaped_filtered	268443	0	96.93077636914455
NASA_test_006_learned_F1	NASA	learned	learned_F1	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006_learned_F1	NASA	learned	learned_F1	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006_learned_F1	NASA	learned	learned_F1	542	276943	Naive	165423	0	59.73178596317654
NASA_test_006_learned_F1	NASA	learned	learned_F1	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_learned_F1	NASA	learned	learned_F1	542	276943	Mixture_Cd	165423	108791/2	91.51224903140535
NASA_test_006_learned_F1	NASA	learned	learned_F1	542	276943	Mixture_Bphi5	383005	-108791	74.7364852442236
NASA_test_006_learned_05	NASA	learned	learned_05	542	276943	Shaped	267791	0	96.69534886240129
NASA_test_006_learned_05	NASA	learned	learned_05	542	276943	Shaped_filtered	267791	0	96.69534886240129
NASA_test_006_learned_05	NASA	learned	learned_05	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006_learned_05	NASA	learned	learned_05	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006_learned_05	NASA	learned	learned_05	542	276943	Naive	149127	0	53.847542635127084
NASA_test_006_learned_05	NASA	learned	learned_05	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_learned_05	NASA	learned	learned_05	542	276943	Mixture_Cd	149127	125087/2	90.3884585547853
NASA_test_006_learned_05	NASA	learned	learned_05	542	276943	Mixture_Bphi5	399301	-125087	71.09982286941424
NASA_test_006_all_negative	NASA	learned	all_negative	542	276943	Shaped	274221	0	99.01712626786018
NASA_test_006_all_negative	NASA	learned	all_negative	542	276943	Shaped_filtered	274221	0	99.01712626786018
NASA_test_006_all_negative	NASA	learned	all_negative	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006_all_negative	NASA	learned	all_negative	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006_all_negative	NASA	learned	all_negative	542	276943	Naive	0	0	0.0
NASA_test_006_all_negative	NASA	learned	all_negative	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_all_negative	NASA	learned	all_negative	542	276943	Mixture_Cd	0	137107	80.10449301680556
NASA_test_006_all_negative	NASA	learned	all_negative	542	276943	Mixture_Bphi5	548428	-274214	37.820211310246634
NASA_test_006_all_positive	NASA	learned	all_positive	542	276943	Shaped	268467	0	96.93944241233756
NASA_test_006_all_positive	NASA	learned	all_positive	542	276943	Shaped_filtered	256813	0	92.73135627186822
NASA_test_006_all_positive	NASA	learned	all_positive	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006_all_positive	NASA	learned	all_positive	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006_all_positive	NASA	learned	all_positive	542	276943	Naive	258140	0	93.21051624341472
NASA_test_006_all_positive	NASA	learned	all_positive	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_all_positive	NASA	learned	all_positive	542	276943	Mixture_Cd	258140	8037	97.9061175648357
NASA_test_006_all_positive	NASA	learned	all_positive	542	276943	Mixture_Bphi5	290288	-16074	95.42747845760108
NASA_test_006_perfect	NASA	learned	perfect	542	276943	Shaped	274970	0	99.28757903250849
NASA_test_006_perfect	NASA	learned	perfect	542	276943	Shaped_filtered	274970	0	99.28757903250849
NASA_test_006_perfect	NASA	learned	perfect	542	276943	SUM_phi3	274970	0	99.28757903250849
NASA_test_006_perfect	NASA	learned	perfect	542	276943	MAX_phi3	274970	0	99.28757903250849
NASA_test_006_perfect	NASA	learned	perfect	542	276943	Naive	276943	0	100.0
NASA_test_006_perfect	NASA	learned	perfect	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_perfect	NASA	learned	perfect	542	276943	Mixture_Cd	276943	-2729/2	99.20279357931082
NASA_test_006_perfect	NASA	learned	perfect	542	276943	Mixture_Bphi5	271485	2729	99.62361018523613
NASA_test_006_FP_uniform	NASA	structured	FP_uniform	542	276943	Shaped	274970	0	99.28757903250849
NASA_test_006_FP_uniform	NASA	structured	FP_uniform	542	276943	Shaped_filtered	274970	0	99.28757903250849
NASA_test_006_FP_uniform	NASA	structured	FP_uniform	542	276943	SUM_phi3	274970	0	99.28757903250849
NASA_test_006_FP_uniform	NASA	structured	FP_uniform	542	276943	MAX_phi3	274970	0	99.28757903250849
NASA_test_006_FP_uniform	NASA	structured	FP_uniform	542	276943	Naive	276943	0	100.0
NASA_test_006_FP_uniform	NASA	structured	FP_uniform	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_FP_uniform	NASA	structured	FP_uniform	542	276943	Mixture_Cd	276943	-2729/2	99.20279357931082
NASA_test_006_FP_uniform	NASA	structured	FP_uniform	542	276943	Mixture_Bphi5	271485	2729	99.62361018523613
NASA_test_006_FP_length	NASA	structured	FP_length	542	276943	Shaped	274970	0	99.28757903250849
NASA_test_006_FP_length	NASA	structured	FP_length	542	276943	Shaped_filtered	274970	0	99.28757903250849
NASA_test_006_FP_length	NASA	structured	FP_length	542	276943	SUM_phi3	274970	0	99.28757903250849
NASA_test_006_FP_length	NASA	structured	FP_length	542	276943	MAX_phi3	274970	0	99.28757903250849
NASA_test_006_FP_length	NASA	structured	FP_length	542	276943	Naive	276943	0	100.0
NASA_test_006_FP_length	NASA	structured	FP_length	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_FP_length	NASA	structured	FP_length	542	276943	Mixture_Cd	276943	-2729/2	99.20279357931082
NASA_test_006_FP_length	NASA	structured	FP_length	542	276943	Mixture_Bphi5	271485	2729	99.62361018523613
NASA_test_006_FP_burst	NASA	structured	FP_burst	542	276943	Shaped	274970	0	99.28757903250849
NASA_test_006_FP_burst	NASA	structured	FP_burst	542	276943	Shaped_filtered	274970	0	99.28757903250849
NASA_test_006_FP_burst	NASA	structured	FP_burst	542	276943	SUM_phi3	274970	0	99.28757903250849
NASA_test_006_FP_burst	NASA	structured	FP_burst	542	276943	MAX_phi3	274970	0	99.28757903250849
NASA_test_006_FP_burst	NASA	structured	FP_burst	542	276943	Naive	276943	0	100.0
NASA_test_006_FP_burst	NASA	structured	FP_burst	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_FP_burst	NASA	structured	FP_burst	542	276943	Mixture_Cd	276943	-2729/2	99.20279357931082
NASA_test_006_FP_burst	NASA	structured	FP_burst	542	276943	Mixture_Bphi5	271485	2729	99.62361018523613
NASA_test_006_FN_uniform	NASA	structured	FN_uniform	542	276943	Shaped	274970	0	99.28757903250849
NASA_test_006_FN_uniform	NASA	structured	FN_uniform	542	276943	Shaped_filtered	274970	0	99.28757903250849
NASA_test_006_FN_uniform	NASA	structured	FN_uniform	542	276943	SUM_phi3	274970	0	99.28757903250849
NASA_test_006_FN_uniform	NASA	structured	FN_uniform	542	276943	MAX_phi3	274970	0	99.28757903250849
NASA_test_006_FN_uniform	NASA	structured	FN_uniform	542	276943	Naive	261496	0	94.42231794990305
NASA_test_006_FN_uniform	NASA	structured	FN_uniform	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_FN_uniform	NASA	structured	FN_uniform	542	276943	Mixture_Cd	261496	6359	98.13755109696241
NASA_test_006_FN_uniform	NASA	structured	FN_uniform	542	276943	Mixture_Bphi5	286932	-12718	96.17641309983601
NASA_test_006_FN_length	NASA	structured	FN_length	542	276943	Shaped	274886	0	99.25724788133299
NASA_test_006_FN_length	NASA	structured	FN_length	542	276943	Shaped_filtered	274886	0	99.25724788133299
NASA_test_006_FN_length	NASA	structured	FN_length	542	276943	SUM_phi3	274886	0	99.25724788133299
NASA_test_006_FN_length	NASA	structured	FN_length	542	276943	MAX_phi3	274886	0	99.25724788133299
NASA_test_006_FN_length	NASA	structured	FN_length	542	276943	Naive	165089	0	59.61118352874057
NASA_test_006_FN_length	NASA	structured	FN_length	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_FN_length	NASA	structured	FN_length	542	276943	Mixture_Cd	165089	109125/2	91.48921601599106
NASA_test_006_FN_length	NASA	structured	FN_length	542	276943	Mixture_Bphi5	383339	-109125	74.6619488406162
NASA_test_006_FN_burst	NASA	structured	FN_burst	542	276943	Shaped	274970	0	99.28757903250849
NASA_test_006_FN_burst	NASA	structured	FN_burst	542	276943	Shaped_filtered	274970	0	99.28757903250849
NASA_test_006_FN_burst	NASA	structured	FN_burst	542	276943	SUM_phi3	274970	0	99.28757903250849
NASA_test_006_FN_burst	NASA	structured	FN_burst	542	276943	MAX_phi3	274970	0	99.28757903250849
NASA_test_006_FN_burst	NASA	structured	FN_burst	542	276943	Naive	262736	0	94.8700635148749
NASA_test_006_FN_burst	NASA	structured	FN_burst	542	276943	LR	274214	0	99.01459867192888
NASA_test_006_FN_burst	NASA	structured	FN_burst	542	276943	Mixture_Cd	262736	5739	98.22306289071601
NASA_test_006_FN_burst	NASA	structured	FN_burst	542	276943	Mixture_Bphi5	285692	-11478	96.45313507730063
NASA_planted_a0	NASA	planted	a=0	512	1	Shaped	123741/124606	0	99.30581191916922
NASA_planted_a0	NASA	planted	a=0	512	1	Shaped_filtered	123741/124606	0	99.30581191916922
NASA_planted_a0	NASA	planted	a=0	512	1	SUM_phi3	123741/124606	0	99.30581191916922
NASA_planted_a0	NASA	planted	a=0	512	1	MAX_phi3	123741/124606	0	99.30581191916922
NASA_planted_a0	NASA	planted	a=0	512	1	Naive	1	0	100.0
NASA_planted_a0	NASA	planted	a=0	512	1	LR	123133/124606	0	98.81787393865464
NASA_planted_a0	NASA	planted	a=0	512	1	Mixture_Cd	1	-1473/249212	99.04363992687809
NASA_planted_a0	NASA	planted	a=0	512	1	Mixture_Bphi5	60830/62303	1473/124606	99.54846802355311
NASA_planted_a1_4	NASA	planted	a=1/4	539	1	Shaped	57061901/73268328	0	77.8807194835946
NASA_planted_a1_4	NASA	planted	a=1/4	539	1	Shaped_filtered	352347533/366341640	0	96.18003921148576
NASA_planted_a1_4	NASA	planted	a=1/4	539	1	SUM_phi3	57061901/73268328	0	77.8807194835946
NASA_planted_a1_4	NASA	planted	a=1/4	539	1	MAX_phi3	57061901/73268328	0	77.8807194835946
NASA_planted_a1_4	NASA	planted	a=1/4	539	1	Naive	1	0	100.0
NASA_planted_a1_4	NASA	planted	a=1/4	539	1	LR	351006893/366341640	0	95.81408572609982
NASA_planted_a1_4	NASA	planted	a=1/4	539	1	Mixture_Cd	1	-15334747/732683280	96.6135242154181
NASA_planted_a1_4	NASA	planted	a=1/4	539	1	Mixture_Bphi5	167836073/183170820	15334747/366341640	98.40112302136347
NASA_planted_a1_2	NASA	planted	a=1/2	539	1	Shaped	20682047/36634164	0	56.455627048019984
NASA_planted_a1_2	NASA	planted	a=1/2	539	1	Shaped_filtered	170448263/183170820	0	93.0542665038023
NASA_planted_a1_2	NASA	planted	a=1/2	539	1	SUM_phi3	20682047/36634164	0	56.455627048019984
NASA_planted_a1_2	NASA	planted	a=1/2	539	1	MAX_phi3	20682047/36634164	0	56.455627048019984
NASA_planted_a1_2	NASA	planted	a=1/2	539	1	Naive	1	0	100.0
NASA_planted_a1_2	NASA	planted	a=1/2	539	1	LR	170001383/183170820	0	92.81029751354501
NASA_planted_a1_2	NASA	planted	a=1/2	539	1	Mixture_Cd	1	-13169437/366341640	94.1834085039581
NASA_planted_a1_2	NASA	planted	a=1/2	539	1	Mixture_Bphi5	78415973/91585410	13169437/183170820	97.25377801917384
NASA_planted_a9_10	NASA	planted	a=9/10	539	1	Shaped	13539669/61056940	0	22.175479151100596
NASA_planted_a9_10	NASA	planted	a=9/10	539	1	Shaped_filtered	268812429/305284700	0	88.05303017150877
NASA_planted_a9_10	NASA	planted	a=9/10	539	1	SUM_phi3	13539669/61056940	0	22.175479151100596
NASA_planted_a9_10	NASA	planted	a=9/10	539	1	MAX_phi3	13539669/61056940	0	22.175479151100596
NASA_planted_a9_10	NASA	planted	a=9/10	539	1	Naive	1	0	100.0
NASA_planted_a9_10	NASA	planted	a=9/10	539	1	LR	268663469/305284700	0	88.0042363734573
NASA_planted_a9_10	NASA	planted	a=9/10	539	1	Mixture_Cd	1	-36621231/610569400	90.2952233656221
NASA_planted_a9_10	NASA	planted	a=9/10	539	1	Mixture_Bphi5	116021119/152642350	36621231/305284700	95.41802601567039
NASA_planted_a1	NASA	planted	a=1	27	1	Shaped	20/147	0	13.60544217687075
NASA_planted_a1	NASA	planted	a=1	27	1	Shaped_filtered	638/735	0	86.80272108843538
NASA_planted_a1	NASA	planted	a=1	27	1	SUM_phi3	20/147	0	13.60544217687075
NASA_planted_a1	NASA	planted	a=1	27	1	MAX_phi3	20/147	0	13.60544217687075
NASA_planted_a1	NASA	planted	a=1	27	1	Naive	1	0	100.0
NASA_planted_a1	NASA	planted	a=1	27	1	LR	638/735	0	86.80272108843538
NASA_planted_a1	NASA	planted	a=1	27	1	Mixture_Cd	1	-97/1470	89.32317708103811
NASA_planted_a1	NASA	planted	a=1	27	1	Mixture_Bphi5	541/735	97/735	94.95908801479453
CTC_test_000_learned_F1	CTC	learned	learned_F1	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000_learned_F1	CTC	learned	learned_F1	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000_learned_F1	CTC	learned	learned_F1	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000_learned_F1	CTC	learned	learned_F1	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000_learned_F1	CTC	learned	learned_F1	512	700125	Naive	487796	0	69.67270130333868
CTC_test_000_learned_F1	CTC	learned	learned_F1	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_learned_F1	CTC	learned	learned_F1	512	700125	Mixture_Cd	487796	145665/2	86.50476136198917
CTC_test_000_learned_F1	CTC	learned	learned_F1	512	700125	Mixture_Bphi5	779126	-145665	77.6197220537399
CTC_test_000_learned_05	CTC	learned	learned_05	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000_learned_05	CTC	learned	learned_05	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000_learned_05	CTC	learned	learned_05	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000_learned_05	CTC	learned	learned_05	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000_learned_05	CTC	learned	learned_05	512	700125	Naive	487796	0	69.67270130333868
CTC_test_000_learned_05	CTC	learned	learned_05	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_learned_05	CTC	learned	learned_05	512	700125	Mixture_Cd	487796	145665/2	86.50476136198917
CTC_test_000_learned_05	CTC	learned	learned_05	512	700125	Mixture_Bphi5	779126	-145665	77.6197220537399
CTC_test_000_all_negative	CTC	learned	all_negative	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000_all_negative	CTC	learned	all_negative	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000_all_negative	CTC	learned	all_negative	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000_all_negative	CTC	learned	all_negative	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000_all_negative	CTC	learned	all_negative	512	700125	Naive	0	0	0.0
CTC_test_000_all_negative	CTC	learned	all_negative	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_all_negative	CTC	learned	all_negative	512	700125	Mixture_Cd	0	633461/2	73.19845945706103
CTC_test_000_all_negative	CTC	learned	all_negative	512	700125	Mixture_Bphi5	1266922	-633461	34.559624560257504
CTC_test_000_all_positive	CTC	learned	all_positive	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000_all_positive	CTC	learned	all_positive	512	700125	Shaped_filtered	629666	0	89.93622567398678
CTC_test_000_all_positive	CTC	learned	all_positive	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000_all_positive	CTC	learned	all_positive	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000_all_positive	CTC	learned	all_positive	512	700125	Naive	595434	0	85.04681306909481
CTC_test_000_all_positive	CTC	learned	all_positive	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_all_positive	CTC	learned	all_positive	512	700125	Mixture_Cd	595434	38027/2	89.44095543582876
CTC_test_000_all_positive	CTC	learned	all_positive	512	700125	Mixture_Bphi5	671488	-38027	87.12144567181686
CTC_test_000_perfect	CTC	learned	perfect	512	700125	Shaped	676577	0	96.63660060703445
CTC_test_000_perfect	CTC	learned	perfect	512	700125	Shaped_filtered	676577	0	96.63660060703445
CTC_test_000_perfect	CTC	learned	perfect	512	700125	SUM_phi3	676577	0	96.63660060703445
CTC_test_000_perfect	CTC	learned	perfect	512	700125	MAX_phi3	676577	0	96.63660060703445
CTC_test_000_perfect	CTC	learned	perfect	512	700125	Naive	700125	0	100.0
CTC_test_000_perfect	CTC	learned	perfect	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_perfect	CTC	learned	perfect	512	700125	Mixture_Cd	700125	-33332	92.29676001956629
CTC_test_000_perfect	CTC	learned	perfect	512	700125	Mixture_Bphi5	566797	66664	96.36302343524699
CTC_test_000_FP_uniform	CTC	structured	FP_uniform	512	700125	Shaped	678511	0	96.91283699339404
CTC_test_000_FP_uniform	CTC	structured	FP_uniform	512	700125	Shaped_filtered	678511	0	96.91283699339404
CTC_test_000_FP_uniform	CTC	structured	FP_uniform	512	700125	SUM_phi3	678511	0	96.91283699339404
CTC_test_000_FP_uniform	CTC	structured	FP_uniform	512	700125	MAX_phi3	678511	0	96.91283699339404
CTC_test_000_FP_uniform	CTC	structured	FP_uniform	512	700125	Naive	691964	0	98.83435100874844
CTC_test_000_FP_uniform	CTC	structured	FP_uniform	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_FP_uniform	CTC	structured	FP_uniform	512	700125	Mixture_Cd	691964	-58503/2	92.07414087171327
CTC_test_000_FP_uniform	CTC	structured	FP_uniform	512	700125	Mixture_Bphi5	574958	58503	95.6426127397015
CTC_test_000_FP_length	CTC	structured	FP_length	512	700125	Shaped	676577	0	96.63660060703445
CTC_test_000_FP_length	CTC	structured	FP_length	512	700125	Shaped_filtered	676577	0	96.63660060703445
CTC_test_000_FP_length	CTC	structured	FP_length	512	700125	SUM_phi3	676577	0	96.63660060703445
CTC_test_000_FP_length	CTC	structured	FP_length	512	700125	MAX_phi3	676577	0	96.63660060703445
CTC_test_000_FP_length	CTC	structured	FP_length	512	700125	Naive	700125	0	100.0
CTC_test_000_FP_length	CTC	structured	FP_length	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_FP_length	CTC	structured	FP_length	512	700125	Mixture_Cd	700125	-33332	92.29676001956629
CTC_test_000_FP_length	CTC	structured	FP_length	512	700125	Mixture_Bphi5	566797	66664	96.36302343524699
CTC_test_000_FP_burst	CTC	structured	FP_burst	512	700125	Shaped	676577	0	96.63660060703445
CTC_test_000_FP_burst	CTC	structured	FP_burst	512	700125	Shaped_filtered	683233	0	97.58728798428852
CTC_test_000_FP_burst	CTC	structured	FP_burst	512	700125	SUM_phi3	676577	0	96.63660060703445
CTC_test_000_FP_burst	CTC	structured	FP_burst	512	700125	MAX_phi3	676577	0	96.63660060703445
CTC_test_000_FP_burst	CTC	structured	FP_burst	512	700125	Naive	661400	0	94.46884484913409
CTC_test_000_FP_burst	CTC	structured	FP_burst	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_FP_burst	CTC	structured	FP_burst	512	700125	Mixture_Cd	661400	-27939/2	91.24040338427544
CTC_test_000_FP_burst	CTC	structured	FP_burst	512	700125	Mixture_Bphi5	605522	27939	92.9445815549628
CTC_test_000_FN_uniform	CTC	structured	FN_uniform	512	700125	Shaped	673061	0	96.13440457061239
CTC_test_000_FN_uniform	CTC	structured	FN_uniform	512	700125	Shaped_filtered	673061	0	96.13440457061239
CTC_test_000_FN_uniform	CTC	structured	FN_uniform	512	700125	SUM_phi3	673061	0	96.13440457061239
CTC_test_000_FN_uniform	CTC	structured	FN_uniform	512	700125	MAX_phi3	673061	0	96.13440457061239
CTC_test_000_FN_uniform	CTC	structured	FN_uniform	512	700125	Naive	621647	0	88.79085877521871
CTC_test_000_FN_uniform	CTC	structured	FN_uniform	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_FN_uniform	CTC	structured	FN_uniform	512	700125	Mixture_Cd	621647	5907	90.15600453798187
CTC_test_000_FN_uniform	CTC	structured	FN_uniform	512	700125	Mixture_Bphi5	645275	-11814	89.43539317363452
CTC_test_000_FN_length	CTC	structured	FN_length	512	700125	Shaped	681241	0	97.3027673629709
CTC_test_000_FN_length	CTC	structured	FN_length	512	700125	Shaped_filtered	681241	0	97.3027673629709
CTC_test_000_FN_length	CTC	structured	FN_length	512	700125	SUM_phi3	681241	0	97.3027673629709
CTC_test_000_FN_length	CTC	structured	FN_length	512	700125	MAX_phi3	681241	0	97.3027673629709
CTC_test_000_FN_length	CTC	structured	FN_length	512	700125	Naive	505453	0	72.19467952151402
CTC_test_000_FN_length	CTC	structured	FN_length	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_FN_length	CTC	structured	FN_length	512	700125	Mixture_Cd	505453	64004	86.98641634221723
CTC_test_000_FN_length	CTC	structured	FN_length	512	700125	Mixture_Bphi5	761469	-128008	79.17839031145915
CTC_test_000_FN_burst	CTC	structured	FN_burst	512	700125	Shaped	668549	0	95.48994822353151
CTC_test_000_FN_burst	CTC	structured	FN_burst	512	700125	Shaped_filtered	668549	0	95.48994822353151
CTC_test_000_FN_burst	CTC	structured	FN_burst	512	700125	SUM_phi3	668549	0	95.48994822353151
CTC_test_000_FN_burst	CTC	structured	FN_burst	512	700125	MAX_phi3	668549	0	95.48994822353151
CTC_test_000_FN_burst	CTC	structured	FN_burst	512	700125	Naive	574535	0	82.06177468309231
CTC_test_000_FN_burst	CTC	structured	FN_burst	512	700125	LR	633461	0	90.47827173718979
CTC_test_000_FN_burst	CTC	structured	FN_burst	512	700125	Mixture_Cd	574535	29463	88.87086383296385
CTC_test_000_FN_burst	CTC	structured	FN_burst	512	700125	Mixture_Bphi5	692387	-58926	85.27659049154418
CTC_test_001_learned_F1	CTC	learned	learned_F1	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001_learned_F1	CTC	learned	learned_F1	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001_learned_F1	CTC	learned	learned_F1	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001_learned_F1	CTC	learned	learned_F1	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001_learned_F1	CTC	learned	learned_F1	512	411548	Naive	211448	0	51.37869701711586
CTC_test_001_learned_F1	CTC	learned	learned_F1	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_learned_F1	CTC	learned	learned_F1	512	411548	Mixture_Cd	211448	78697	82.31905411097867
CTC_test_001_learned_F1	CTC	learned	learned_F1	512	411548	Mixture_Bphi5	526236	-157394	65.98675206165478
CTC_test_001_learned_05	CTC	learned	learned_05	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001_learned_05	CTC	learned	learned_05	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001_learned_05	CTC	learned	learned_05	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001_learned_05	CTC	learned	learned_05	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001_learned_05	CTC	learned	learned_05	512	411548	Naive	203589	0	49.469077726048965
CTC_test_001_learned_05	CTC	learned	learned_05	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_learned_05	CTC	learned	learned_05	512	411548	Mixture_Cd	203589	165253/2	81.95434927917113
CTC_test_001_learned_05	CTC	learned	learned_05	512	411548	Mixture_Bphi5	534095	-165253	64.80654243420297
CTC_test_001_all_negative	CTC	learned	all_negative	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001_all_negative	CTC	learned	all_negative	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001_all_negative	CTC	learned	all_negative	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001_all_negative	CTC	learned	all_negative	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001_all_negative	CTC	learned	all_negative	512	411548	Naive	0	0	0.0
CTC_test_001_all_negative	CTC	learned	all_negative	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_all_negative	CTC	learned	all_negative	512	411548	Mixture_Cd	0	184421	72.50659612955096
CTC_test_001_all_negative	CTC	learned	all_negative	512	411548	Mixture_Bphi5	737684	-368842	34.23297100739434
CTC_test_001_all_positive	CTC	learned	all_positive	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001_all_positive	CTC	learned	all_positive	512	411548	Shaped_filtered	362799	0	88.15472314286548
CTC_test_001_all_positive	CTC	learned	all_positive	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001_all_positive	CTC	learned	all_positive	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001_all_positive	CTC	learned	all_positive	512	411548	Naive	362768	0	88.14719060717097
CTC_test_001_all_positive	CTC	learned	all_positive	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_all_positive	CTC	learned	all_positive	512	411548	Mixture_Cd	362768	3037	89.34121152911285
CTC_test_001_all_positive	CTC	learned	all_positive	512	411548	Mixture_Bphi5	374916	-6074	88.71093081544147
CTC_test_001_perfect	CTC	learned	perfect	512	411548	Shaped	400629	0	97.34684654037925
CTC_test_001_perfect	CTC	learned	perfect	512	411548	Shaped_filtered	400629	0	97.34684654037925
CTC_test_001_perfect	CTC	learned	perfect	512	411548	SUM_phi3	400629	0	97.34684654037925
CTC_test_001_perfect	CTC	learned	perfect	512	411548	MAX_phi3	400629	0	97.34684654037925
CTC_test_001_perfect	CTC	learned	perfect	512	411548	Naive	411548	0	100.0
CTC_test_001_perfect	CTC	learned	perfect	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_perfect	CTC	learned	perfect	512	411548	Mixture_Cd	411548	-21353	91.6048966920562
CTC_test_001_perfect	CTC	learned	perfect	512	411548	Mixture_Bphi5	326136	42706	96.03636988238384
CTC_test_001_FP_uniform	CTC	structured	FP_uniform	512	411548	Shaped	400079	0	97.21320477805747
CTC_test_001_FP_uniform	CTC	structured	FP_uniform	512	411548	Shaped_filtered	400079	0	97.21320477805747
CTC_test_001_FP_uniform	CTC	structured	FP_uniform	512	411548	SUM_phi3	400079	0	97.21320477805747
CTC_test_001_FP_uniform	CTC	structured	FP_uniform	512	411548	MAX_phi3	400079	0	97.21320477805747
CTC_test_001_FP_uniform	CTC	structured	FP_uniform	512	411548	Naive	409441	0	99.48803055779642
CTC_test_001_FP_uniform	CTC	structured	FP_uniform	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_FP_uniform	CTC	structured	FP_uniform	512	411548	Mixture_Cd	409441	-40599/2	91.50711922919598
CTC_test_001_FP_uniform	CTC	structured	FP_uniform	512	411548	Mixture_Bphi5	328243	40599	95.71995536590069
CTC_test_001_FP_length	CTC	structured	FP_length	512	411548	Shaped	400629	0	97.34684654037925
CTC_test_001_FP_length	CTC	structured	FP_length	512	411548	Shaped_filtered	400629	0	97.34684654037925
CTC_test_001_FP_length	CTC	structured	FP_length	512	411548	SUM_phi3	400629	0	97.34684654037925
CTC_test_001_FP_length	CTC	structured	FP_length	512	411548	MAX_phi3	400629	0	97.34684654037925
CTC_test_001_FP_length	CTC	structured	FP_length	512	411548	Naive	401915	0	97.65932527918979
CTC_test_001_FP_length	CTC	structured	FP_length	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_FP_length	CTC	structured	FP_length	512	411548	Mixture_Cd	401915	-33073/2	91.1578675986853
CTC_test_001_FP_length	CTC	structured	FP_length	512	411548	Mixture_Bphi5	335769	33073	94.58975334831545
CTC_test_001_FP_burst	CTC	structured	FP_burst	512	411548	Shaped	400629	0	97.34684654037925
CTC_test_001_FP_burst	CTC	structured	FP_burst	512	411548	Shaped_filtered	389837	0	94.72455217860372
CTC_test_001_FP_burst	CTC	structured	FP_burst	512	411548	SUM_phi3	400629	0	97.34684654037925
CTC_test_001_FP_burst	CTC	structured	FP_burst	512	411548	MAX_phi3	400629	0	97.34684654037925
CTC_test_001_FP_burst	CTC	structured	FP_burst	512	411548	Naive	347144	0	84.35079261714309
CTC_test_001_FP_burst	CTC	structured	FP_burst	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_FP_burst	CTC	structured	FP_burst	512	411548	Mixture_Cd	347144	10849	88.61616403042844
CTC_test_001_FP_burst	CTC	structured	FP_burst	512	411548	Mixture_Bphi5	390540	-21698	86.36462782278245
CTC_test_001_FN_uniform	CTC	structured	FN_uniform	512	411548	Shaped	400435	0	97.29970744603303
CTC_test_001_FN_uniform	CTC	structured	FN_uniform	512	411548	Shaped_filtered	400435	0	97.29970744603303
CTC_test_001_FN_uniform	CTC	structured	FN_uniform	512	411548	SUM_phi3	400435	0	97.29970744603303
CTC_test_001_FN_uniform	CTC	structured	FN_uniform	512	411548	MAX_phi3	400435	0	97.29970744603303
CTC_test_001_FN_uniform	CTC	structured	FN_uniform	512	411548	Naive	337253	0	81.94742776055284
CTC_test_001_FN_uniform	CTC	structured	FN_uniform	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_FN_uniform	CTC	structured	FN_uniform	512	411548	Mixture_Cd	337253	31589/2	88.15716218650321
CTC_test_001_FN_uniform	CTC	structured	FN_uniform	512	411548	Mixture_Bphi5	400431	-31589	84.87926665404268
CTC_test_001_FN_length	CTC	structured	FN_length	512	411548	Shaped	376861	0	91.57157852789955
CTC_test_001_FN_length	CTC	structured	FN_length	512	411548	Shaped_filtered	376861	0	91.57157852789955
CTC_test_001_FN_length	CTC	structured	FN_length	512	411548	SUM_phi3	376861	0	91.57157852789955
CTC_test_001_FN_length	CTC	structured	FN_length	512	411548	MAX_phi3	376861	0	91.57157852789955
CTC_test_001_FN_length	CTC	structured	FN_length	512	411548	Naive	237085	0	57.60810403646719
CTC_test_001_FN_length	CTC	structured	FN_length	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_FN_length	CTC	structured	FN_length	512	411548	Mixture_Cd	237085	131757/2	83.50876498679618
CTC_test_001_FN_length	CTC	structured	FN_length	512	411548	Mixture_Bphi5	500599	-131757	69.83673732937109
CTC_test_001_FN_burst	CTC	structured	FN_burst	512	411548	Shaped	400615	0	97.3434447500656
CTC_test_001_FN_burst	CTC	structured	FN_burst	512	411548	Shaped_filtered	400615	0	97.3434447500656
CTC_test_001_FN_burst	CTC	structured	FN_burst	512	411548	SUM_phi3	400615	0	97.3434447500656
CTC_test_001_FN_burst	CTC	structured	FN_burst	512	411548	MAX_phi3	400615	0	97.3434447500656
CTC_test_001_FN_burst	CTC	structured	FN_burst	512	411548	Naive	383228	0	93.11866416554084
CTC_test_001_FN_burst	CTC	structured	FN_burst	512	411548	LR	368842	0	89.62308163324812
CTC_test_001_FN_burst	CTC	structured	FN_burst	512	411548	Mixture_Cd	383228	-7193	90.29067849167582
CTC_test_001_FN_burst	CTC	structured	FN_burst	512	411548	Mixture_Bphi5	354456	14386	91.78347044868545
CTC_test_002_learned_F1	CTC	learned	learned_F1	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002_learned_F1	CTC	learned	learned_F1	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002_learned_F1	CTC	learned	learned_F1	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002_learned_F1	CTC	learned	learned_F1	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002_learned_F1	CTC	learned	learned_F1	512	503582	Naive	312697	0	62.094554610768455
CTC_test_002_learned_F1	CTC	learned	learned_F1	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_learned_F1	CTC	learned	learned_F1	512	503582	Mixture_Cd	312697	142731/2	85.02464437254123
CTC_test_002_learned_F1	CTC	learned	learned_F1	512	503582	Mixture_Bphi5	598159	-142731	72.92067443866912
CTC_test_002_learned_05	CTC	learned	learned_05	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002_learned_05	CTC	learned	learned_05	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002_learned_05	CTC	learned	learned_05	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002_learned_05	CTC	learned	learned_05	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002_learned_05	CTC	learned	learned_05	512	503582	Naive	211401	0	41.97945915461633
CTC_test_002_learned_05	CTC	learned	learned_05	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_learned_05	CTC	learned	learned_05	512	503582	Mixture_Cd	211401	244027/2	81.18300298389047
CTC_test_002_learned_05	CTC	learned	learned_05	512	503582	Mixture_Bphi5	699455	-244027	60.48886175981853
CTC_test_002_all_negative	CTC	learned	all_negative	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002_all_negative	CTC	learned	all_negative	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002_all_negative	CTC	learned	all_negative	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002_all_negative	CTC	learned	all_negative	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002_all_negative	CTC	learned	all_negative	512	503582	Naive	0	0	0.0
CTC_test_002_all_negative	CTC	learned	all_negative	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_all_negative	CTC	learned	all_negative	512	503582	Mixture_Cd	0	227714	73.16563970002771
CTC_test_002_all_negative	CTC	learned	all_negative	512	503582	Mixture_Bphi5	910856	-455428	34.54412917292773
CTC_test_002_all_positive	CTC	learned	all_positive	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002_all_positive	CTC	learned	all_positive	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002_all_positive	CTC	learned	all_positive	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002_all_positive	CTC	learned	all_positive	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002_all_positive	CTC	learned	all_positive	512	503582	Naive	420510	0	83.50377892776152
CTC_test_002_all_positive	CTC	learned	all_positive	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_all_positive	CTC	learned	all_positive	512	503582	Mixture_Cd	420510	17459	89.11344238070154
CTC_test_002_all_positive	CTC	learned	all_positive	512	503582	Mixture_Bphi5	490346	-34918	86.1523027393416
CTC_test_002_perfect	CTC	learned	perfect	512	503582	Shaped	490295	0	97.36150219825173
CTC_test_002_perfect	CTC	learned	perfect	512	503582	Shaped_filtered	490295	0	97.36150219825173
CTC_test_002_perfect	CTC	learned	perfect	512	503582	SUM_phi3	490295	0	97.36150219825173
CTC_test_002_perfect	CTC	learned	perfect	512	503582	MAX_phi3	490295	0	97.36150219825173
CTC_test_002_perfect	CTC	learned	perfect	512	503582	Naive	503582	0	100.0
CTC_test_002_perfect	CTC	learned	perfect	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_perfect	CTC	learned	perfect	512	503582	Mixture_Cd	503582	-24077	92.26394026253298
CTC_test_002_perfect	CTC	learned	perfect	512	503582	Mixture_Bphi5	407274	48154	96.34752804791721
CTC_test_002_FP_uniform	CTC	structured	FP_uniform	512	503582	Shaped	490295	0	97.36150219825173
CTC_test_002_FP_uniform	CTC	structured	FP_uniform	512	503582	Shaped_filtered	490295	0	97.36150219825173
CTC_test_002_FP_uniform	CTC	structured	FP_uniform	512	503582	SUM_phi3	490295	0	97.36150219825173
CTC_test_002_FP_uniform	CTC	structured	FP_uniform	512	503582	MAX_phi3	490295	0	97.36150219825173
CTC_test_002_FP_uniform	CTC	structured	FP_uniform	512	503582	Naive	503582	0	100.0
CTC_test_002_FP_uniform	CTC	structured	FP_uniform	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_FP_uniform	CTC	structured	FP_uniform	512	503582	Mixture_Cd	503582	-24077	92.26394026253298
CTC_test_002_FP_uniform	CTC	structured	FP_uniform	512	503582	Mixture_Bphi5	407274	48154	96.34752804791721
CTC_test_002_FP_length	CTC	structured	FP_length	512	503582	Shaped	487306	0	96.76795437485852
CTC_test_002_FP_length	CTC	structured	FP_length	512	503582	Shaped_filtered	487306	0	96.76795437485852
CTC_test_002_FP_length	CTC	structured	FP_length	512	503582	SUM_phi3	487306	0	96.76795437485852
CTC_test_002_FP_length	CTC	structured	FP_length	512	503582	MAX_phi3	487306	0	96.76795437485852
CTC_test_002_FP_length	CTC	structured	FP_length	512	503582	Naive	448142	0	88.99086941153575
CTC_test_002_FP_length	CTC	structured	FP_length	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_FP_length	CTC	structured	FP_length	512	503582	Mixture_Cd	448142	3643	90.16138341342936
CTC_test_002_FP_length	CTC	structured	FP_length	512	503582	Mixture_Bphi5	462714	-7286	89.54351115766018
CTC_test_002_FP_burst	CTC	structured	FP_burst	512	503582	Shaped	490295	0	97.36150219825173
CTC_test_002_FP_burst	CTC	structured	FP_burst	512	503582	Shaped_filtered	490295	0	97.36150219825173
CTC_test_002_FP_burst	CTC	structured	FP_burst	512	503582	SUM_phi3	490295	0	97.36150219825173
CTC_test_002_FP_burst	CTC	structured	FP_burst	512	503582	MAX_phi3	490295	0	97.36150219825173
CTC_test_002_FP_burst	CTC	structured	FP_burst	512	503582	Naive	503582	0	100.0
CTC_test_002_FP_burst	CTC	structured	FP_burst	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_FP_burst	CTC	structured	FP_burst	512	503582	Mixture_Cd	503582	-24077	92.26394026253298
CTC_test_002_FP_burst	CTC	structured	FP_burst	512	503582	Mixture_Bphi5	407274	48154	96.34752804791721
CTC_test_002_FN_uniform	CTC	structured	FN_uniform	512	503582	Shaped	459680	0	91.28205535543367
CTC_test_002_FN_uniform	CTC	structured	FN_uniform	512	503582	Shaped_filtered	459680	0	91.28205535543367
CTC_test_002_FN_uniform	CTC	structured	FN_uniform	512	503582	SUM_phi3	455077	0	90.36800362205162
CTC_test_002_FN_uniform	CTC	structured	FN_uniform	512	503582	MAX_phi3	459680	0	91.28205535543367
CTC_test_002_FN_uniform	CTC	structured	FN_uniform	512	503582	Naive	420461	0	83.49404863557474
CTC_test_002_FN_uniform	CTC	structured	FN_uniform	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_FN_uniform	CTC	structured	FN_uniform	512	503582	Mixture_Cd	420461	34967/2	89.1115840602541
CTC_test_002_FN_uniform	CTC	structured	FN_uniform	512	503582	Mixture_Bphi5	490395	-34967	86.1462890880497
CTC_test_002_FN_length	CTC	structured	FN_length	512	503582	Shaped	490295	0	97.36150219825173
CTC_test_002_FN_length	CTC	structured	FN_length	512	503582	Shaped_filtered	490295	0	97.36150219825173
CTC_test_002_FN_length	CTC	structured	FN_length	512	503582	SUM_phi3	490295	0	97.36150219825173
CTC_test_002_FN_length	CTC	structured	FN_length	512	503582	MAX_phi3	490295	0	97.36150219825173
CTC_test_002_FN_length	CTC	structured	FN_length	512	503582	Naive	419862	0	83.37510077802622
CTC_test_002_FN_length	CTC	structured	FN_length	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_FN_length	CTC	structured	FN_length	512	503582	Mixture_Cd	419862	17783	89.08886704090682
CTC_test_002_FN_length	CTC	structured	FN_length	512	503582	Mixture_Bphi5	490994	-35566	86.07277526919573
CTC_test_002_FN_burst	CTC	structured	FN_burst	512	503582	Shaped	490247	0	97.35197048345651
CTC_test_002_FN_burst	CTC	structured	FN_burst	512	503582	Shaped_filtered	490247	0	97.35197048345651
CTC_test_002_FN_burst	CTC	structured	FN_burst	512	503582	SUM_phi3	490247	0	97.35197048345651
CTC_test_002_FN_burst	CTC	structured	FN_burst	512	503582	MAX_phi3	490247	0	97.35197048345651
CTC_test_002_FN_burst	CTC	structured	FN_burst	512	503582	Naive	463173	0	91.97568618417655
CTC_test_002_FN_burst	CTC	structured	FN_burst	512	503582	LR	455428	0	90.43770428649158
CTC_test_002_FN_burst	CTC	structured	FN_burst	512	503582	Mixture_Cd	463173	-7745/2	90.73143269190838
CTC_test_002_FN_burst	CTC	structured	FN_burst	512	503582	Mixture_Bphi5	447683	7745	91.38822937334295
CTC_test_003_learned_F1	CTC	learned	learned_F1	512	569335	Shaped	533341	0	93.67788735981452
CTC_test_003_learned_F1	CTC	learned	learned_F1	512	569335	Shaped_filtered	533341	0	93.67788735981452
CTC_test_003_learned_F1	CTC	learned	learned_F1	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003_learned_F1	CTC	learned	learned_F1	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003_learned_F1	CTC	learned	learned_F1	512	569335	Naive	385567	0	67.72234273318873
CTC_test_003_learned_F1	CTC	learned	learned_F1	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_learned_F1	CTC	learned	learned_F1	512	569335	Mixture_Cd	385567	62852	85.58470360348625
CTC_test_003_learned_F1	CTC	learned	learned_F1	512	569335	Mixture_Bphi5	636975	-125704	76.15580554123375
CTC_test_003_learned_05	CTC	learned	learned_05	512	569335	Shaped	533341	0	93.67788735981452
CTC_test_003_learned_05	CTC	learned	learned_05	512	569335	Shaped_filtered	533341	0	93.67788735981452
CTC_test_003_learned_05	CTC	learned	learned_05	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003_learned_05	CTC	learned	learned_05	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003_learned_05	CTC	learned	learned_05	512	569335	Naive	292373	0	51.353421096542455
CTC_test_003_learned_05	CTC	learned	learned_05	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_learned_05	CTC	learned	learned_05	512	569335	Mixture_Cd	292373	109449	82.45851775047859
CTC_test_003_learned_05	CTC	learned	learned_05	512	569335	Mixture_Bphi5	730169	-218898	66.03925561060281
CTC_test_003_all_negative	CTC	learned	all_negative	512	569335	Shaped	538021	0	94.4998990049795
CTC_test_003_all_negative	CTC	learned	all_negative	512	569335	Shaped_filtered	538021	0	94.4998990049795
CTC_test_003_all_negative	CTC	learned	all_negative	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003_all_negative	CTC	learned	all_negative	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003_all_negative	CTC	learned	all_negative	512	569335	Naive	0	0	0.0
CTC_test_003_all_negative	CTC	learned	all_negative	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_all_negative	CTC	learned	all_negative	512	569335	Mixture_Cd	0	511271/2	72.65088704033192
CTC_test_003_all_negative	CTC	learned	all_negative	512	569335	Mixture_Bphi5	1022542	-511271	34.301095934353675
CTC_test_003_all_positive	CTC	learned	all_positive	512	569335	Shaped	527085	0	92.5790615367051
CTC_test_003_all_positive	CTC	learned	all_positive	512	569335	Shaped_filtered	527085	0	92.5790615367051
CTC_test_003_all_positive	CTC	learned	all_positive	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003_all_positive	CTC	learned	all_positive	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003_all_positive	CTC	learned	all_positive	512	569335	Naive	485355	0	85.24945770065077
CTC_test_003_all_positive	CTC	learned	all_positive	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_all_positive	CTC	learned	all_positive	512	569335	Mixture_Cd	485355	12958	88.93208469990797
CTC_test_003_all_positive	CTC	learned	all_positive	512	569335	Mixture_Bphi5	537187	-25916	86.9881583158523
CTC_test_003_perfect	CTC	learned	perfect	512	569335	Shaped	553988	0	97.30439899180622
CTC_test_003_perfect	CTC	learned	perfect	512	569335	Shaped_filtered	553988	0	97.30439899180622
CTC_test_003_perfect	CTC	learned	perfect	512	569335	SUM_phi3	551405	0	96.85071179534017
CTC_test_003_perfect	CTC	learned	perfect	512	569335	MAX_phi3	551405	0	96.85071179534017
CTC_test_003_perfect	CTC	learned	perfect	512	569335	Naive	569335	0	100.0
CTC_test_003_perfect	CTC	learned	perfect	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_perfect	CTC	learned	perfect	512	569335	Mixture_Cd	569335	-29032	91.74918760283718
CTC_test_003_perfect	CTC	learned	perfect	512	569335	Mixture_Bphi5	453207	58064	96.10449480934315
CTC_test_003_FP_uniform	CTC	structured	FP_uniform	512	569335	Shaped	561877	0	98.69005067315376
CTC_test_003_FP_uniform	CTC	structured	FP_uniform	512	569335	Shaped_filtered	549662	0	96.5445651505704
CTC_test_003_FP_uniform	CTC	structured	FP_uniform	512	569335	SUM_phi3	555621	0	97.59122485004436
CTC_test_003_FP_uniform	CTC	structured	FP_uniform	512	569335	MAX_phi3	555621	0	97.59122485004436
CTC_test_003_FP_uniform	CTC	structured	FP_uniform	512	569335	Naive	544203	0	95.58572720805853
CTC_test_003_FP_uniform	CTC	structured	FP_uniform	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_FP_uniform	CTC	structured	FP_uniform	512	569335	Mixture_Cd	544203	-16466	90.9061365173833
CTC_test_003_FP_uniform	CTC	structured	FP_uniform	512	569335	Mixture_Bphi5	478339	32932	93.37632418830944
CTC_test_003_FP_length	CTC	structured	FP_length	512	569335	Shaped	552808	0	97.09713964537575
CTC_test_003_FP_length	CTC	structured	FP_length	512	569335	Shaped_filtered	553988	0	97.30439899180622
CTC_test_003_FP_length	CTC	structured	FP_length	512	569335	SUM_phi3	563286	0	98.93753238427288
CTC_test_003_FP_length	CTC	structured	FP_length	512	569335	MAX_phi3	563286	0	98.93753238427288
CTC_test_003_FP_length	CTC	structured	FP_length	512	569335	Naive	569335	0	100.0
CTC_test_003_FP_length	CTC	structured	FP_length	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_FP_length	CTC	structured	FP_length	512	569335	Mixture_Cd	569335	-29032	91.74918760283718
CTC_test_003_FP_length	CTC	structured	FP_length	512	569335	Mixture_Bphi5	453207	58064	96.10449480934315
CTC_test_003_FP_burst	CTC	structured	FP_burst	512	569335	Shaped	553988	0	97.30439899180622
CTC_test_003_FP_burst	CTC	structured	FP_burst	512	569335	Shaped_filtered	553988	0	97.30439899180622
CTC_test_003_FP_burst	CTC	structured	FP_burst	512	569335	SUM_phi3	551405	0	96.85071179534017
CTC_test_003_FP_burst	CTC	structured	FP_burst	512	569335	MAX_phi3	551405	0	96.85071179534017
CTC_test_003_FP_burst	CTC	structured	FP_burst	512	569335	Naive	569335	0	100.0
CTC_test_003_FP_burst	CTC	structured	FP_burst	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_FP_burst	CTC	structured	FP_burst	512	569335	Mixture_Cd	569335	-29032	91.74918760283718
CTC_test_003_FP_burst	CTC	structured	FP_burst	512	569335	Mixture_Bphi5	453207	58064	96.10449480934315
CTC_test_003_FN_uniform	CTC	structured	FN_uniform	512	569335	Shaped	553988	0	97.30439899180622
CTC_test_003_FN_uniform	CTC	structured	FN_uniform	512	569335	Shaped_filtered	553988	0	97.30439899180622
CTC_test_003_FN_uniform	CTC	structured	FN_uniform	512	569335	SUM_phi3	551405	0	96.85071179534017
CTC_test_003_FN_uniform	CTC	structured	FN_uniform	512	569335	MAX_phi3	551405	0	96.85071179534017
CTC_test_003_FN_uniform	CTC	structured	FN_uniform	512	569335	Naive	531328	0	93.32431696628522
CTC_test_003_FN_uniform	CTC	structured	FN_uniform	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_FN_uniform	CTC	structured	FN_uniform	512	569335	Mixture_Cd	531328	-20057/2	90.47424559245816
CTC_test_003_FN_uniform	CTC	structured	FN_uniform	512	569335	Mixture_Bphi5	491214	20057	91.97869579638643
CTC_test_003_FN_length	CTC	structured	FN_length	512	569335	Shaped	538975	0	94.66746291726312
CTC_test_003_FN_length	CTC	structured	FN_length	512	569335	Shaped_filtered	538975	0	94.66746291726312
CTC_test_003_FN_length	CTC	structured	FN_length	512	569335	SUM_phi3	531712	0	93.3917640756321
CTC_test_003_FN_length	CTC	structured	FN_length	512	569335	MAX_phi3	536392	0	94.21377572079707
CTC_test_003_FN_length	CTC	structured	FN_length	512	569335	Naive	445837	0	78.3083773173966
CTC_test_003_FN_length	CTC	structured	FN_length	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_FN_length	CTC	structured	FN_length	512	569335	Mixture_Cd	445837	32717	87.60645630602902
CTC_test_003_FN_length	CTC	structured	FN_length	512	569335	Mixture_Bphi5	576705	-65434	82.6983347203561
CTC_test_003_FN_burst	CTC	structured	FN_burst	512	569335	Shaped	552267	0	97.00211650434278
CTC_test_003_FN_burst	CTC	structured	FN_burst	512	569335	Shaped_filtered	552267	0	97.00211650434278
CTC_test_003_FN_burst	CTC	structured	FN_burst	512	569335	SUM_phi3	545004	0	95.72641766271175
CTC_test_003_FN_burst	CTC	structured	FN_burst	512	569335	MAX_phi3	549684	0	96.54842930787673
CTC_test_003_FN_burst	CTC	structured	FN_burst	512	569335	Naive	478072	0	83.97024598874125
CTC_test_003_FN_burst	CTC	structured	FN_burst	512	569335	LR	511271	0	89.80143500750876
CTC_test_003_FN_burst	CTC	structured	FN_burst	512	569335	Mixture_Cd	478072	33199/2	88.68777700233674
CTC_test_003_FN_burst	CTC	structured	FN_burst	512	569335	Mixture_Bphi5	544470	-33199	86.1975619990853
CTC_test_004_learned_F1	CTC	learned	learned_F1	512	529436	Shaped	482778	0	91.18722565144796
CTC_test_004_learned_F1	CTC	learned	learned_F1	512	529436	Shaped_filtered	477916	0	90.26888991303953
CTC_test_004_learned_F1	CTC	learned	learned_F1	512	529436	SUM_phi3	468031	0	88.40180871720095
CTC_test_004_learned_F1	CTC	learned	learned_F1	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004_learned_F1	CTC	learned	learned_F1	512	529436	Naive	275617	0	52.05860576160291
CTC_test_004_learned_F1	CTC	learned	learned_F1	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_learned_F1	CTC	learned	learned_F1	512	529436	Mixture_Cd	275617	204139/2	83.25254047981387
CTC_test_004_learned_F1	CTC	learned	learned_F1	512	529436	Mixture_Bphi5	683895	-204139	66.78638391997998
CTC_test_004_learned_05	CTC	learned	learned_05	512	529436	Shaped	479270	0	90.52463376121004
CTC_test_004_learned_05	CTC	learned	learned_05	512	529436	Shaped_filtered	479270	0	90.52463376121004
CTC_test_004_learned_05	CTC	learned	learned_05	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004_learned_05	CTC	learned	learned_05	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004_learned_05	CTC	learned	learned_05	512	529436	Naive	246701	0	46.5969446731994
CTC_test_004_learned_05	CTC	learned	learned_05	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_learned_05	CTC	learned	learned_05	512	529436	Mixture_Cd	246701	233055/2	82.20945602944518
CTC_test_004_learned_05	CTC	learned	learned_05	512	529436	Mixture_Bphi5	712811	-233055	63.41089173231387
CTC_test_004_all_negative	CTC	learned	all_negative	512	529436	Shaped	480113	0	90.6838598055289
CTC_test_004_all_negative	CTC	learned	all_negative	512	529436	Shaped_filtered	480113	0	90.6838598055289
CTC_test_004_all_negative	CTC	learned	all_negative	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004_all_negative	CTC	learned	all_negative	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004_all_negative	CTC	learned	all_negative	512	529436	Naive	0	0	0.0
CTC_test_004_all_negative	CTC	learned	all_negative	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_all_negative	CTC	learned	all_negative	512	529436	Mixture_Cd	0	239878	73.31023148281328
CTC_test_004_all_negative	CTC	learned	all_negative	512	529436	Mixture_Bphi5	959512	-479756	34.61239615237827
CTC_test_004_all_positive	CTC	learned	all_positive	512	529436	Shaped	464054	0	87.65063199329097
CTC_test_004_all_positive	CTC	learned	all_positive	512	529436	Shaped_filtered	457357	0	86.38570101013154
CTC_test_004_all_positive	CTC	learned	all_positive	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004_all_positive	CTC	learned	all_positive	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004_all_positive	CTC	learned	all_positive	512	529436	Naive	442681	0	83.61369457309287
CTC_test_004_all_positive	CTC	learned	all_positive	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_all_positive	CTC	learned	all_positive	512	529436	Mixture_Cd	442681	37075/2	89.2790261837977
CTC_test_004_all_positive	CTC	learned	all_positive	512	529436	Mixture_Bphi5	516831	-37075	86.2885013235023
CTC_test_004_perfect	CTC	learned	perfect	512	529436	Shaped	502078	0	94.83261432921071
CTC_test_004_perfect	CTC	learned	perfect	512	529436	Shaped_filtered	502078	0	94.83261432921071
CTC_test_004_perfect	CTC	learned	perfect	512	529436	SUM_phi3	487331	0	92.0471973949637
CTC_test_004_perfect	CTC	learned	perfect	512	529436	MAX_phi3	502078	0	94.83261432921071
CTC_test_004_perfect	CTC	learned	perfect	512	529436	Naive	529436	0	100.0
CTC_test_004_perfect	CTC	learned	perfect	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_perfect	CTC	learned	perfect	512	529436	Mixture_Cd	529436	-24840	92.40853204531852
CTC_test_004_perfect	CTC	learned	perfect	512	529436	Mixture_Bphi5	430076	49680	96.41579502736776
CTC_test_004_FP_uniform	CTC	structured	FP_uniform	512	529436	Shaped	506499	0	95.66765388073345
CTC_test_004_FP_uniform	CTC	structured	FP_uniform	512	529436	Shaped_filtered	506499	0	95.66765388073345
CTC_test_004_FP_uniform	CTC	structured	FP_uniform	512	529436	SUM_phi3	491752	0	92.88223694648644
CTC_test_004_FP_uniform	CTC	structured	FP_uniform	512	529436	MAX_phi3	506499	0	95.66765388073345
CTC_test_004_FP_uniform	CTC	structured	FP_uniform	512	529436	Naive	505097	0	95.40284378092915
CTC_test_004_FP_uniform	CTC	structured	FP_uniform	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_FP_uniform	CTC	structured	FP_uniform	512	529436	Mixture_Cd	505097	-25341/2	91.53055333327247
CTC_test_004_FP_uniform	CTC	structured	FP_uniform	512	529436	Mixture_Bphi5	454415	25341	93.574596232389
CTC_test_004_FP_length	CTC	structured	FP_length	512	529436	Shaped	502078	0	94.83261432921071
CTC_test_004_FP_length	CTC	structured	FP_length	512	529436	Shaped_filtered	502078	0	94.83261432921071
CTC_test_004_FP_length	CTC	structured	FP_length	512	529436	SUM_phi3	487331	0	92.0471973949637
CTC_test_004_FP_length	CTC	structured	FP_length	512	529436	MAX_phi3	502078	0	94.83261432921071
CTC_test_004_FP_length	CTC	structured	FP_length	512	529436	Naive	529436	0	100.0
CTC_test_004_FP_length	CTC	structured	FP_length	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_FP_length	CTC	structured	FP_length	512	529436	Mixture_Cd	529436	-24840	92.40853204531852
CTC_test_004_FP_length	CTC	structured	FP_length	512	529436	Mixture_Bphi5	430076	49680	96.41579502736776
CTC_test_004_FP_burst	CTC	structured	FP_burst	512	529436	Shaped	487331	0	92.0471973949637
CTC_test_004_FP_burst	CTC	structured	FP_burst	512	529436	Shaped_filtered	502078	0	94.83261432921071
CTC_test_004_FP_burst	CTC	structured	FP_burst	512	529436	SUM_phi3	487331	0	92.0471973949637
CTC_test_004_FP_burst	CTC	structured	FP_burst	512	529436	MAX_phi3	502078	0	94.83261432921071
CTC_test_004_FP_burst	CTC	structured	FP_burst	512	529436	Naive	529436	0	100.0
CTC_test_004_FP_burst	CTC	structured	FP_burst	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_FP_burst	CTC	structured	FP_burst	512	529436	Mixture_Cd	529436	-24840	92.40853204531852
CTC_test_004_FP_burst	CTC	structured	FP_burst	512	529436	Mixture_Bphi5	430076	49680	96.41579502736776
CTC_test_004_FN_uniform	CTC	structured	FN_uniform	512	529436	Shaped	502074	0	94.83185880824122
CTC_test_004_FN_uniform	CTC	structured	FN_uniform	512	529436	Shaped_filtered	502074	0	94.83185880824122
CTC_test_004_FN_uniform	CTC	structured	FN_uniform	512	529436	SUM_phi3	487327	0	92.04644187399421
CTC_test_004_FN_uniform	CTC	structured	FN_uniform	512	529436	MAX_phi3	502074	0	94.83185880824122
CTC_test_004_FN_uniform	CTC	structured	FN_uniform	512	529436	Naive	470694	0	88.90479680263526
CTC_test_004_FN_uniform	CTC	structured	FN_uniform	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_FN_uniform	CTC	structured	FN_uniform	512	529436	Mixture_Cd	470694	4531	90.28953679066512
CTC_test_004_FN_uniform	CTC	structured	FN_uniform	512	529436	Mixture_Bphi5	488818	-9062	89.55858233930984
CTC_test_004_FN_length	CTC	structured	FN_length	512	529436	Shaped	506499	0	95.66765388073345
CTC_test_004_FN_length	CTC	structured	FN_length	512	529436	Shaped_filtered	506499	0	95.66765388073345
CTC_test_004_FN_length	CTC	structured	FN_length	512	529436	SUM_phi3	491752	0	92.88223694648644
CTC_test_004_FN_length	CTC	structured	FN_length	512	529436	MAX_phi3	506499	0	95.66765388073345
CTC_test_004_FN_length	CTC	structured	FN_length	512	529436	Naive	386909	0	73.07946569557038
CTC_test_004_FN_length	CTC	structured	FN_length	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_FN_length	CTC	structured	FN_length	512	529436	Mixture_Cd	386909	92847/2	87.26716749082622
CTC_test_004_FN_length	CTC	structured	FN_length	512	529436	Mixture_Bphi5	572603	-92847	79.77798983192274
CTC_test_004_FN_burst	CTC	structured	FN_burst	512	529436	Shaped	502078	0	94.83261432921071
CTC_test_004_FN_burst	CTC	structured	FN_burst	512	529436	Shaped_filtered	502078	0	94.83261432921071
CTC_test_004_FN_burst	CTC	structured	FN_burst	512	529436	SUM_phi3	487331	0	92.0471973949637
CTC_test_004_FN_burst	CTC	structured	FN_burst	512	529436	MAX_phi3	502078	0	94.83261432921071
CTC_test_004_FN_burst	CTC	structured	FN_burst	512	529436	Naive	527413	0	99.61789526968322
CTC_test_004_FN_burst	CTC	structured	FN_burst	512	529436	LR	479756	0	90.61642955900241
CTC_test_004_FN_burst	CTC	structured	FN_burst	512	529436	Mixture_Cd	527413	-47657/2	92.33555653545909
CTC_test_004_FN_burst	CTC	structured	FN_burst	512	529436	Mixture_Bphi5	432099	47657	96.17964131676987
CTC_test_005_learned_F1	CTC	learned	learned_F1	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005_learned_F1	CTC	learned	learned_F1	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005_learned_F1	CTC	learned	learned_F1	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005_learned_F1	CTC	learned	learned_F1	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005_learned_F1	CTC	learned	learned_F1	512	515431	Naive	307844	0	59.7255500736277
CTC_test_005_learned_F1	CTC	learned	learned_F1	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_learned_F1	CTC	learned	learned_F1	512	515431	Mixture_Cd	307844	144347/2	82.38215708543736
CTC_test_005_learned_F1	CTC	learned	learned_F1	512	515431	Mixture_Bphi5	596538	-144347	70.42254886219861
CTC_test_005_learned_05	CTC	learned	learned_05	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005_learned_05	CTC	learned	learned_05	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005_learned_05	CTC	learned	learned_05	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005_learned_05	CTC	learned	learned_05	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005_learned_05	CTC	learned	learned_05	512	515431	Naive	305451	0	59.261278425240235
CTC_test_005_learned_05	CTC	learned	learned_05	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_learned_05	CTC	learned	learned_05	512	515431	Mixture_Cd	305451	73370	82.29348909060181
CTC_test_005_learned_05	CTC	learned	learned_05	512	515431	Mixture_Bphi5	598931	-146740	70.13561320348222
CTC_test_005_all_negative	CTC	learned	all_negative	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005_all_negative	CTC	learned	all_negative	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005_all_negative	CTC	learned	all_negative	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005_all_negative	CTC	learned	all_negative	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005_all_negative	CTC	learned	all_negative	512	515431	Naive	0	0	0.0
CTC_test_005_all_negative	CTC	learned	all_negative	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_all_negative	CTC	learned	all_negative	512	515431	Mixture_Cd	0	452191/2	70.97559201976634
CTC_test_005_all_negative	CTC	learned	all_negative	512	515431	Mixture_Bphi5	904382	-452191	33.510128919912916
CTC_test_005_all_positive	CTC	learned	all_positive	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005_all_positive	CTC	learned	all_positive	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005_all_positive	CTC	learned	all_positive	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005_all_positive	CTC	learned	all_positive	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005_all_positive	CTC	learned	all_positive	512	515431	Naive	445826	0	86.4957676197202
CTC_test_005_all_positive	CTC	learned	all_positive	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_all_positive	CTC	learned	all_positive	512	515431	Mixture_Cd	445826	6365/2	87.49481369362661
CTC_test_005_all_positive	CTC	learned	all_positive	512	515431	Mixture_Bphi5	458556	-6365	86.96745319191258
CTC_test_005_perfect	CTC	learned	perfect	512	515431	Shaped	466093	0	90.42781672037576
CTC_test_005_perfect	CTC	learned	perfect	512	515431	Shaped_filtered	466093	0	90.42781672037576
CTC_test_005_perfect	CTC	learned	perfect	512	515431	SUM_phi3	466093	0	90.42781672037576
CTC_test_005_perfect	CTC	learned	perfect	512	515431	MAX_phi3	466093	0	90.42781672037576
CTC_test_005_perfect	CTC	learned	perfect	512	515431	Naive	515431	0	100.0
CTC_test_005_perfect	CTC	learned	perfect	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_perfect	CTC	learned	perfect	512	515431	Mixture_Cd	515431	-31620	90.0738925822716
CTC_test_005_perfect	CTC	learned	perfect	512	515431	Mixture_Bphi5	388951	63240	95.3135277949024
CTC_test_005_FP_uniform	CTC	structured	FP_uniform	512	515431	Shaped	462054	0	89.64420067865534
CTC_test_005_FP_uniform	CTC	structured	FP_uniform	512	515431	Shaped_filtered	469159	0	91.02265870698503
CTC_test_005_FP_uniform	CTC	structured	FP_uniform	512	515431	SUM_phi3	462054	0	89.64420067865534
CTC_test_005_FP_uniform	CTC	structured	FP_uniform	512	515431	MAX_phi3	462054	0	89.64420067865534
CTC_test_005_FP_uniform	CTC	structured	FP_uniform	512	515431	Naive	478789	0	92.8909980191335
CTC_test_005_FP_uniform	CTC	structured	FP_uniform	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_FP_uniform	CTC	structured	FP_uniform	512	515431	Mixture_Cd	478789	-13299	88.71619401697126
CTC_test_005_FP_uniform	CTC	structured	FP_uniform	512	515431	Mixture_Bphi5	425593	26598	90.91992294463657
CTC_test_005_FP_length	CTC	structured	FP_length	512	515431	Shaped	428978	0	83.2270468792137
CTC_test_005_FP_length	CTC	structured	FP_length	512	515431	Shaped_filtered	428978	0	83.2270468792137
CTC_test_005_FP_length	CTC	structured	FP_length	512	515431	SUM_phi3	428978	0	83.2270468792137
CTC_test_005_FP_length	CTC	structured	FP_length	512	515431	MAX_phi3	428978	0	83.2270468792137
CTC_test_005_FP_length	CTC	structured	FP_length	512	515431	Naive	439986	0	85.36273526427398
CTC_test_005_FP_length	CTC	structured	FP_length	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_FP_length	CTC	structured	FP_length	512	515431	Mixture_Cd	439986	12205/2	87.27842376891304
CTC_test_005_FP_length	CTC	structured	FP_length	512	515431	Mixture_Bphi5	464396	-12205	86.26720068589347
CTC_test_005_FP_burst	CTC	structured	FP_burst	512	515431	Shaped	466093	0	90.42781672037576
CTC_test_005_FP_burst	CTC	structured	FP_burst	512	515431	Shaped_filtered	466093	0	90.42781672037576
CTC_test_005_FP_burst	CTC	structured	FP_burst	512	515431	SUM_phi3	466093	0	90.42781672037576
CTC_test_005_FP_burst	CTC	structured	FP_burst	512	515431	MAX_phi3	466093	0	90.42781672037576
CTC_test_005_FP_burst	CTC	structured	FP_burst	512	515431	Naive	515431	0	100.0
CTC_test_005_FP_burst	CTC	structured	FP_burst	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_FP_burst	CTC	structured	FP_burst	512	515431	Mixture_Cd	515431	-31620	90.0738925822716
CTC_test_005_FP_burst	CTC	structured	FP_burst	512	515431	Mixture_Bphi5	388951	63240	95.3135277949024
CTC_test_005_FN_uniform	CTC	structured	FN_uniform	512	515431	Shaped	462054	0	89.64420067865534
CTC_test_005_FN_uniform	CTC	structured	FN_uniform	512	515431	Shaped_filtered	462054	0	89.64420067865534
CTC_test_005_FN_uniform	CTC	structured	FN_uniform	512	515431	SUM_phi3	462054	0	89.64420067865534
CTC_test_005_FN_uniform	CTC	structured	FN_uniform	512	515431	MAX_phi3	462054	0	89.64420067865534
CTC_test_005_FN_uniform	CTC	structured	FN_uniform	512	515431	Naive	440233	0	85.41065632451289
CTC_test_005_FN_uniform	CTC	structured	FN_uniform	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_FN_uniform	CTC	structured	FN_uniform	512	515431	Mixture_Cd	440233	5979	87.28757587703022
CTC_test_005_FN_uniform	CTC	structured	FN_uniform	512	515431	Mixture_Bphi5	464149	-11958	86.29681752989804
CTC_test_005_FN_length	CTC	structured	FN_length	512	515431	Shaped	437201	0	84.82241075915108
CTC_test_005_FN_length	CTC	structured	FN_length	512	515431	Shaped_filtered	437201	0	84.82241075915108
CTC_test_005_FN_length	CTC	structured	FN_length	512	515431	SUM_phi3	437201	0	84.82241075915108
CTC_test_005_FN_length	CTC	structured	FN_length	512	515431	MAX_phi3	457264	0	88.71488133232188
CTC_test_005_FN_length	CTC	structured	FN_length	512	515431	Naive	388378	0	75.35014386018692
CTC_test_005_FN_length	CTC	structured	FN_length	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_FN_length	CTC	structured	FN_length	512	515431	Mixture_Cd	388378	63813/2	85.36618896846494
CTC_test_005_FN_length	CTC	structured	FN_length	512	515431	Mixture_Bphi5	516004	-63813	80.07907888270263
CTC_test_005_FN_burst	CTC	structured	FN_burst	512	515431	Shaped	457264	0	88.71488133232188
CTC_test_005_FN_burst	CTC	structured	FN_burst	512	515431	Shaped_filtered	457264	0	88.71488133232188
CTC_test_005_FN_burst	CTC	structured	FN_burst	512	515431	SUM_phi3	457264	0	88.71488133232188
CTC_test_005_FN_burst	CTC	structured	FN_burst	512	515431	MAX_phi3	457264	0	88.71488133232188
CTC_test_005_FN_burst	CTC	structured	FN_burst	512	515431	Naive	451493	0	87.59523583176022
CTC_test_005_FN_burst	CTC	structured	FN_burst	512	515431	LR	452191	0	87.7306564797228
CTC_test_005_FN_burst	CTC	structured	FN_burst	512	515431	Mixture_Cd	451493	349	87.70479343735121
CTC_test_005_FN_burst	CTC	structured	FN_burst	512	515431	Mixture_Bphi5	452889	-698	87.64696191650339
CTC_test_006_learned_F1	CTC	learned	learned_F1	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006_learned_F1	CTC	learned	learned_F1	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006_learned_F1	CTC	learned	learned_F1	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006_learned_F1	CTC	learned	learned_F1	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006_learned_F1	CTC	learned	learned_F1	512	819440	Naive	522550	0	63.76915942594943
CTC_test_006_learned_F1	CTC	learned	learned_F1	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_learned_F1	CTC	learned	learned_F1	512	819440	Mixture_Cd	522550	131012	89.63827356903509
CTC_test_006_learned_F1	CTC	learned	learned_F1	512	819440	Mixture_Bphi5	1046598	-262024	75.98289833688831
CTC_test_006_learned_05	CTC	learned	learned_05	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006_learned_05	CTC	learned	learned_05	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006_learned_05	CTC	learned	learned_05	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006_learned_05	CTC	learned	learned_05	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006_learned_05	CTC	learned	learned_05	512	819440	Naive	514738	0	62.81582544176511
CTC_test_006_learned_05	CTC	learned	learned_05	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_learned_05	CTC	learned	learned_05	512	819440	Mixture_Cd	514738	134918	89.45620297937107
CTC_test_006_learned_05	CTC	learned	learned_05	512	819440	Mixture_Bphi5	1054410	-269836	75.39370553203203
CTC_test_006_all_negative	CTC	learned	all_negative	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006_all_negative	CTC	learned	all_negative	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006_all_negative	CTC	learned	all_negative	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006_all_negative	CTC	learned	all_negative	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006_all_negative	CTC	learned	all_negative	512	819440	Naive	0	0	0.0
CTC_test_006_all_negative	CTC	learned	all_negative	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_all_negative	CTC	learned	all_negative	512	819440	Mixture_Cd	0	392287	77.45944783568413
CTC_test_006_all_negative	CTC	learned	all_negative	512	819440	Mixture_Bphi5	1569148	-784574	36.571390377640824
CTC_test_006_all_positive	CTC	learned	all_positive	512	819440	Shaped	771003	0	94.08901200820073
CTC_test_006_all_positive	CTC	learned	all_positive	512	819440	Shaped_filtered	761986	0	92.98862637899053
CTC_test_006_all_positive	CTC	learned	all_positive	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006_all_positive	CTC	learned	all_positive	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006_all_positive	CTC	learned	all_positive	512	819440	Naive	696643	0	85.0145221126623
CTC_test_006_all_positive	CTC	learned	all_positive	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_all_positive	CTC	learned	all_positive	512	819440	Mixture_Cd	696643	87931/2	93.69577679053786
CTC_test_006_all_positive	CTC	learned	all_positive	512	819440	Mixture_Bphi5	872505	-87931	89.11325458059565
CTC_test_006_perfect	CTC	learned	perfect	512	819440	Shaped	813876	0	99.32099970711705
CTC_test_006_perfect	CTC	learned	perfect	512	819440	Shaped_filtered	813876	0	99.32099970711705
CTC_test_006_perfect	CTC	learned	perfect	512	819440	SUM_phi3	813876	0	99.32099970711705
CTC_test_006_perfect	CTC	learned	perfect	512	819440	MAX_phi3	813876	0	99.32099970711705
CTC_test_006_perfect	CTC	learned	perfect	512	819440	Naive	819440	0	100.0
CTC_test_006_perfect	CTC	learned	perfect	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_perfect	CTC	learned	perfect	512	819440	Mixture_Cd	819440	-17433	96.55774839818939
CTC_test_006_perfect	CTC	learned	perfect	512	819440	Mixture_Bphi5	749708	34866	98.37478925263031
CTC_test_006_FP_uniform	CTC	structured	FP_uniform	512	819440	Shaped	809139	0	98.74292199550912
CTC_test_006_FP_uniform	CTC	structured	FP_uniform	512	819440	Shaped_filtered	809139	0	98.74292199550912
CTC_test_006_FP_uniform	CTC	structured	FP_uniform	512	819440	SUM_phi3	809139	0	98.74292199550912
CTC_test_006_FP_uniform	CTC	structured	FP_uniform	512	819440	MAX_phi3	808058	0	98.6110026359465
CTC_test_006_FP_uniform	CTC	structured	FP_uniform	512	819440	Naive	730917	0	89.1971346285268
CTC_test_006_FP_uniform	CTC	structured	FP_uniform	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_FP_uniform	CTC	structured	FP_uniform	512	819440	Mixture_Cd	730917	53657/2	94.49458470018263
CTC_test_006_FP_uniform	CTC	structured	FP_uniform	512	819440	Mixture_Bphi5	838231	-53657	91.69825127717061
CTC_test_006_FP_length	CTC	structured	FP_length	512	819440	Shaped	797501	0	97.32268378404764
CTC_test_006_FP_length	CTC	structured	FP_length	512	819440	Shaped_filtered	797501	0	97.32268378404764
CTC_test_006_FP_length	CTC	structured	FP_length	512	819440	SUM_phi3	797501	0	97.32268378404764
CTC_test_006_FP_length	CTC	structured	FP_length	512	819440	MAX_phi3	797501	0	97.32268378404764
CTC_test_006_FP_length	CTC	structured	FP_length	512	819440	Naive	795637	0	97.09521136385824
CTC_test_006_FP_length	CTC	structured	FP_length	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_FP_length	CTC	structured	FP_length	512	819440	Mixture_Cd	795637	-11063/2	96.00298313375353
CTC_test_006_FP_length	CTC	structured	FP_length	512	819440	Mixture_Bphi5	773511	11063	96.57953114536026
CTC_test_006_FP_burst	CTC	structured	FP_burst	512	819440	Shaped	813876	0	99.32099970711705
CTC_test_006_FP_burst	CTC	structured	FP_burst	512	819440	Shaped_filtered	813876	0	99.32099970711705
CTC_test_006_FP_burst	CTC	structured	FP_burst	512	819440	SUM_phi3	813876	0	99.32099970711705
CTC_test_006_FP_burst	CTC	structured	FP_burst	512	819440	MAX_phi3	813876	0	99.32099970711705
CTC_test_006_FP_burst	CTC	structured	FP_burst	512	819440	Naive	811497	0	99.03067948843112
CTC_test_006_FP_burst	CTC	structured	FP_burst	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_FP_burst	CTC	structured	FP_burst	512	819440	Mixture_Cd	811497	-26923/2	96.37262465347595
CTC_test_006_FP_burst	CTC	structured	FP_burst	512	819440	Mixture_Bphi5	757651	26923	97.77571623048831
CTC_test_006_FN_uniform	CTC	structured	FN_uniform	512	819440	Shaped	813876	0	99.32099970711705
CTC_test_006_FN_uniform	CTC	structured	FN_uniform	512	819440	Shaped_filtered	813876	0	99.32099970711705
CTC_test_006_FN_uniform	CTC	structured	FN_uniform	512	819440	SUM_phi3	813876	0	99.32099970711705
CTC_test_006_FN_uniform	CTC	structured	FN_uniform	512	819440	MAX_phi3	813876	0	99.32099970711705
CTC_test_006_FN_uniform	CTC	structured	FN_uniform	512	819440	Naive	703376	0	85.83618080640437
CTC_test_006_FN_uniform	CTC	structured	FN_uniform	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_FN_uniform	CTC	structured	FN_uniform	512	819440	Mixture_Cd	703376	40599	93.85269963746669
CTC_test_006_FN_uniform	CTC	structured	FN_uniform	512	819440	Mixture_Bphi5	865772	-81198	89.6210675804801
CTC_test_006_FN_length	CTC	structured	FN_length	512	819440	Shaped	805805	0	98.33605877184418
CTC_test_006_FN_length	CTC	structured	FN_length	512	819440	Shaped_filtered	805805	0	98.33605877184418
CTC_test_006_FN_length	CTC	structured	FN_length	512	819440	SUM_phi3	805805	0	98.33605877184418
CTC_test_006_FN_length	CTC	structured	FN_length	512	819440	MAX_phi3	804724	0	98.20413941228156
CTC_test_006_FN_length	CTC	structured	FN_length	512	819440	Naive	745703	0	91.00153763545836
CTC_test_006_FN_length	CTC	structured	FN_length	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_FN_length	CTC	structured	FN_length	512	819440	Mixture_Cd	745703	38871/2	94.83919500980531
CTC_test_006_FN_length	CTC	structured	FN_length	512	819440	Mixture_Bphi5	823445	-38871	92.81343366485683
CTC_test_006_FN_burst	CTC	structured	FN_burst	512	819440	Shaped	813876	0	99.32099970711705
CTC_test_006_FN_burst	CTC	structured	FN_burst	512	819440	Shaped_filtered	813876	0	99.32099970711705
CTC_test_006_FN_burst	CTC	structured	FN_burst	512	819440	SUM_phi3	813876	0	99.32099970711705
CTC_test_006_FN_burst	CTC	structured	FN_burst	512	819440	MAX_phi3	813876	0	99.32099970711705
CTC_test_006_FN_burst	CTC	structured	FN_burst	512	819440	Naive	773970	0	94.45108854827687
CTC_test_006_FN_burst	CTC	structured	FN_burst	512	819440	LR	784574	0	95.74514302450454
CTC_test_006_FN_burst	CTC	structured	FN_burst	512	819440	Mixture_Cd	773970	5302	95.49800061119204
CTC_test_006_FN_burst	CTC	structured	FN_burst	512	819440	Mixture_Bphi5	795178	-10604	94.9453733749019
CTC_test_007_learned_F1	CTC	learned	learned_F1	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007_learned_F1	CTC	learned	learned_F1	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007_learned_F1	CTC	learned	learned_F1	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007_learned_F1	CTC	learned	learned_F1	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007_learned_F1	CTC	learned	learned_F1	512	686547	Naive	431661	0	62.87420963167853
CTC_test_007_learned_F1	CTC	learned	learned_F1	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_learned_F1	CTC	learned	learned_F1	512	686547	Mixture_Cd	431661	106046	87.86682228179153
CTC_test_007_learned_F1	CTC	learned	learned_F1	512	686547	Mixture_Bphi5	855845	-212092	74.67412067317422
CTC_test_007_learned_05	CTC	learned	learned_05	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007_learned_05	CTC	learned	learned_05	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007_learned_05	CTC	learned	learned_05	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007_learned_05	CTC	learned	learned_05	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007_learned_05	CTC	learned	learned_05	512	686547	Naive	385116	0	56.094630083592236
CTC_test_007_learned_05	CTC	learned	learned_05	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_learned_05	CTC	learned	learned_05	512	686547	Mixture_Cd	385116	258637/2	86.57203780282387
CTC_test_007_learned_05	CTC	learned	learned_05	512	686547	Mixture_Bphi5	902390	-258637	70.48411008302321
CTC_test_007_all_negative	CTC	learned	all_negative	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007_all_negative	CTC	learned	all_negative	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007_all_negative	CTC	learned	all_negative	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007_all_negative	CTC	learned	all_negative	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007_all_negative	CTC	learned	all_negative	512	686547	Naive	0	0	0.0
CTC_test_007_all_negative	CTC	learned	all_negative	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_all_negative	CTC	learned	all_negative	512	686547	Mixture_Cd	0	643753/2	75.85891675003394
CTC_test_007_all_negative	CTC	learned	all_negative	512	686547	Mixture_Bphi5	1287506	-643753	35.81572210501086
CTC_test_007_all_positive	CTC	learned	all_positive	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007_all_positive	CTC	learned	all_positive	512	686547	Shaped_filtered	607996	0	88.55854005625253
CTC_test_007_all_positive	CTC	learned	all_positive	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007_all_positive	CTC	learned	all_positive	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007_all_positive	CTC	learned	all_positive	512	686547	Naive	560556	0	81.6485979838234
CTC_test_007_all_positive	CTC	learned	all_positive	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_all_positive	CTC	learned	all_positive	512	686547	Mixture_Cd	560556	83197/2	91.45241139805614
CTC_test_007_all_positive	CTC	learned	all_positive	512	686547	Mixture_Bphi5	726950	-83197	86.27733079278985
CTC_test_007_perfect	CTC	learned	perfect	512	686547	Shaped	680736	0	99.15359035870814
CTC_test_007_perfect	CTC	learned	perfect	512	686547	Shaped_filtered	680736	0	99.15359035870814
CTC_test_007_perfect	CTC	learned	perfect	512	686547	SUM_phi3	680736	0	99.15359035870814
CTC_test_007_perfect	CTC	learned	perfect	512	686547	MAX_phi3	680736	0	99.15359035870814
CTC_test_007_perfect	CTC	learned	perfect	512	686547	Naive	686547	0	100.0
CTC_test_007_perfect	CTC	learned	perfect	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_perfect	CTC	learned	perfect	512	686547	Mixture_Cd	686547	-21397	94.9572173125392
CTC_test_007_perfect	CTC	learned	perfect	512	686547	Mixture_Bphi5	600959	42794	97.61912098000036
CTC_test_007_FP_uniform	CTC	structured	FP_uniform	512	686547	Shaped	677728	0	98.7154557517548
CTC_test_007_FP_uniform	CTC	structured	FP_uniform	512	686547	Shaped_filtered	680736	0	99.15359035870814
CTC_test_007_FP_uniform	CTC	structured	FP_uniform	512	686547	SUM_phi3	677728	0	98.7154557517548
CTC_test_007_FP_uniform	CTC	structured	FP_uniform	512	686547	MAX_phi3	677728	0	98.7154557517548
CTC_test_007_FP_uniform	CTC	structured	FP_uniform	512	686547	Naive	686547	0	100.0
CTC_test_007_FP_uniform	CTC	structured	FP_uniform	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_FP_uniform	CTC	structured	FP_uniform	512	686547	Mixture_Cd	686547	-21397	94.9572173125392
CTC_test_007_FP_uniform	CTC	structured	FP_uniform	512	686547	Mixture_Bphi5	600959	42794	97.61912098000036
CTC_test_007_FP_length	CTC	structured	FP_length	512	686547	Shaped	677130	0	98.62835319359053
CTC_test_007_FP_length	CTC	structured	FP_length	512	686547	Shaped_filtered	680736	0	99.15359035870814
CTC_test_007_FP_length	CTC	structured	FP_length	512	686547	SUM_phi3	677130	0	98.62835319359053
CTC_test_007_FP_length	CTC	structured	FP_length	512	686547	MAX_phi3	677130	0	98.62835319359053
CTC_test_007_FP_length	CTC	structured	FP_length	512	686547	Naive	686547	0	100.0
CTC_test_007_FP_length	CTC	structured	FP_length	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_FP_length	CTC	structured	FP_length	512	686547	Mixture_Cd	686547	-21397	94.9572173125392
CTC_test_007_FP_length	CTC	structured	FP_length	512	686547	Mixture_Bphi5	600959	42794	97.61912098000036
CTC_test_007_FP_burst	CTC	structured	FP_burst	512	686547	Shaped	680736	0	99.15359035870814
CTC_test_007_FP_burst	CTC	structured	FP_burst	512	686547	Shaped_filtered	680736	0	99.15359035870814
CTC_test_007_FP_burst	CTC	structured	FP_burst	512	686547	SUM_phi3	680736	0	99.15359035870814
CTC_test_007_FP_burst	CTC	structured	FP_burst	512	686547	MAX_phi3	680736	0	99.15359035870814
CTC_test_007_FP_burst	CTC	structured	FP_burst	512	686547	Naive	686547	0	100.0
CTC_test_007_FP_burst	CTC	structured	FP_burst	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_FP_burst	CTC	structured	FP_burst	512	686547	Mixture_Cd	686547	-21397	94.9572173125392
CTC_test_007_FP_burst	CTC	structured	FP_burst	512	686547	Mixture_Bphi5	600959	42794	97.61912098000036
CTC_test_007_FN_uniform	CTC	structured	FN_uniform	512	686547	Shaped	680736	0	99.15359035870814
CTC_test_007_FN_uniform	CTC	structured	FN_uniform	512	686547	Shaped_filtered	680736	0	99.15359035870814
CTC_test_007_FN_uniform	CTC	structured	FN_uniform	512	686547	SUM_phi3	680736	0	99.15359035870814
CTC_test_007_FN_uniform	CTC	structured	FN_uniform	512	686547	MAX_phi3	680736	0	99.15359035870814
CTC_test_007_FN_uniform	CTC	structured	FN_uniform	512	686547	Naive	614084	0	89.44529653468736
CTC_test_007_FN_uniform	CTC	structured	FN_uniform	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_FN_uniform	CTC	structured	FN_uniform	512	686547	Mixture_Cd	614084	29669/2	92.94144832125262
CTC_test_007_FN_uniform	CTC	structured	FN_uniform	512	686547	Mixture_Bphi5	673422	-29669	91.09595549726083
CTC_test_007_FN_length	CTC	structured	FN_length	512	686547	Shaped	632999	0	92.20038832010044
CTC_test_007_FN_length	CTC	structured	FN_length	512	686547	Shaped_filtered	632999	0	92.20038832010044
CTC_test_007_FN_length	CTC	structured	FN_length	512	686547	SUM_phi3	632999	0	92.20038832010044
CTC_test_007_FN_length	CTC	structured	FN_length	512	686547	MAX_phi3	632999	0	92.20038832010044
CTC_test_007_FN_length	CTC	structured	FN_length	512	686547	Naive	609127	0	88.72327750321537
CTC_test_007_FN_length	CTC	structured	FN_length	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_FN_length	CTC	structured	FN_length	512	686547	Mixture_Cd	609127	17313	92.80355495650363
CTC_test_007_FN_length	CTC	structured	FN_length	512	686547	Mixture_Bphi5	678379	-34626	90.64972319528688
CTC_test_007_FN_burst	CTC	structured	FN_burst	512	686547	Shaped	680736	0	99.15359035870814
CTC_test_007_FN_burst	CTC	structured	FN_burst	512	686547	Shaped_filtered	680736	0	99.15359035870814
CTC_test_007_FN_burst	CTC	structured	FN_burst	512	686547	SUM_phi3	680736	0	99.15359035870814
CTC_test_007_FN_burst	CTC	structured	FN_burst	512	686547	MAX_phi3	680736	0	99.15359035870814
CTC_test_007_FN_burst	CTC	structured	FN_burst	512	686547	Naive	639902	0	93.20585480673574
CTC_test_007_FN_burst	CTC	structured	FN_burst	512	686547	LR	643753	0	93.76677780253938
CTC_test_007_FN_burst	CTC	structured	FN_burst	512	686547	Mixture_Cd	639902	3851/2	93.65965104287659
CTC_test_007_FN_burst	CTC	structured	FN_burst	512	686547	Mixture_Bphi5	647604	-3851	93.42010832606131
CTC_test_008_learned_F1	CTC	learned	learned_F1	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008_learned_F1	CTC	learned	learned_F1	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008_learned_F1	CTC	learned	learned_F1	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008_learned_F1	CTC	learned	learned_F1	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008_learned_F1	CTC	learned	learned_F1	512	645595	Naive	455673	0	70.5818663403527
CTC_test_008_learned_F1	CTC	learned	learned_F1	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_learned_F1	CTC	learned	learned_F1	512	645595	Mixture_Cd	455673	155771/2	90.10205875677165
CTC_test_008_learned_F1	CTC	learned	learned_F1	512	645595	Mixture_Bphi5	767215	-155771	79.79805102865421
CTC_test_008_learned_05	CTC	learned	learned_05	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008_learned_05	CTC	learned	learned_05	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008_learned_05	CTC	learned	learned_05	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008_learned_05	CTC	learned	learned_05	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008_learned_05	CTC	learned	learned_05	512	645595	Naive	434066	0	67.23503125024203
CTC_test_008_learned_05	CTC	learned	learned_05	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_learned_05	CTC	learned	learned_05	512	645595	Mixture_Cd	434066	88689	89.46287013193093
CTC_test_008_learned_05	CTC	learned	learned_05	512	645595	Mixture_Bphi5	788822	-177378	77.729593188225
CTC_test_008_all_negative	CTC	learned	all_negative	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008_all_negative	CTC	learned	all_negative	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008_all_negative	CTC	learned	all_negative	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008_all_negative	CTC	learned	all_negative	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008_all_negative	CTC	learned	all_negative	512	645595	Naive	0	0	0.0
CTC_test_008_all_negative	CTC	learned	all_negative	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_all_negative	CTC	learned	all_negative	512	645595	Mixture_Cd	0	305722	76.62212178046536
CTC_test_008_all_negative	CTC	learned	all_negative	512	645595	Mixture_Bphi5	1222888	-611444	36.176058640914086
CTC_test_008_all_positive	CTC	learned	all_positive	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008_all_positive	CTC	learned	all_positive	512	645595	Shaped_filtered	608193	0	94.20658462348686
CTC_test_008_all_positive	CTC	learned	all_positive	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008_all_positive	CTC	learned	all_positive	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008_all_positive	CTC	learned	all_positive	512	645595	Naive	595891	0	92.30105561536257
CTC_test_008_all_positive	CTC	learned	all_positive	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_all_positive	CTC	learned	all_positive	512	645595	Mixture_Cd	595891	15553/2	94.25005480425244
CTC_test_008_all_positive	CTC	learned	all_positive	512	645595	Mixture_Bphi5	626997	-15553	93.22124820870249
CTC_test_008_perfect	CTC	learned	perfect	512	645595	Shaped	637775	0	98.78871428682068
CTC_test_008_perfect	CTC	learned	perfect	512	645595	Shaped_filtered	637775	0	98.78871428682068
CTC_test_008_perfect	CTC	learned	perfect	512	645595	SUM_phi3	637775	0	98.78871428682068
CTC_test_008_perfect	CTC	learned	perfect	512	645595	MAX_phi3	637775	0	98.78871428682068
CTC_test_008_perfect	CTC	learned	perfect	512	645595	Naive	645595	0	100.0
CTC_test_008_perfect	CTC	learned	perfect	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_perfect	CTC	learned	perfect	512	645595	Mixture_Cd	645595	-34151/2	95.72042234297062
CTC_test_008_perfect	CTC	learned	perfect	512	645595	Mixture_Bphi5	577293	34151	97.97945751590356
CTC_test_008_FP_uniform	CTC	structured	FP_uniform	512	645595	Shaped	637775	0	98.78871428682068
CTC_test_008_FP_uniform	CTC	structured	FP_uniform	512	645595	Shaped_filtered	637775	0	98.78871428682068
CTC_test_008_FP_uniform	CTC	structured	FP_uniform	512	645595	SUM_phi3	637775	0	98.78871428682068
CTC_test_008_FP_uniform	CTC	structured	FP_uniform	512	645595	MAX_phi3	637775	0	98.78871428682068
CTC_test_008_FP_uniform	CTC	structured	FP_uniform	512	645595	Naive	645595	0	100.0
CTC_test_008_FP_uniform	CTC	structured	FP_uniform	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_FP_uniform	CTC	structured	FP_uniform	512	645595	Mixture_Cd	645595	-34151/2	95.72042234297062
CTC_test_008_FP_uniform	CTC	structured	FP_uniform	512	645595	Mixture_Bphi5	577293	34151	97.97945751590356
CTC_test_008_FP_length	CTC	structured	FP_length	512	645595	Shaped	637775	0	98.78871428682068
CTC_test_008_FP_length	CTC	structured	FP_length	512	645595	Shaped_filtered	637775	0	98.78871428682068
CTC_test_008_FP_length	CTC	structured	FP_length	512	645595	SUM_phi3	637775	0	98.78871428682068
CTC_test_008_FP_length	CTC	structured	FP_length	512	645595	MAX_phi3	637775	0	98.78871428682068
CTC_test_008_FP_length	CTC	structured	FP_length	512	645595	Naive	627787	0	97.24161432477017
CTC_test_008_FP_length	CTC	structured	FP_length	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_FP_length	CTC	structured	FP_length	512	645595	Mixture_Cd	627787	-16343/2	95.19361755604214
CTC_test_008_FP_length	CTC	structured	FP_length	512	645595	Mixture_Bphi5	595101	16343	96.2746814145307
CTC_test_008_FP_burst	CTC	structured	FP_burst	512	645595	Shaped	637775	0	98.78871428682068
CTC_test_008_FP_burst	CTC	structured	FP_burst	512	645595	Shaped_filtered	637775	0	98.78871428682068
CTC_test_008_FP_burst	CTC	structured	FP_burst	512	645595	SUM_phi3	637775	0	98.78871428682068
CTC_test_008_FP_burst	CTC	structured	FP_burst	512	645595	MAX_phi3	637775	0	98.78871428682068
CTC_test_008_FP_burst	CTC	structured	FP_burst	512	645595	Naive	645595	0	100.0
CTC_test_008_FP_burst	CTC	structured	FP_burst	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_FP_burst	CTC	structured	FP_burst	512	645595	Mixture_Cd	645595	-34151/2	95.72042234297062
CTC_test_008_FP_burst	CTC	structured	FP_burst	512	645595	Mixture_Bphi5	577293	34151	97.97945751590356
CTC_test_008_FN_uniform	CTC	structured	FN_uniform	512	645595	Shaped	637745	0	98.78406741068316
CTC_test_008_FN_uniform	CTC	structured	FN_uniform	512	645595	Shaped_filtered	637745	0	98.78406741068316
CTC_test_008_FN_uniform	CTC	structured	FN_uniform	512	645595	SUM_phi3	637745	0	98.78406741068316
CTC_test_008_FN_uniform	CTC	structured	FN_uniform	512	645595	MAX_phi3	637745	0	98.78406741068316
CTC_test_008_FN_uniform	CTC	structured	FN_uniform	512	645595	Naive	560591	0	86.8332313602181
CTC_test_008_FN_uniform	CTC	structured	FN_uniform	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_FN_uniform	CTC	structured	FN_uniform	512	645595	Mixture_Cd	560591	50853/2	93.2057932937754
CTC_test_008_FN_uniform	CTC	structured	FN_uniform	512	645595	Mixture_Bphi5	662297	-50853	89.84194697451214
CTC_test_008_FN_length	CTC	structured	FN_length	512	645595	Shaped	615806	0	95.38580689131732
CTC_test_008_FN_length	CTC	structured	FN_length	512	645595	Shaped_filtered	615806	0	95.38580689131732
CTC_test_008_FN_length	CTC	structured	FN_length	512	645595	SUM_phi3	615806	0	95.38580689131732
CTC_test_008_FN_length	CTC	structured	FN_length	512	645595	MAX_phi3	615806	0	95.38580689131732
CTC_test_008_FN_length	CTC	structured	FN_length	512	645595	Naive	451590	0	69.9494264980367
CTC_test_008_FN_length	CTC	structured	FN_length	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_FN_length	CTC	structured	FN_length	512	645595	Mixture_Cd	451590	79927	89.9812734948091
CTC_test_008_FN_length	CTC	structured	FN_length	512	645595	Mixture_Bphi5	771298	-159854	79.40718171026329
CTC_test_008_FN_burst	CTC	structured	FN_burst	512	645595	Shaped	637775	0	98.78871428682068
CTC_test_008_FN_burst	CTC	structured	FN_burst	512	645595	Shaped_filtered	637775	0	98.78871428682068
CTC_test_008_FN_burst	CTC	structured	FN_burst	512	645595	SUM_phi3	632067	0	97.90456865372254
CTC_test_008_FN_burst	CTC	structured	FN_burst	512	645595	MAX_phi3	632067	0	97.90456865372254
CTC_test_008_FN_burst	CTC	structured	FN_burst	512	645595	Naive	555799	0	86.09097034518545
CTC_test_008_FN_burst	CTC	structured	FN_burst	512	645595	LR	611444	0	94.7101511009224
CTC_test_008_FN_burst	CTC	structured	FN_burst	512	645595	Mixture_Cd	555799	55645/2	93.06403405416614
CTC_test_008_FN_burst	CTC	structured	FN_burst	512	645595	Mixture_Bphi5	667089	-55645	89.38320443869796
CTC_test_009_learned_F1	CTC	learned	learned_F1	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009_learned_F1	CTC	learned	learned_F1	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009_learned_F1	CTC	learned	learned_F1	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009_learned_F1	CTC	learned	learned_F1	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009_learned_F1	CTC	learned	learned_F1	512	553676	Naive	435384	0	78.63515846812938
CTC_test_009_learned_F1	CTC	learned	learned_F1	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_learned_F1	CTC	learned	learned_F1	512	553676	Mixture_Cd	435384	13102	82.46401890647257
CTC_test_009_learned_F1	CTC	learned	learned_F1	512	553676	Mixture_Bphi5	487792	-26204	80.44290114774664
CTC_test_009_learned_05	CTC	learned	learned_05	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009_learned_05	CTC	learned	learned_05	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009_learned_05	CTC	learned	learned_05	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009_learned_05	CTC	learned	learned_05	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009_learned_05	CTC	learned	learned_05	512	553676	Naive	358596	0	64.76639767661953
CTC_test_009_learned_05	CTC	learned	learned_05	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_learned_05	CTC	learned	learned_05	512	553676	Mixture_Cd	358596	51496	79.81532128621515
CTC_test_009_learned_05	CTC	learned	learned_05	512	553676	Mixture_Bphi5	564580	-102992	71.87153559675167
CTC_test_009_all_negative	CTC	learned	all_negative	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009_all_negative	CTC	learned	all_negative	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009_all_negative	CTC	learned	all_negative	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009_all_negative	CTC	learned	all_negative	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009_all_negative	CTC	learned	all_negative	512	553676	Naive	0	0	0.0
CTC_test_009_all_negative	CTC	learned	all_negative	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_all_negative	CTC	learned	all_negative	512	553676	Mixture_Cd	0	230794	67.44603999442693
CTC_test_009_all_negative	CTC	learned	all_negative	512	553676	Mixture_Bphi5	923176	-461588	31.843700503708583
CTC_test_009_all_positive	CTC	learned	all_positive	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009_all_positive	CTC	learned	all_positive	512	553676	Shaped_filtered	496885	0	89.74291824099292
CTC_test_009_all_positive	CTC	learned	all_positive	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009_all_positive	CTC	learned	all_positive	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009_all_positive	CTC	learned	all_positive	512	553676	Naive	501368	0	90.55259754802448
CTC_test_009_all_positive	CTC	learned	all_positive	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_all_positive	CTC	learned	all_positive	512	553676	Mixture_Cd	501368	-19890	84.74004724130441
CTC_test_009_all_positive	CTC	learned	all_positive	512	553676	Mixture_Bphi5	421808	39780	87.80828355797809
CTC_test_009_perfect	CTC	learned	perfect	512	553676	Shaped	510641	0	92.22740375237504
CTC_test_009_perfect	CTC	learned	perfect	512	553676	Shaped_filtered	510641	0	92.22740375237504
CTC_test_009_perfect	CTC	learned	perfect	512	553676	SUM_phi3	510641	0	92.22740375237504
CTC_test_009_perfect	CTC	learned	perfect	512	553676	MAX_phi3	510641	0	92.22740375237504
CTC_test_009_perfect	CTC	learned	perfect	512	553676	Naive	553676	0	100.0
CTC_test_009_perfect	CTC	learned	perfect	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_perfect	CTC	learned	perfect	512	553676	Mixture_Cd	553676	-46044	86.54434055693218
CTC_test_009_perfect	CTC	learned	perfect	512	553676	Mixture_Bphi5	369500	92088	93.64709937869807
CTC_test_009_FP_uniform	CTC	structured	FP_uniform	512	553676	Shaped	510641	0	92.22740375237504
CTC_test_009_FP_uniform	CTC	structured	FP_uniform	512	553676	Shaped_filtered	527060	0	95.19285647201613
CTC_test_009_FP_uniform	CTC	structured	FP_uniform	512	553676	SUM_phi3	510641	0	92.22740375237504
CTC_test_009_FP_uniform	CTC	structured	FP_uniform	512	553676	MAX_phi3	510641	0	92.22740375237504
CTC_test_009_FP_uniform	CTC	structured	FP_uniform	512	553676	Naive	522520	0	94.37288233551752
CTC_test_009_FP_uniform	CTC	structured	FP_uniform	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_FP_uniform	CTC	structured	FP_uniform	512	553676	Mixture_Cd	522520	-30466	85.4696567123635
CTC_test_009_FP_uniform	CTC	structured	FP_uniform	512	553676	Mixture_Bphi5	400656	60932	90.16934940335297
CTC_test_009_FP_length	CTC	structured	FP_length	512	553676	Shaped	517346	0	93.43840079757837
CTC_test_009_FP_length	CTC	structured	FP_length	512	553676	Shaped_filtered	500927	0	90.47294807793728
CTC_test_009_FP_length	CTC	structured	FP_length	512	553676	SUM_phi3	517346	0	93.43840079757837
CTC_test_009_FP_length	CTC	structured	FP_length	512	553676	MAX_phi3	517346	0	93.43840079757837
CTC_test_009_FP_length	CTC	structured	FP_length	512	553676	Naive	543962	0	98.24554432556224
CTC_test_009_FP_length	CTC	structured	FP_length	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_FP_length	CTC	structured	FP_length	512	553676	Mixture_Cd	543962	-41187	86.20926933899213
CTC_test_009_FP_length	CTC	structured	FP_length	512	553676	Mixture_Bphi5	379214	82374	92.56278614014043
CTC_test_009_FP_burst	CTC	structured	FP_burst	512	553676	Shaped	510641	0	92.22740375237504
CTC_test_009_FP_burst	CTC	structured	FP_burst	512	553676	Shaped_filtered	527060	0	95.19285647201613
CTC_test_009_FP_burst	CTC	structured	FP_burst	512	553676	SUM_phi3	510641	0	92.22740375237504
CTC_test_009_FP_burst	CTC	structured	FP_burst	512	553676	MAX_phi3	510641	0	92.22740375237504
CTC_test_009_FP_burst	CTC	structured	FP_burst	512	553676	Naive	504749	0	91.16324348535967
CTC_test_009_FP_burst	CTC	structured	FP_burst	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_FP_burst	CTC	structured	FP_burst	512	553676	Mixture_Cd	504749	-43161/2	84.85667023778942
CTC_test_009_FP_burst	CTC	structured	FP_burst	512	553676	Mixture_Bphi5	418427	43161	88.1856835023433
CTC_test_009_FN_uniform	CTC	structured	FN_uniform	512	553676	Shaped	463133	0	83.64693430815134
CTC_test_009_FN_uniform	CTC	structured	FN_uniform	512	553676	Shaped_filtered	463133	0	83.64693430815134
CTC_test_009_FN_uniform	CTC	structured	FN_uniform	512	553676	SUM_phi3	463133	0	83.64693430815134
CTC_test_009_FN_uniform	CTC	structured	FN_uniform	512	553676	MAX_phi3	463133	0	83.64693430815134
CTC_test_009_FN_uniform	CTC	structured	FN_uniform	512	553676	Naive	505570	0	91.31152515189389
CTC_test_009_FN_uniform	CTC	structured	FN_uniform	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_FN_uniform	CTC	structured	FN_uniform	512	553676	Mixture_Cd	505570	-21991	84.88498951614321
CTC_test_009_FN_uniform	CTC	structured	FN_uniform	512	553676	Mixture_Bphi5	417606	43982	88.27732661216992
CTC_test_009_FN_length	CTC	structured	FN_length	512	553676	Shaped	448830	0	81.06365455609418
CTC_test_009_FN_length	CTC	structured	FN_length	512	553676	Shaped_filtered	448830	0	81.06365455609418
CTC_test_009_FN_length	CTC	structured	FN_length	512	553676	SUM_phi3	448830	0	81.06365455609418
CTC_test_009_FN_length	CTC	structured	FN_length	512	553676	MAX_phi3	448830	0	81.06365455609418
CTC_test_009_FN_length	CTC	structured	FN_length	512	553676	Naive	400709	0	72.37247054233885
CTC_test_009_FN_length	CTC	structured	FN_length	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_FN_length	CTC	structured	FN_length	512	553676	Mixture_Cd	400709	60879/2	81.26795194311337
CTC_test_009_FN_length	CTC	structured	FN_length	512	553676	Mixture_Bphi5	522467	-60879	76.57234714867451
CTC_test_009_FN_burst	CTC	structured	FN_burst	512	553676	Shaped	510641	0	92.22740375237504
CTC_test_009_FN_burst	CTC	structured	FN_burst	512	553676	Shaped_filtered	510641	0	92.22740375237504
CTC_test_009_FN_burst	CTC	structured	FN_burst	512	553676	SUM_phi3	510641	0	92.22740375237504
CTC_test_009_FN_burst	CTC	structured	FN_burst	512	553676	MAX_phi3	510641	0	92.22740375237504
CTC_test_009_FN_burst	CTC	structured	FN_burst	512	553676	Naive	533612	0	96.37622002759737
CTC_test_009_FN_burst	CTC	structured	FN_burst	512	553676	LR	461588	0	83.36789024628122
CTC_test_009_FN_burst	CTC	structured	FN_burst	512	553676	Mixture_Cd	533612	-36012	85.85226016607885
CTC_test_009_FN_burst	CTC	structured	FN_burst	512	553676	Mixture_Bphi5	389564	72024	91.40748018800208
CTC_test_010_learned_F1	CTC	learned	learned_F1	512	867746	Shaped	742080	0	85.51811244304209
CTC_test_010_learned_F1	CTC	learned	learned_F1	512	867746	Shaped_filtered	742080	0	85.51811244304209
CTC_test_010_learned_F1	CTC	learned	learned_F1	512	867746	SUM_phi3	740278	0	85.31044798823619
CTC_test_010_learned_F1	CTC	learned	learned_F1	512	867746	MAX_phi3	740278	0	85.31044798823619
CTC_test_010_learned_F1	CTC	learned	learned_F1	512	867746	Naive	580826	0	66.93502476531151
CTC_test_010_learned_F1	CTC	learned	learned_F1	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_learned_F1	CTC	learned	learned_F1	512	867746	Mixture_Cd	580826	231105/2	88.48140728796471
CTC_test_010_learned_F1	CTC	learned	learned_F1	512	867746	Mixture_Bphi5	1043036	-231105	77.10784665443062
CTC_test_010_learned_05	CTC	learned	learned_05	512	867746	Shaped	775320	0	89.34872647064924
CTC_test_010_learned_05	CTC	learned	learned_05	512	867746	Shaped_filtered	775320	0	89.34872647064924
CTC_test_010_learned_05	CTC	learned	learned_05	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010_learned_05	CTC	learned	learned_05	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010_learned_05	CTC	learned	learned_05	512	867746	Naive	499752	0	57.59196815658038
CTC_test_010_learned_05	CTC	learned	learned_05	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_learned_05	CTC	learned	learned_05	512	867746	Mixture_Cd	499752	312179/2	86.69704225510424
CTC_test_010_learned_05	CTC	learned	learned_05	512	867746	Mixture_Bphi5	1124110	-312179	71.33352011142046
CTC_test_010_all_negative	CTC	learned	all_negative	512	867746	Shaped	800461	0	92.24600286258882
CTC_test_010_all_negative	CTC	learned	all_negative	512	867746	Shaped_filtered	800461	0	92.24600286258882
CTC_test_010_all_negative	CTC	learned	all_negative	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010_all_negative	CTC	learned	all_negative	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010_all_negative	CTC	learned	all_negative	512	867746	Naive	0	0	0.0
CTC_test_010_all_negative	CTC	learned	all_negative	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_all_negative	CTC	learned	all_negative	512	867746	Mixture_Cd	0	811931/2	75.69795507669818
CTC_test_010_all_negative	CTC	learned	all_negative	512	867746	Mixture_Bphi5	1623862	-811931	35.73972631165215
CTC_test_010_all_positive	CTC	learned	all_positive	512	867746	Shaped	773518	0	89.14106201584335
CTC_test_010_all_positive	CTC	learned	all_positive	512	867746	Shaped_filtered	773518	0	89.14106201584335
CTC_test_010_all_positive	CTC	learned	all_positive	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010_all_positive	CTC	learned	all_positive	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010_all_positive	CTC	learned	all_positive	512	867746	Naive	770078	0	88.7446326459586
CTC_test_010_all_positive	CTC	learned	all_positive	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_all_positive	CTC	learned	all_positive	512	867746	Mixture_Cd	770078	41853/2	92.64667175251454
CTC_test_010_all_positive	CTC	learned	all_positive	512	867746	Mixture_Bphi5	853784	-41853	90.5869256059781
CTC_test_010_perfect	CTC	learned	perfect	512	867746	Shaped	846012	0	97.49535002178057
CTC_test_010_perfect	CTC	learned	perfect	512	867746	Shaped_filtered	846012	0	97.49535002178057
CTC_test_010_perfect	CTC	learned	perfect	512	867746	SUM_phi3	846012	0	97.49535002178057
CTC_test_010_perfect	CTC	learned	perfect	512	867746	MAX_phi3	846012	0	97.49535002178057
CTC_test_010_perfect	CTC	learned	perfect	512	867746	Naive	867746	0	100.0
CTC_test_010_perfect	CTC	learned	perfect	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_perfect	CTC	learned	perfect	512	867746	Mixture_Cd	867746	-55815/2	94.79625563920344
CTC_test_010_perfect	CTC	learned	perfect	512	867746	Mixture_Bphi5	756116	55815	97.54312518664165
CTC_test_010_FP_uniform	CTC	structured	FP_uniform	512	867746	Shaped	846012	0	97.49535002178057
CTC_test_010_FP_uniform	CTC	structured	FP_uniform	512	867746	Shaped_filtered	846012	0	97.49535002178057
CTC_test_010_FP_uniform	CTC	structured	FP_uniform	512	867746	SUM_phi3	846012	0	97.49535002178057
CTC_test_010_FP_uniform	CTC	structured	FP_uniform	512	867746	MAX_phi3	846012	0	97.49535002178057
CTC_test_010_FP_uniform	CTC	structured	FP_uniform	512	867746	Naive	867746	0	100.0
CTC_test_010_FP_uniform	CTC	structured	FP_uniform	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_FP_uniform	CTC	structured	FP_uniform	512	867746	Mixture_Cd	867746	-55815/2	94.79625563920344
CTC_test_010_FP_uniform	CTC	structured	FP_uniform	512	867746	Mixture_Bphi5	756116	55815	97.54312518664165
CTC_test_010_FP_length	CTC	structured	FP_length	512	867746	Shaped	847775	0	97.6985200738465
CTC_test_010_FP_length	CTC	structured	FP_length	512	867746	Shaped_filtered	847775	0	97.6985200738465
CTC_test_010_FP_length	CTC	structured	FP_length	512	867746	SUM_phi3	847775	0	97.6985200738465
CTC_test_010_FP_length	CTC	structured	FP_length	512	867746	MAX_phi3	847775	0	97.6985200738465
CTC_test_010_FP_length	CTC	structured	FP_length	512	867746	Naive	834559	0	96.17549375047537
CTC_test_010_FP_length	CTC	structured	FP_length	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_FP_length	CTC	structured	FP_length	512	867746	Mixture_Cd	834559	-11314	94.06583994063743
CTC_test_010_FP_length	CTC	structured	FP_length	512	867746	Mixture_Bphi5	789303	22628	95.17945033424904
CTC_test_010_FP_burst	CTC	structured	FP_burst	512	867746	Shaped	846012	0	97.49535002178057
CTC_test_010_FP_burst	CTC	structured	FP_burst	512	867746	Shaped_filtered	846012	0	97.49535002178057
CTC_test_010_FP_burst	CTC	structured	FP_burst	512	867746	SUM_phi3	846012	0	97.49535002178057
CTC_test_010_FP_burst	CTC	structured	FP_burst	512	867746	MAX_phi3	846012	0	97.49535002178057
CTC_test_010_FP_burst	CTC	structured	FP_burst	512	867746	Naive	867746	0	100.0
CTC_test_010_FP_burst	CTC	structured	FP_burst	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_FP_burst	CTC	structured	FP_burst	512	867746	Mixture_Cd	867746	-55815/2	94.79625563920344
CTC_test_010_FP_burst	CTC	structured	FP_burst	512	867746	Mixture_Bphi5	756116	55815	97.54312518664165
CTC_test_010_FN_uniform	CTC	structured	FN_uniform	512	867746	Shaped	846012	0	97.49535002178057
CTC_test_010_FN_uniform	CTC	structured	FN_uniform	512	867746	Shaped_filtered	846012	0	97.49535002178057
CTC_test_010_FN_uniform	CTC	structured	FN_uniform	512	867746	SUM_phi3	820802	0	94.59012199422412
CTC_test_010_FN_uniform	CTC	structured	FN_uniform	512	867746	MAX_phi3	820802	0	94.59012199422412
CTC_test_010_FN_uniform	CTC	structured	FN_uniform	512	867746	Naive	792777	0	91.36049028171838
CTC_test_010_FN_uniform	CTC	structured	FN_uniform	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_FN_uniform	CTC	structured	FN_uniform	512	867746	Mixture_Cd	792777	9577	93.14625610607916
CTC_test_010_FN_uniform	CTC	structured	FN_uniform	512	867746	Mixture_Bphi5	831085	-19154	92.20361453460858
CTC_test_010_FN_length	CTC	structured	FN_length	512	867746	Shaped	841891	0	97.02044146559017
CTC_test_010_FN_length	CTC	structured	FN_length	512	867746	Shaped_filtered	841891	0	97.02044146559017
CTC_test_010_FN_length	CTC	structured	FN_length	512	867746	SUM_phi3	841891	0	97.02044146559017
CTC_test_010_FN_length	CTC	structured	FN_length	512	867746	MAX_phi3	841891	0	97.02044146559017
CTC_test_010_FN_length	CTC	structured	FN_length	512	867746	Naive	676334	0	77.94147135221597
CTC_test_010_FN_length	CTC	structured	FN_length	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_FN_length	CTC	structured	FN_length	512	867746	Mixture_Cd	676334	135597/2	90.58345153838331
CTC_test_010_FN_length	CTC	structured	FN_length	512	867746	Mixture_Bphi5	947528	-135597	83.91020474049786
CTC_test_010_FN_burst	CTC	structured	FN_burst	512	867746	Shaped	855095	0	98.54208489581052
CTC_test_010_FN_burst	CTC	structured	FN_burst	512	867746	Shaped_filtered	855095	0	98.54208489581052
CTC_test_010_FN_burst	CTC	structured	FN_burst	512	867746	SUM_phi3	855095	0	98.54208489581052
CTC_test_010_FN_burst	CTC	structured	FN_burst	512	867746	MAX_phi3	855095	0	98.54208489581052
CTC_test_010_FN_burst	CTC	structured	FN_burst	512	867746	Naive	766173	0	88.2946161664819
CTC_test_010_FN_burst	CTC	structured	FN_burst	512	867746	LR	811931	0	93.56781823252426
CTC_test_010_FN_burst	CTC	structured	FN_burst	512	867746	Mixture_Cd	766173	22879	92.56072625268325
CTC_test_010_FN_burst	CTC	structured	FN_burst	512	867746	Mixture_Bphi5	857689	-45758	90.30880012616392
CTC_test_011_learned_F1	CTC	learned	learned_F1	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011_learned_F1	CTC	learned	learned_F1	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011_learned_F1	CTC	learned	learned_F1	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011_learned_F1	CTC	learned	learned_F1	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011_learned_F1	CTC	learned	learned_F1	512	347302	Naive	210758	0	60.68436116117961
CTC_test_011_learned_F1	CTC	learned	learned_F1	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_learned_F1	CTC	learned	learned_F1	512	347302	Mixture_Cd	210758	48676	83.36186443970662
CTC_test_011_learned_F1	CTC	learned	learned_F1	512	347302	Mixture_Bphi5	405462	-97352	71.39122582859305
CTC_test_011_learned_05	CTC	learned	learned_05	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011_learned_05	CTC	learned	learned_05	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011_learned_05	CTC	learned	learned_05	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011_learned_05	CTC	learned	learned_05	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011_learned_05	CTC	learned	learned_05	512	347302	Naive	172288	0	49.60754617019194
CTC_test_011_learned_05	CTC	learned	learned_05	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_learned_05	CTC	learned	learned_05	512	347302	Mixture_Cd	172288	67911	81.24638101997516
CTC_test_011_learned_05	CTC	learned	learned_05	512	347302	Mixture_Bphi5	443932	-135822	64.54537767706832
CTC_test_011_all_negative	CTC	learned	all_negative	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011_all_negative	CTC	learned	all_negative	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011_all_negative	CTC	learned	all_negative	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011_all_negative	CTC	learned	all_negative	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011_all_negative	CTC	learned	all_negative	512	347302	Naive	0	0	0.0
CTC_test_011_all_negative	CTC	learned	all_negative	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_all_negative	CTC	learned	all_negative	512	347302	Mixture_Cd	0	154055	71.77218275070834
CTC_test_011_all_negative	CTC	learned	all_negative	512	347302	Mixture_Bphi5	616220	-308110	33.88622804541001
CTC_test_011_all_positive	CTC	learned	all_positive	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011_all_positive	CTC	learned	all_positive	512	347302	Shaped_filtered	302688	0	87.15411946951069
CTC_test_011_all_positive	CTC	learned	all_positive	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011_all_positive	CTC	learned	all_positive	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011_all_positive	CTC	learned	all_positive	512	347302	Naive	330290	0	95.10166944042936
CTC_test_011_all_positive	CTC	learned	all_positive	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_all_positive	CTC	learned	all_positive	512	347302	Mixture_Cd	330290	-11090	89.93498542040174
CTC_test_011_all_positive	CTC	learned	all_positive	512	347302	Mixture_Bphi5	285930	22180	92.66229214645256
CTC_test_011_perfect	CTC	learned	perfect	512	347302	Shaped	296297	0	85.31393427046201
CTC_test_011_perfect	CTC	learned	perfect	512	347302	Shaped_filtered	296297	0	85.31393427046201
CTC_test_011_perfect	CTC	learned	perfect	512	347302	SUM_phi3	296297	0	85.31393427046201
CTC_test_011_perfect	CTC	learned	perfect	512	347302	MAX_phi3	296297	0	85.31393427046201
CTC_test_011_perfect	CTC	learned	perfect	512	347302	Naive	347302	0	100.0
CTC_test_011_perfect	CTC	learned	perfect	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_perfect	CTC	learned	perfect	512	347302	Mixture_Cd	347302	-19596	90.8704833132136
CTC_test_011_perfect	CTC	learned	perfect	512	347302	Mixture_Bphi5	268918	39192	95.6896269203995
CTC_test_011_FP_uniform	CTC	structured	FP_uniform	512	347302	Shaped	299537	0	86.24683992605858
CTC_test_011_FP_uniform	CTC	structured	FP_uniform	512	347302	Shaped_filtered	299537	0	86.24683992605858
CTC_test_011_FP_uniform	CTC	structured	FP_uniform	512	347302	SUM_phi3	299537	0	86.24683992605858
CTC_test_011_FP_uniform	CTC	structured	FP_uniform	512	347302	MAX_phi3	299537	0	86.24683992605858
CTC_test_011_FP_uniform	CTC	structured	FP_uniform	512	347302	Naive	321057	0	92.44317625582346
CTC_test_011_FP_uniform	CTC	structured	FP_uniform	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_FP_uniform	CTC	structured	FP_uniform	512	347302	Mixture_Cd	321057	-12947/2	89.42725840157199
CTC_test_011_FP_uniform	CTC	structured	FP_uniform	512	347302	Mixture_Bphi5	295163	12947	91.01925299950618
CTC_test_011_FP_length	CTC	structured	FP_length	512	347302	Shaped	296297	0	85.31393427046201
CTC_test_011_FP_length	CTC	structured	FP_length	512	347302	Shaped_filtered	296297	0	85.31393427046201
CTC_test_011_FP_length	CTC	structured	FP_length	512	347302	SUM_phi3	296297	0	85.31393427046201
CTC_test_011_FP_length	CTC	structured	FP_length	512	347302	MAX_phi3	296297	0	85.31393427046201
CTC_test_011_FP_length	CTC	structured	FP_length	512	347302	Naive	347302	0	100.0
CTC_test_011_FP_length	CTC	structured	FP_length	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_FP_length	CTC	structured	FP_length	512	347302	Mixture_Cd	347302	-19596	90.8704833132136
CTC_test_011_FP_length	CTC	structured	FP_length	512	347302	Mixture_Bphi5	268918	39192	95.6896269203995
CTC_test_011_FP_burst	CTC	structured	FP_burst	512	347302	Shaped	296297	0	85.31393427046201
CTC_test_011_FP_burst	CTC	structured	FP_burst	512	347302	Shaped_filtered	296297	0	85.31393427046201
CTC_test_011_FP_burst	CTC	structured	FP_burst	512	347302	SUM_phi3	296297	0	85.31393427046201
CTC_test_011_FP_burst	CTC	structured	FP_burst	512	347302	MAX_phi3	296297	0	85.31393427046201
CTC_test_011_FP_burst	CTC	structured	FP_burst	512	347302	Naive	347302	0	100.0
CTC_test_011_FP_burst	CTC	structured	FP_burst	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_FP_burst	CTC	structured	FP_burst	512	347302	Mixture_Cd	347302	-19596	90.8704833132136
CTC_test_011_FP_burst	CTC	structured	FP_burst	512	347302	Mixture_Bphi5	268918	39192	95.6896269203995
CTC_test_011_FN_uniform	CTC	structured	FN_uniform	512	347302	Shaped	296297	0	85.31393427046201
CTC_test_011_FN_uniform	CTC	structured	FN_uniform	512	347302	Shaped_filtered	296297	0	85.31393427046201
CTC_test_011_FN_uniform	CTC	structured	FN_uniform	512	347302	SUM_phi3	296297	0	85.31393427046201
CTC_test_011_FN_uniform	CTC	structured	FN_uniform	512	347302	MAX_phi3	296297	0	85.31393427046201
CTC_test_011_FN_uniform	CTC	structured	FN_uniform	512	347302	Naive	340233	0	97.96459565450242
CTC_test_011_FN_uniform	CTC	structured	FN_uniform	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_FN_uniform	CTC	structured	FN_uniform	512	347302	Mixture_Cd	340233	-32123/2	90.48175567364818
CTC_test_011_FN_uniform	CTC	structured	FN_uniform	512	347302	Mixture_Bphi5	275987	32123	94.43167785403277
CTC_test_011_FN_length	CTC	structured	FN_length	512	347302	Shaped	293589	0	84.53420942004365
CTC_test_011_FN_length	CTC	structured	FN_length	512	347302	Shaped_filtered	293589	0	84.53420942004365
CTC_test_011_FN_length	CTC	structured	FN_length	512	347302	SUM_phi3	293589	0	84.53420942004365
CTC_test_011_FN_length	CTC	structured	FN_length	512	347302	MAX_phi3	293589	0	84.53420942004365
CTC_test_011_FN_length	CTC	structured	FN_length	512	347302	Naive	209764	0	60.398154919925595
CTC_test_011_FN_length	CTC	structured	FN_length	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_FN_length	CTC	structured	FN_length	512	347302	Mixture_Cd	209764	49173	83.30720391152327
CTC_test_011_FN_length	CTC	structured	FN_length	512	347302	Mixture_Bphi5	406456	-98346	71.21434064370573
CTC_test_011_FN_burst	CTC	structured	FN_burst	512	347302	Shaped	296297	0	85.31393427046201
CTC_test_011_FN_burst	CTC	structured	FN_burst	512	347302	Shaped_filtered	296297	0	85.31393427046201
CTC_test_011_FN_burst	CTC	structured	FN_burst	512	347302	SUM_phi3	296297	0	85.31393427046201
CTC_test_011_FN_burst	CTC	structured	FN_burst	512	347302	MAX_phi3	296297	0	85.31393427046201
CTC_test_011_FN_burst	CTC	structured	FN_burst	512	347302	Naive	286690	0	82.54775382808046
CTC_test_011_FN_burst	CTC	structured	FN_burst	512	347302	LR	308110	0	88.71529677341334
CTC_test_011_FN_burst	CTC	structured	FN_burst	512	347302	Mixture_Cd	286690	10710	87.53740088439207
CTC_test_011_FN_burst	CTC	structured	FN_burst	512	347302	Mixture_Bphi5	329530	-21420	84.90354560612299
CTC_test_012_learned_F1	CTC	learned	learned_F1	512	494397	Shaped	449513	0	90.92146594740665
CTC_test_012_learned_F1	CTC	learned	learned_F1	512	494397	Shaped_filtered	449513	0	90.92146594740665
CTC_test_012_learned_F1	CTC	learned	learned_F1	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012_learned_F1	CTC	learned	learned_F1	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012_learned_F1	CTC	learned	learned_F1	512	494397	Naive	239443	0	48.43132138746797
CTC_test_012_learned_F1	CTC	learned	learned_F1	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_learned_F1	CTC	learned	learned_F1	512	494397	Mixture_Cd	239443	104654	82.6818789472087
CTC_test_012_learned_F1	CTC	learned	learned_F1	512	494397	Mixture_Bphi5	658059	-209308	64.60224109020423
CTC_test_012_learned_05	CTC	learned	learned_05	512	494397	Shaped	449746	0	90.96859406509344
CTC_test_012_learned_05	CTC	learned	learned_05	512	494397	Shaped_filtered	449746	0	90.96859406509344
CTC_test_012_learned_05	CTC	learned	learned_05	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012_learned_05	CTC	learned	learned_05	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012_learned_05	CTC	learned	learned_05	512	494397	Naive	202986	0	41.0572879689804
CTC_test_012_learned_05	CTC	learned	learned_05	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_learned_05	CTC	learned	learned_05	512	494397	Mixture_Cd	202986	245765/2	81.27356388136639
CTC_test_012_learned_05	CTC	learned	learned_05	512	494397	Mixture_Bphi5	694516	-245765	60.044837803401336
CTC_test_012_all_negative	CTC	learned	all_negative	512	494397	Shaped	451141	0	91.25075597141569
CTC_test_012_all_negative	CTC	learned	all_negative	512	494397	Shaped_filtered	451141	0	91.25075597141569
CTC_test_012_all_negative	CTC	learned	all_negative	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012_all_negative	CTC	learned	all_negative	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012_all_negative	CTC	learned	all_negative	512	494397	Naive	0	0	0.0
CTC_test_012_all_negative	CTC	learned	all_negative	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_all_negative	CTC	learned	all_negative	512	494397	Mixture_Cd	0	448751/2	73.43231962223719
CTC_test_012_all_negative	CTC	learned	all_negative	512	494397	Mixture_Bphi5	897502	-448751	34.67003835267931
CTC_test_012_all_positive	CTC	learned	all_positive	512	494397	Shaped	449513	0	90.92146594740665
CTC_test_012_all_positive	CTC	learned	all_positive	512	494397	Shaped_filtered	439730	0	88.94269180435965
CTC_test_012_all_positive	CTC	learned	all_positive	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012_all_positive	CTC	learned	all_positive	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012_all_positive	CTC	learned	all_positive	512	494397	Naive	348396	0	70.46887420433376
CTC_test_012_all_positive	CTC	learned	all_positive	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_all_positive	CTC	learned	all_positive	512	494397	Mixture_Cd	348396	100355/2	86.89067702079458
CTC_test_012_all_positive	CTC	learned	all_positive	512	494397	Mixture_Bphi5	549106	-100355	78.2221977598983
CTC_test_012_perfect	CTC	learned	perfect	512	494397	Shaped	459294	0	92.89983555725459
CTC_test_012_perfect	CTC	learned	perfect	512	494397	Shaped_filtered	459294	0	92.89983555725459
CTC_test_012_perfect	CTC	learned	perfect	512	494397	SUM_phi3	466875	0	94.4332186481714
CTC_test_012_perfect	CTC	learned	perfect	512	494397	MAX_phi3	466875	0	94.4332186481714
CTC_test_012_perfect	CTC	learned	perfect	512	494397	Naive	494397	0	100.0
CTC_test_012_perfect	CTC	learned	perfect	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_perfect	CTC	learned	perfect	512	494397	Mixture_Cd	494397	-22823	92.53062018474246
CTC_test_012_perfect	CTC	learned	perfect	512	494397	Mixture_Bphi5	403105	45646	96.47343722766878
CTC_test_012_FP_uniform	CTC	structured	FP_uniform	512	494397	Shaped	428750	0	86.72180454169423
CTC_test_012_FP_uniform	CTC	structured	FP_uniform	512	494397	Shaped_filtered	447930	0	90.60127792037574
CTC_test_012_FP_uniform	CTC	structured	FP_uniform	512	494397	SUM_phi3	466875	0	94.4332186481714
CTC_test_012_FP_uniform	CTC	structured	FP_uniform	512	494397	MAX_phi3	466875	0	94.4332186481714
CTC_test_012_FP_uniform	CTC	structured	FP_uniform	512	494397	Naive	435697	0	88.12695060851907
CTC_test_012_FP_uniform	CTC	structured	FP_uniform	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_FP_uniform	CTC	structured	FP_uniform	512	494397	Mixture_Cd	435697	6527	90.26306952602273
CTC_test_012_FP_uniform	CTC	structured	FP_uniform	512	494397	Mixture_Bphi5	461805	-13054	89.13548915362733
CTC_test_012_FP_length	CTC	structured	FP_length	512	494397	Shaped	453159	0	91.65892996923525
CTC_test_012_FP_length	CTC	structured	FP_length	512	494397	Shaped_filtered	453159	0	91.65892996923525
CTC_test_012_FP_length	CTC	structured	FP_length	512	494397	SUM_phi3	455443	0	92.12090688252559
CTC_test_012_FP_length	CTC	structured	FP_length	512	494397	MAX_phi3	460740	0	93.19231306015206
CTC_test_012_FP_length	CTC	structured	FP_length	512	494397	Naive	467140	0	94.48681929704266
CTC_test_012_FP_length	CTC	structured	FP_length	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_FP_length	CTC	structured	FP_length	512	494397	Mixture_Cd	467140	-18389/2	91.47769636353762
CTC_test_012_FP_length	CTC	structured	FP_length	512	494397	Mixture_Bphi5	430362	18389	93.06610416712113
CTC_test_012_FP_burst	CTC	structured	FP_burst	512	494397	Shaped	459294	0	92.89983555725459
CTC_test_012_FP_burst	CTC	structured	FP_burst	512	494397	Shaped_filtered	459294	0	92.89983555725459
CTC_test_012_FP_burst	CTC	structured	FP_burst	512	494397	SUM_phi3	466875	0	94.4332186481714
CTC_test_012_FP_burst	CTC	structured	FP_burst	512	494397	MAX_phi3	466875	0	94.4332186481714
CTC_test_012_FP_burst	CTC	structured	FP_burst	512	494397	Naive	494397	0	100.0
CTC_test_012_FP_burst	CTC	structured	FP_burst	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_FP_burst	CTC	structured	FP_burst	512	494397	Mixture_Cd	494397	-22823	92.53062018474246
CTC_test_012_FP_burst	CTC	structured	FP_burst	512	494397	Mixture_Bphi5	403105	45646	96.47343722766878
CTC_test_012_FN_uniform	CTC	structured	FN_uniform	512	494397	Shaped	459294	0	92.89983555725459
CTC_test_012_FN_uniform	CTC	structured	FN_uniform	512	494397	Shaped_filtered	459294	0	92.89983555725459
CTC_test_012_FN_uniform	CTC	structured	FN_uniform	512	494397	SUM_phi3	466875	0	94.4332186481714
CTC_test_012_FN_uniform	CTC	structured	FN_uniform	512	494397	MAX_phi3	466875	0	94.4332186481714
CTC_test_012_FN_uniform	CTC	structured	FN_uniform	512	494397	Naive	476875	0	96.45588464331297
CTC_test_012_FN_uniform	CTC	structured	FN_uniform	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_FN_uniform	CTC	structured	FN_uniform	512	494397	Mixture_Cd	476875	-14062	91.85375438164046
CTC_test_012_FN_uniform	CTC	structured	FN_uniform	512	494397	Mixture_Bphi5	420627	28124	94.28305347718576
CTC_test_012_FN_length	CTC	structured	FN_length	512	494397	Shaped	446815	0	90.37575066191745
CTC_test_012_FN_length	CTC	structured	FN_length	512	494397	Shaped_filtered	446815	0	90.37575066191745
CTC_test_012_FN_length	CTC	structured	FN_length	512	494397	SUM_phi3	431035	0	87.18398372158407
CTC_test_012_FN_length	CTC	structured	FN_length	512	494397	MAX_phi3	431035	0	87.18398372158407
CTC_test_012_FN_length	CTC	structured	FN_length	512	494397	Naive	297806	0	60.23620693491263
CTC_test_012_FN_length	CTC	structured	FN_length	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_FN_length	CTC	structured	FN_length	512	494397	Mixture_Cd	297806	150945/2	84.93641147011945
CTC_test_012_FN_length	CTC	structured	FN_length	512	494397	Mixture_Bphi5	599696	-150945	71.89806159182744
CTC_test_012_FN_burst	CTC	structured	FN_burst	512	494397	Shaped	458179	0	92.6743082987963
CTC_test_012_FN_burst	CTC	structured	FN_burst	512	494397	Shaped_filtered	458179	0	92.6743082987963
CTC_test_012_FN_burst	CTC	structured	FN_burst	512	494397	SUM_phi3	465760	0	94.20769138971312
CTC_test_012_FN_burst	CTC	structured	FN_burst	512	494397	MAX_phi3	465760	0	94.20769138971312
CTC_test_012_FN_burst	CTC	structured	FN_burst	512	494397	Naive	394278	0	79.74927032324226
CTC_test_012_FN_burst	CTC	structured	FN_burst	512	494397	LR	448751	0	90.76733879857686
CTC_test_012_FN_burst	CTC	structured	FN_burst	512	494397	Mixture_Cd	394278	54473/2	88.66307496497481
CTC_test_012_FN_burst	CTC	structured	FN_burst	512	494397	Mixture_Bphi5	503224	-54473	83.95779799044635
CTC_test_013_learned_F1	CTC	learned	learned_F1	512	532553	Shaped	461566	0	86.6704346797408
CTC_test_013_learned_F1	CTC	learned	learned_F1	512	532553	Shaped_filtered	461566	0	86.6704346797408
CTC_test_013_learned_F1	CTC	learned	learned_F1	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013_learned_F1	CTC	learned	learned_F1	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013_learned_F1	CTC	learned	learned_F1	512	532553	Naive	235165	0	44.15804624140696
CTC_test_013_learned_F1	CTC	learned	learned_F1	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_learned_F1	CTC	learned	learned_F1	512	532553	Mixture_Cd	235165	111131	77.92252324252507
CTC_test_013_learned_F1	CTC	learned	learned_F1	512	532553	Mixture_Bphi5	679689	-222262	60.09946983539119
CTC_test_013_learned_05	CTC	learned	learned_05	512	532553	Shaped	461566	0	86.6704346797408
CTC_test_013_learned_05	CTC	learned	learned_05	512	532553	Shaped_filtered	461566	0	86.6704346797408
CTC_test_013_learned_05	CTC	learned	learned_05	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013_learned_05	CTC	learned	learned_05	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013_learned_05	CTC	learned	learned_05	512	532553	Naive	216485	0	40.65041413718447
CTC_test_013_learned_05	CTC	learned	learned_05	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_learned_05	CTC	learned	learned_05	512	532553	Mixture_Cd	216485	120471	77.25262512063375
CTC_test_013_learned_05	CTC	learned	learned_05	512	532553	Mixture_Bphi5	698369	-240942	57.93163397495138
CTC_test_013_all_negative	CTC	learned	all_negative	512	532553	Shaped	463171	0	86.97181313409182
CTC_test_013_all_negative	CTC	learned	all_negative	512	532553	Shaped_filtered	463171	0	86.97181313409182
CTC_test_013_all_negative	CTC	learned	all_negative	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013_all_negative	CTC	learned	all_negative	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013_all_negative	CTC	learned	all_negative	512	532553	Naive	0	0	0.0
CTC_test_013_all_negative	CTC	learned	all_negative	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_all_negative	CTC	learned	all_negative	512	532553	Mixture_Cd	0	457427/2	69.48908684881111
CTC_test_013_all_negative	CTC	learned	all_negative	512	532553	Mixture_Bphi5	914854	-457427	32.808296381412156
CTC_test_013_all_positive	CTC	learned	all_positive	512	532553	Shaped	461566	0	86.6704346797408
CTC_test_013_all_positive	CTC	learned	all_positive	512	532553	Shaped_filtered	468999	0	88.06616430665117
CTC_test_013_all_positive	CTC	learned	all_positive	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013_all_positive	CTC	learned	all_positive	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013_all_positive	CTC	learned	all_positive	512	532553	Naive	389479	0	73.13431714777684
CTC_test_013_all_positive	CTC	learned	all_positive	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_all_positive	CTC	learned	all_positive	512	532553	Mixture_Cd	389479	33974	83.45649855202936
CTC_test_013_all_positive	CTC	learned	all_positive	512	532553	Mixture_Bphi5	525375	-67948	78.00779012275251
CTC_test_013_perfect	CTC	learned	perfect	512	532553	Shaped	515912	0	96.87524058638296
CTC_test_013_perfect	CTC	learned	perfect	512	532553	Shaped_filtered	515912	0	96.87524058638296
CTC_test_013_perfect	CTC	learned	perfect	512	532553	SUM_phi3	515912	0	96.87524058638296
CTC_test_013_perfect	CTC	learned	perfect	512	532553	MAX_phi3	515912	0	96.87524058638296
CTC_test_013_perfect	CTC	learned	perfect	512	532553	Naive	532553	0	100.0
CTC_test_013_perfect	CTC	learned	perfect	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_perfect	CTC	learned	perfect	512	532553	Mixture_Cd	532553	-37563	88.58738741131637
CTC_test_013_perfect	CTC	learned	perfect	512	532553	Mixture_Bphi5	382301	75126	94.61169525640163
CTC_test_013_FP_uniform	CTC	structured	FP_uniform	512	532553	Shaped	514928	0	96.69047024427616
CTC_test_013_FP_uniform	CTC	structured	FP_uniform	512	532553	Shaped_filtered	515912	0	96.87524058638296
CTC_test_013_FP_uniform	CTC	structured	FP_uniform	512	532553	SUM_phi3	514928	0	96.69047024427616
CTC_test_013_FP_uniform	CTC	structured	FP_uniform	512	532553	MAX_phi3	514928	0	96.69047024427616
CTC_test_013_FP_uniform	CTC	structured	FP_uniform	512	532553	Naive	532553	0	100.0
CTC_test_013_FP_uniform	CTC	structured	FP_uniform	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_FP_uniform	CTC	structured	FP_uniform	512	532553	Mixture_Cd	532553	-37563	88.58738741131637
CTC_test_013_FP_uniform	CTC	structured	FP_uniform	512	532553	Mixture_Bphi5	382301	75126	94.61169525640163
CTC_test_013_FP_length	CTC	structured	FP_length	512	532553	Shaped	504175	0	94.67132848749327
CTC_test_013_FP_length	CTC	structured	FP_length	512	532553	Shaped_filtered	510224	0	95.80717787713148
CTC_test_013_FP_length	CTC	structured	FP_length	512	532553	SUM_phi3	504175	0	94.67132848749327
CTC_test_013_FP_length	CTC	structured	FP_length	512	532553	MAX_phi3	504175	0	94.67132848749327
CTC_test_013_FP_length	CTC	structured	FP_length	512	532553	Naive	512905	0	96.31060194947733
CTC_test_013_FP_length	CTC	structured	FP_length	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_FP_length	CTC	structured	FP_length	512	532553	Mixture_Cd	512905	-27739	87.88277508268034
CTC_test_013_FP_length	CTC	structured	FP_length	512	532553	Mixture_Bphi5	401949	55478	92.33152186315102
CTC_test_013_FP_burst	CTC	structured	FP_burst	512	532553	Shaped	515912	0	96.87524058638296
CTC_test_013_FP_burst	CTC	structured	FP_burst	512	532553	Shaped_filtered	515912	0	96.87524058638296
CTC_test_013_FP_burst	CTC	structured	FP_burst	512	532553	SUM_phi3	515912	0	96.87524058638296
CTC_test_013_FP_burst	CTC	structured	FP_burst	512	532553	MAX_phi3	515912	0	96.87524058638296
CTC_test_013_FP_burst	CTC	structured	FP_burst	512	532553	Naive	532553	0	100.0
CTC_test_013_FP_burst	CTC	structured	FP_burst	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_FP_burst	CTC	structured	FP_burst	512	532553	Mixture_Cd	532553	-37563	88.58738741131637
CTC_test_013_FP_burst	CTC	structured	FP_burst	512	532553	Mixture_Bphi5	382301	75126	94.61169525640163
CTC_test_013_FN_uniform	CTC	structured	FN_uniform	512	532553	Shaped	489007	0	91.82316126282267
CTC_test_013_FN_uniform	CTC	structured	FN_uniform	512	532553	Shaped_filtered	489007	0	91.82316126282267
CTC_test_013_FN_uniform	CTC	structured	FN_uniform	512	532553	SUM_phi3	489007	0	91.82316126282267
CTC_test_013_FN_uniform	CTC	structured	FN_uniform	512	532553	MAX_phi3	489007	0	91.82316126282267
CTC_test_013_FN_uniform	CTC	structured	FN_uniform	512	532553	Naive	398305	0	74.7916169846006
CTC_test_013_FN_uniform	CTC	structured	FN_uniform	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_FN_uniform	CTC	structured	FN_uniform	512	532553	Mixture_Cd	398305	29561	83.77301465608787
CTC_test_013_FN_uniform	CTC	structured	FN_uniform	512	532553	Mixture_Bphi5	516549	-59122	79.03205775145923
CTC_test_013_FN_length	CTC	structured	FN_length	512	532553	Shaped	496906	0	93.30639391760069
CTC_test_013_FN_length	CTC	structured	FN_length	512	532553	Shaped_filtered	496906	0	93.30639391760069
CTC_test_013_FN_length	CTC	structured	FN_length	512	532553	SUM_phi3	496906	0	93.30639391760069
CTC_test_013_FN_length	CTC	structured	FN_length	512	532553	MAX_phi3	496906	0	93.30639391760069
CTC_test_013_FN_length	CTC	structured	FN_length	512	532553	Naive	364698	0	68.48107136754464
CTC_test_013_FN_length	CTC	structured	FN_length	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_FN_length	CTC	structured	FN_length	512	532553	Mixture_Cd	364698	92729/2	82.56780768700852
CTC_test_013_FN_length	CTC	structured	FN_length	512	532553	Mixture_Bphi5	550156	-92729	75.13192607256197
CTC_test_013_FN_burst	CTC	structured	FN_burst	512	532553	Shaped	515912	0	96.87524058638296
CTC_test_013_FN_burst	CTC	structured	FN_burst	512	532553	Shaped_filtered	515912	0	96.87524058638296
CTC_test_013_FN_burst	CTC	structured	FN_burst	512	532553	SUM_phi3	515912	0	96.87524058638296
CTC_test_013_FN_burst	CTC	structured	FN_burst	512	532553	MAX_phi3	515912	0	96.87524058638296
CTC_test_013_FN_burst	CTC	structured	FN_burst	512	532553	Naive	532229	0	99.93916098491606
CTC_test_013_FN_burst	CTC	structured	FN_burst	512	532553	LR	457427	0	85.8932350395172
CTC_test_013_FN_burst	CTC	structured	FN_burst	512	532553	Mixture_Cd	532229	-37401	88.57576819335637
CTC_test_013_FN_burst	CTC	structured	FN_burst	512	532553	Mixture_Bphi5	382625	74802	94.5740946772377
CTC_test_014_learned_F1	CTC	learned	learned_F1	512	428595	Shaped	349874	0	81.63277686393916
CTC_test_014_learned_F1	CTC	learned	learned_F1	512	428595	Shaped_filtered	338997	0	79.09494977776222
CTC_test_014_learned_F1	CTC	learned	learned_F1	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014_learned_F1	CTC	learned	learned_F1	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014_learned_F1	CTC	learned	learned_F1	512	428595	Naive	326825	0	76.25497264317129
CTC_test_014_learned_F1	CTC	learned	learned_F1	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_learned_F1	CTC	learned	learned_F1	512	428595	Mixture_Cd	326825	40523	91.55323588145265
CTC_test_014_learned_F1	CTC	learned	learned_F1	512	428595	Mixture_Bphi5	488917	-81046	83.47783276701222
CTC_test_014_learned_05	CTC	learned	learned_05	512	428595	Shaped	349874	0	81.63277686393916
CTC_test_014_learned_05	CTC	learned	learned_05	512	428595	Shaped_filtered	349874	0	81.63277686393916
CTC_test_014_learned_05	CTC	learned	learned_05	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014_learned_05	CTC	learned	learned_05	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014_learned_05	CTC	learned	learned_05	512	428595	Naive	302588	0	70.59998366756496
CTC_test_014_learned_05	CTC	learned	learned_05	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_learned_05	CTC	learned	learned_05	512	428595	Mixture_Cd	302588	105283/2	90.47322909011481
CTC_test_014_learned_05	CTC	learned	learned_05	512	428595	Mixture_Bphi5	513154	-105283	79.98285737408155
CTC_test_014_all_negative	CTC	learned	all_negative	512	428595	Shaped	359934	0	83.97998110103944
CTC_test_014_all_negative	CTC	learned	all_negative	512	428595	Shaped_filtered	359934	0	83.97998110103944
CTC_test_014_all_negative	CTC	learned	all_negative	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014_all_negative	CTC	learned	all_negative	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014_all_negative	CTC	learned	all_negative	512	428595	Naive	0	0	0.0
CTC_test_014_all_negative	CTC	learned	all_negative	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_all_negative	CTC	learned	all_negative	512	428595	Mixture_Cd	0	407871/2	76.98983201220365
CTC_test_014_all_negative	CTC	learned	all_negative	512	428595	Mixture_Bphi5	815742	-407871	36.34966786233895
CTC_test_014_all_positive	CTC	learned	all_positive	512	428595	Shaped	349874	0	81.63277686393916
CTC_test_014_all_positive	CTC	learned	all_positive	512	428595	Shaped_filtered	338997	0	79.09494977776222
CTC_test_014_all_positive	CTC	learned	all_positive	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014_all_positive	CTC	learned	all_positive	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014_all_positive	CTC	learned	all_positive	512	428595	Naive	335268	0	78.22489763063031
CTC_test_014_all_positive	CTC	learned	all_positive	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_all_positive	CTC	learned	all_positive	512	428595	Mixture_Cd	335268	72603/2	91.92945807641348
CTC_test_014_all_positive	CTC	learned	all_positive	512	428595	Mixture_Bphi5	480474	-72603	84.6953133645496
CTC_test_014_perfect	CTC	learned	perfect	512	428595	Shaped	428160	0	99.89850558219298
CTC_test_014_perfect	CTC	learned	perfect	512	428595	Shaped_filtered	428160	0	99.89850558219298
CTC_test_014_perfect	CTC	learned	perfect	512	428595	SUM_phi3	428160	0	99.89850558219298
CTC_test_014_perfect	CTC	learned	perfect	512	428595	MAX_phi3	428160	0	99.89850558219298
CTC_test_014_perfect	CTC	learned	perfect	512	428595	Naive	428595	0	100.0
CTC_test_014_perfect	CTC	learned	perfect	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_perfect	CTC	learned	perfect	512	428595	Mixture_Cd	428595	-10362	96.0881325747089
CTC_test_014_perfect	CTC	learned	perfect	512	428595	Mixture_Bphi5	387147	20724	98.15306673732843
CTC_test_014_FP_uniform	CTC	structured	FP_uniform	512	428595	Shaped	428160	0	99.89850558219298
CTC_test_014_FP_uniform	CTC	structured	FP_uniform	512	428595	Shaped_filtered	428160	0	99.89850558219298
CTC_test_014_FP_uniform	CTC	structured	FP_uniform	512	428595	SUM_phi3	428160	0	99.89850558219298
CTC_test_014_FP_uniform	CTC	structured	FP_uniform	512	428595	MAX_phi3	428160	0	99.89850558219298
CTC_test_014_FP_uniform	CTC	structured	FP_uniform	512	428595	Naive	428595	0	100.0
CTC_test_014_FP_uniform	CTC	structured	FP_uniform	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_FP_uniform	CTC	structured	FP_uniform	512	428595	Mixture_Cd	428595	-10362	96.0881325747089
CTC_test_014_FP_uniform	CTC	structured	FP_uniform	512	428595	Mixture_Bphi5	387147	20724	98.15306673732843
CTC_test_014_FP_length	CTC	structured	FP_length	512	428595	Shaped	421660	0	98.38192232760531
CTC_test_014_FP_length	CTC	structured	FP_length	512	428595	Shaped_filtered	421660	0	98.38192232760531
CTC_test_014_FP_length	CTC	structured	FP_length	512	428595	SUM_phi3	421660	0	98.38192232760531
CTC_test_014_FP_length	CTC	structured	FP_length	512	428595	MAX_phi3	421660	0	98.38192232760531
CTC_test_014_FP_length	CTC	structured	FP_length	512	428595	Naive	422095	0	98.48341674541234
CTC_test_014_FP_length	CTC	structured	FP_length	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_FP_length	CTC	structured	FP_length	512	428595	Mixture_Cd	422095	-7112	95.79849094646711
CTC_test_014_FP_length	CTC	structured	FP_length	512	428595	Mixture_Bphi5	393647	14224	97.21576673922434
CTC_test_014_FP_burst	CTC	structured	FP_burst	512	428595	Shaped	397062	0	92.64270465124419
CTC_test_014_FP_burst	CTC	structured	FP_burst	512	428595	Shaped_filtered	397062	0	92.64270465124419
CTC_test_014_FP_burst	CTC	structured	FP_burst	512	428595	SUM_phi3	397062	0	92.64270465124419
CTC_test_014_FP_burst	CTC	structured	FP_burst	512	428595	MAX_phi3	397062	0	92.64270465124419
CTC_test_014_FP_burst	CTC	structured	FP_burst	512	428595	Naive	397497	0	92.7441990690512
CTC_test_014_FP_burst	CTC	structured	FP_burst	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_FP_burst	CTC	structured	FP_burst	512	428595	Mixture_Cd	397497	5187	94.70239790469925
CTC_test_014_FP_burst	CTC	structured	FP_burst	512	428595	Mixture_Bphi5	418245	-10374	93.66873514639896
CTC_test_014_FN_uniform	CTC	structured	FN_uniform	512	428595	Shaped	428160	0	99.89850558219298
CTC_test_014_FN_uniform	CTC	structured	FN_uniform	512	428595	Shaped_filtered	428160	0	99.89850558219298
CTC_test_014_FN_uniform	CTC	structured	FN_uniform	512	428595	SUM_phi3	428160	0	99.89850558219298
CTC_test_014_FN_uniform	CTC	structured	FN_uniform	512	428595	MAX_phi3	428160	0	99.89850558219298
CTC_test_014_FN_uniform	CTC	structured	FN_uniform	512	428595	Naive	427894	0	99.83644232900524
CTC_test_014_FN_uniform	CTC	structured	FN_uniform	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_FN_uniform	CTC	structured	FN_uniform	512	428595	Mixture_Cd	427894	-20023/2	96.05689583910927
CTC_test_014_FN_uniform	CTC	structured	FN_uniform	512	428595	Mixture_Bphi5	387848	20023	98.0519825375329
CTC_test_014_FN_length	CTC	structured	FN_length	512	428595	Shaped	428160	0	99.89850558219298
CTC_test_014_FN_length	CTC	structured	FN_length	512	428595	Shaped_filtered	428160	0	99.89850558219298
CTC_test_014_FN_length	CTC	structured	FN_length	512	428595	SUM_phi3	428160	0	99.89850558219298
CTC_test_014_FN_length	CTC	structured	FN_length	512	428595	MAX_phi3	428160	0	99.89850558219298
CTC_test_014_FN_length	CTC	structured	FN_length	512	428595	Naive	363665	0	84.85049988917277
CTC_test_014_FN_length	CTC	structured	FN_length	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_FN_length	CTC	structured	FN_length	512	428595	Mixture_Cd	363665	22103	93.19483550982604
CTC_test_014_FN_length	CTC	structured	FN_length	512	428595	Mixture_Bphi5	452077	-44206	88.7901607562669
CTC_test_014_FN_burst	CTC	structured	FN_burst	512	428595	Shaped	428160	0	99.89850558219298
CTC_test_014_FN_burst	CTC	structured	FN_burst	512	428595	Shaped_filtered	428160	0	99.89850558219298
CTC_test_014_FN_burst	CTC	structured	FN_burst	512	428595	SUM_phi3	428160	0	99.89850558219298
CTC_test_014_FN_burst	CTC	structured	FN_burst	512	428595	MAX_phi3	428160	0	99.89850558219298
CTC_test_014_FN_burst	CTC	structured	FN_burst	512	428595	Naive	428236	0	99.91623794024662
CTC_test_014_FN_burst	CTC	structured	FN_burst	512	428595	LR	407871	0	95.16466594337311
CTC_test_014_FN_burst	CTC	structured	FN_burst	512	428595	Mixture_Cd	428236	-20365/2	96.07213544477985
CTC_test_014_FN_burst	CTC	structured	FN_burst	512	428595	Mixture_Bphi5	387506	20365	98.10129893743314
CTC_test_015_learned_F1	CTC	learned	learned_F1	512	479435	Shaped	417236	0	87.02660423206483
CTC_test_015_learned_F1	CTC	learned	learned_F1	512	479435	Shaped_filtered	417236	0	87.02660423206483
CTC_test_015_learned_F1	CTC	learned	learned_F1	512	479435	SUM_phi3	416633	0	86.90083118670935
CTC_test_015_learned_F1	CTC	learned	learned_F1	512	479435	MAX_phi3	424547	0	88.5515241899319
CTC_test_015_learned_F1	CTC	learned	learned_F1	512	479435	Naive	351133	0	73.23891664146339
CTC_test_015_learned_F1	CTC	learned	learned_F1	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_learned_F1	CTC	learned	learned_F1	512	479435	Mixture_Cd	351133	38844	86.34828751739045
CTC_test_015_learned_F1	CTC	learned	learned_F1	512	479435	Mixture_Bphi5	506509	-77688	79.42832197941287
CTC_test_015_learned_05	CTC	learned	learned_05	512	479435	Shaped	417879	0	87.16072043134106
CTC_test_015_learned_05	CTC	learned	learned_05	512	479435	Shaped_filtered	417879	0	87.16072043134106
CTC_test_015_learned_05	CTC	learned	learned_05	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015_learned_05	CTC	learned	learned_05	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015_learned_05	CTC	learned	learned_05	512	479435	Naive	292521	0	61.01369320137245
CTC_test_015_learned_05	CTC	learned	learned_05	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_learned_05	CTC	learned	learned_05	512	479435	Mixture_Cd	292521	68150	84.01347760036404
CTC_test_015_learned_05	CTC	learned	learned_05	512	479435	Mixture_Bphi5	565121	-136300	71.87271837337477
CTC_test_015_all_negative	CTC	learned	all_negative	512	479435	Shaped	430323	0	89.75627561608977
CTC_test_015_all_negative	CTC	learned	all_negative	512	479435	Shaped_filtered	430323	0	89.75627561608977
CTC_test_015_all_negative	CTC	learned	all_negative	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015_all_negative	CTC	learned	all_negative	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015_all_negative	CTC	learned	all_negative	512	479435	Naive	0	0	0.0
CTC_test_015_all_negative	CTC	learned	all_negative	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_all_negative	CTC	learned	all_negative	512	479435	Mixture_Cd	0	428821/2	72.36089908848109
CTC_test_015_all_negative	CTC	learned	all_negative	512	479435	Mixture_Bphi5	857642	-428821	34.164182195768205
CTC_test_015_all_positive	CTC	learned	all_positive	512	479435	Shaped	417276	0	87.03494738598559
CTC_test_015_all_positive	CTC	learned	all_positive	512	479435	Shaped_filtered	416633	0	86.90083118670935
CTC_test_015_all_positive	CTC	learned	all_positive	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015_all_positive	CTC	learned	all_positive	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015_all_positive	CTC	learned	all_positive	512	479435	Naive	414280	0	86.4100451573206
CTC_test_015_all_positive	CTC	learned	all_positive	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_all_positive	CTC	learned	all_positive	512	479435	Mixture_Cd	414280	14541/2	88.8637492288227
CTC_test_015_all_positive	CTC	learned	all_positive	512	479435	Mixture_Bphi5	443362	-14541	87.5685270724056
CTC_test_015_perfect	CTC	learned	perfect	512	479435	Shaped	479076	0	99.92512019356117
CTC_test_015_perfect	CTC	learned	perfect	512	479435	Shaped_filtered	479076	0	99.92512019356117
CTC_test_015_perfect	CTC	learned	perfect	512	479435	SUM_phi3	479076	0	99.92512019356117
CTC_test_015_perfect	CTC	learned	perfect	512	479435	MAX_phi3	479076	0	99.92512019356117
CTC_test_015_perfect	CTC	learned	perfect	512	479435	Naive	479435	0	100.0
CTC_test_015_perfect	CTC	learned	perfect	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_perfect	CTC	learned	perfect	512	479435	Mixture_Cd	479435	-25307	91.45919965098635
CTC_test_015_perfect	CTC	learned	perfect	512	479435	Mixture_Bphi5	378207	50614	95.9675810707577
CTC_test_015_FP_uniform	CTC	structured	FP_uniform	512	479435	Shaped	479076	0	99.92512019356117
CTC_test_015_FP_uniform	CTC	structured	FP_uniform	512	479435	Shaped_filtered	479076	0	99.92512019356117
CTC_test_015_FP_uniform	CTC	structured	FP_uniform	512	479435	SUM_phi3	479076	0	99.92512019356117
CTC_test_015_FP_uniform	CTC	structured	FP_uniform	512	479435	MAX_phi3	479076	0	99.92512019356117
CTC_test_015_FP_uniform	CTC	structured	FP_uniform	512	479435	Naive	479435	0	100.0
CTC_test_015_FP_uniform	CTC	structured	FP_uniform	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_FP_uniform	CTC	structured	FP_uniform	512	479435	Mixture_Cd	479435	-25307	91.45919965098635
CTC_test_015_FP_uniform	CTC	structured	FP_uniform	512	479435	Mixture_Bphi5	378207	50614	95.9675810707577
CTC_test_015_FP_length	CTC	structured	FP_length	512	479435	Shaped	463693	0	96.71655177448454
CTC_test_015_FP_length	CTC	structured	FP_length	512	479435	Shaped_filtered	464752	0	96.93743677453669
CTC_test_015_FP_length	CTC	structured	FP_length	512	479435	SUM_phi3	463715	0	96.72114050914097
CTC_test_015_FP_length	CTC	structured	FP_length	512	479435	MAX_phi3	464930	0	96.97456380948408
CTC_test_015_FP_length	CTC	structured	FP_length	512	479435	Naive	410595	0	85.6414321023705
CTC_test_015_FP_length	CTC	structured	FP_length	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_FP_length	CTC	structured	FP_length	512	479435	Mixture_Cd	410595	9113	88.71695719742567
CTC_test_015_FP_length	CTC	structured	FP_length	512	479435	Mixture_Bphi5	447047	-18226	87.09349808024955
CTC_test_015_FP_burst	CTC	structured	FP_burst	512	479435	Shaped	479076	0	99.92512019356117
CTC_test_015_FP_burst	CTC	structured	FP_burst	512	479435	Shaped_filtered	479076	0	99.92512019356117
CTC_test_015_FP_burst	CTC	structured	FP_burst	512	479435	SUM_phi3	479076	0	99.92512019356117
CTC_test_015_FP_burst	CTC	structured	FP_burst	512	479435	MAX_phi3	479076	0	99.92512019356117
CTC_test_015_FP_burst	CTC	structured	FP_burst	512	479435	Naive	479435	0	100.0
CTC_test_015_FP_burst	CTC	structured	FP_burst	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_FP_burst	CTC	structured	FP_burst	512	479435	Mixture_Cd	479435	-25307	91.45919965098635
CTC_test_015_FP_burst	CTC	structured	FP_burst	512	479435	Mixture_Bphi5	378207	50614	95.9675810707577
CTC_test_015_FN_uniform	CTC	structured	FN_uniform	512	479435	Shaped	479076	0	99.92512019356117
CTC_test_015_FN_uniform	CTC	structured	FN_uniform	512	479435	Shaped_filtered	479076	0	99.92512019356117
CTC_test_015_FN_uniform	CTC	structured	FN_uniform	512	479435	SUM_phi3	479076	0	99.92512019356117
CTC_test_015_FN_uniform	CTC	structured	FN_uniform	512	479435	MAX_phi3	479076	0	99.92512019356117
CTC_test_015_FN_uniform	CTC	structured	FN_uniform	512	479435	Naive	478066	0	99.71445555706195
CTC_test_015_FN_uniform	CTC	structured	FN_uniform	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_FN_uniform	CTC	structured	FN_uniform	512	479435	Mixture_Cd	478066	-49245/2	91.40466551503452
CTC_test_015_FN_uniform	CTC	structured	FN_uniform	512	479435	Mixture_Bphi5	379576	49245	95.79110489972332
CTC_test_015_FN_length	CTC	structured	FN_length	512	479435	Shaped	450148	0	93.89135127806689
CTC_test_015_FN_length	CTC	structured	FN_length	512	479435	Shaped_filtered	450148	0	93.89135127806689
CTC_test_015_FN_length	CTC	structured	FN_length	512	479435	SUM_phi3	449481	0	93.7522291864382
CTC_test_015_FN_length	CTC	structured	FN_length	512	479435	MAX_phi3	460640	0	96.07976055148248
CTC_test_015_FN_length	CTC	structured	FN_length	512	479435	Naive	257886	0	53.789564800233606
CTC_test_015_FN_length	CTC	structured	FN_length	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_FN_length	CTC	structured	FN_length	512	479435	Mixture_Cd	257886	170935/2	82.63379184529325
CTC_test_015_FN_length	CTC	structured	FN_length	512	479435	Mixture_Bphi5	599756	-170935	67.40796148237754
CTC_test_015_FN_burst	CTC	structured	FN_burst	512	479435	Shaped	479076	0	99.92512019356117
CTC_test_015_FN_burst	CTC	structured	FN_burst	512	479435	Shaped_filtered	479076	0	99.92512019356117
CTC_test_015_FN_burst	CTC	structured	FN_burst	512	479435	SUM_phi3	479076	0	99.92512019356117
CTC_test_015_FN_burst	CTC	structured	FN_burst	512	479435	MAX_phi3	479076	0	99.92512019356117
CTC_test_015_FN_burst	CTC	structured	FN_burst	512	479435	Naive	460382	0	96.02594720869357
CTC_test_015_FN_burst	CTC	structured	FN_burst	512	479435	LR	428821	0	89.44299018636521
CTC_test_015_FN_burst	CTC	structured	FN_burst	512	479435	Mixture_Cd	460382	-31561/2	90.70022310439002
CTC_test_015_FN_burst	CTC	structured	FN_burst	512	479435	Mixture_Bphi5	397260	31561	93.51148137264393
CTC_test_016_learned_F1	CTC	learned	learned_F1	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016_learned_F1	CTC	learned	learned_F1	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016_learned_F1	CTC	learned	learned_F1	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016_learned_F1	CTC	learned	learned_F1	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016_learned_F1	CTC	learned	learned_F1	512	391551	Naive	205751	0	52.54768855142753
CTC_test_016_learned_F1	CTC	learned	learned_F1	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_learned_F1	CTC	learned	learned_F1	512	391551	Mixture_Cd	205751	85867	88.03111842697051
CTC_test_016_learned_F1	CTC	learned	learned_F1	512	391551	Mixture_Bphi5	549219	-171734	69.30069160237761
CTC_test_016_learned_05	CTC	learned	learned_05	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016_learned_05	CTC	learned	learned_05	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016_learned_05	CTC	learned	learned_05	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016_learned_05	CTC	learned	learned_05	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016_learned_05	CTC	learned	learned_05	512	391551	Naive	168014	0	42.90986359375918
CTC_test_016_learned_05	CTC	learned	learned_05	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_learned_05	CTC	learned	learned_05	512	391551	Mixture_Cd	168014	209471/2	86.19045764886685
CTC_test_016_learned_05	CTC	learned	learned_05	512	391551	Mixture_Bphi5	586956	-209471	63.34418820091654
CTC_test_016_all_negative	CTC	learned	all_negative	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016_all_negative	CTC	learned	all_negative	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016_all_negative	CTC	learned	all_negative	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016_all_negative	CTC	learned	all_negative	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016_all_negative	CTC	learned	all_negative	512	391551	Naive	0	0	0.0
CTC_test_016_all_negative	CTC	learned	all_negative	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_all_negative	CTC	learned	all_negative	512	391551	Mixture_Cd	0	377485/2	77.99540292876969
CTC_test_016_all_negative	CTC	learned	all_negative	512	391551	Mixture_Bphi5	754970	-377485	36.82443404735167
CTC_test_016_all_positive	CTC	learned	all_positive	512	391551	Shaped	338354	0	86.41377496162697
CTC_test_016_all_positive	CTC	learned	all_positive	512	391551	Shaped_filtered	336884	0	86.03834494101662
CTC_test_016_all_positive	CTC	learned	all_positive	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016_all_positive	CTC	learned	all_positive	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016_all_positive	CTC	learned	all_positive	512	391551	Naive	329414	0	84.13054748934366
CTC_test_016_all_positive	CTC	learned	all_positive	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_all_positive	CTC	learned	all_positive	512	391551	Mixture_Cd	329414	48071/2	94.06290775316577
CTC_test_016_all_positive	CTC	learned	all_positive	512	391551	Mixture_Bphi5	425556	-48071	88.81997188790318
CTC_test_016_perfect	CTC	learned	perfect	512	391551	Shaped	381306	0	97.38348261146058
CTC_test_016_perfect	CTC	learned	perfect	512	391551	Shaped_filtered	381306	0	97.38348261146058
CTC_test_016_perfect	CTC	learned	perfect	512	391551	SUM_phi3	381306	0	97.38348261146058
CTC_test_016_perfect	CTC	learned	perfect	512	391551	MAX_phi3	381306	0	97.38348261146058
CTC_test_016_perfect	CTC	learned	perfect	512	391551	Naive	391551	0	100.0
CTC_test_016_perfect	CTC	learned	perfect	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_perfect	CTC	learned	perfect	512	391551	Mixture_Cd	391551	-7033	97.09370349127497
CTC_test_016_perfect	CTC	learned	perfect	512	391551	Mixture_Bphi5	363419	14066	98.62783292234114
CTC_test_016_FP_uniform	CTC	structured	FP_uniform	512	391551	Shaped	381306	0	97.38348261146058
CTC_test_016_FP_uniform	CTC	structured	FP_uniform	512	391551	Shaped_filtered	381306	0	97.38348261146058
CTC_test_016_FP_uniform	CTC	structured	FP_uniform	512	391551	SUM_phi3	381306	0	97.38348261146058
CTC_test_016_FP_uniform	CTC	structured	FP_uniform	512	391551	MAX_phi3	381306	0	97.38348261146058
CTC_test_016_FP_uniform	CTC	structured	FP_uniform	512	391551	Naive	391551	0	100.0
CTC_test_016_FP_uniform	CTC	structured	FP_uniform	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_FP_uniform	CTC	structured	FP_uniform	512	391551	Mixture_Cd	391551	-7033	97.09370349127497
CTC_test_016_FP_uniform	CTC	structured	FP_uniform	512	391551	Mixture_Bphi5	363419	14066	98.62783292234114
CTC_test_016_FP_length	CTC	structured	FP_length	512	391551	Shaped	381306	0	97.38348261146058
CTC_test_016_FP_length	CTC	structured	FP_length	512	391551	Shaped_filtered	381306	0	97.38348261146058
CTC_test_016_FP_length	CTC	structured	FP_length	512	391551	SUM_phi3	381306	0	97.38348261146058
CTC_test_016_FP_length	CTC	structured	FP_length	512	391551	MAX_phi3	381306	0	97.38348261146058
CTC_test_016_FP_length	CTC	structured	FP_length	512	391551	Naive	391551	0	100.0
CTC_test_016_FP_length	CTC	structured	FP_length	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_FP_length	CTC	structured	FP_length	512	391551	Mixture_Cd	391551	-7033	97.09370349127497
CTC_test_016_FP_length	CTC	structured	FP_length	512	391551	Mixture_Bphi5	363419	14066	98.62783292234114
CTC_test_016_FP_burst	CTC	structured	FP_burst	512	391551	Shaped	381306	0	97.38348261146058
CTC_test_016_FP_burst	CTC	structured	FP_burst	512	391551	Shaped_filtered	381306	0	97.38348261146058
CTC_test_016_FP_burst	CTC	structured	FP_burst	512	391551	SUM_phi3	381306	0	97.38348261146058
CTC_test_016_FP_burst	CTC	structured	FP_burst	512	391551	MAX_phi3	381306	0	97.38348261146058
CTC_test_016_FP_burst	CTC	structured	FP_burst	512	391551	Naive	391551	0	100.0
CTC_test_016_FP_burst	CTC	structured	FP_burst	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_FP_burst	CTC	structured	FP_burst	512	391551	Mixture_Cd	391551	-7033	97.09370349127497
CTC_test_016_FP_burst	CTC	structured	FP_burst	512	391551	Mixture_Bphi5	363419	14066	98.62783292234114
CTC_test_016_FN_uniform	CTC	structured	FN_uniform	512	391551	Shaped	353619	0	90.31237310082211
CTC_test_016_FN_uniform	CTC	structured	FN_uniform	512	391551	Shaped_filtered	353619	0	90.31237310082211
CTC_test_016_FN_uniform	CTC	structured	FN_uniform	512	391551	SUM_phi3	353711	0	90.33586940143174
CTC_test_016_FN_uniform	CTC	structured	FN_uniform	512	391551	MAX_phi3	365092	0	93.24251502358568
CTC_test_016_FN_uniform	CTC	structured	FN_uniform	512	391551	Naive	313830	0	80.15047848173035
CTC_test_016_FN_uniform	CTC	structured	FN_uniform	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_FN_uniform	CTC	structured	FN_uniform	512	391551	Mixture_Cd	313830	63655/2	93.30278221149665
CTC_test_016_FN_uniform	CTC	structured	FN_uniform	512	391551	Mixture_Bphi5	441140	-63655	86.3601539636281
CTC_test_016_FN_length	CTC	structured	FN_length	512	391551	Shaped	374996	0	95.77194286312638
CTC_test_016_FN_length	CTC	structured	FN_length	512	391551	Shaped_filtered	374996	0	95.77194286312638
CTC_test_016_FN_length	CTC	structured	FN_length	512	391551	SUM_phi3	374996	0	95.77194286312638
CTC_test_016_FN_length	CTC	structured	FN_length	512	391551	MAX_phi3	374996	0	95.77194286312638
CTC_test_016_FN_length	CTC	structured	FN_length	512	391551	Naive	259797	0	66.35074358129593
CTC_test_016_FN_length	CTC	structured	FN_length	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_FN_length	CTC	structured	FN_length	512	391551	Mixture_Cd	259797	58844	90.66726736338276
CTC_test_016_FN_length	CTC	structured	FN_length	512	391551	Mixture_Bphi5	495173	-117688	77.83144875942148
CTC_test_016_FN_burst	CTC	structured	FN_burst	512	391551	Shaped	381306	0	97.38348261146058
CTC_test_016_FN_burst	CTC	structured	FN_burst	512	391551	Shaped_filtered	381306	0	97.38348261146058
CTC_test_016_FN_burst	CTC	structured	FN_burst	512	391551	SUM_phi3	381306	0	97.38348261146058
CTC_test_016_FN_burst	CTC	structured	FN_burst	512	391551	MAX_phi3	381306	0	97.38348261146058
CTC_test_016_FN_burst	CTC	structured	FN_burst	512	391551	Naive	390271	0	99.67309494803997
CTC_test_016_FN_burst	CTC	structured	FN_burst	512	391551	LR	377485	0	96.40761995244553
CTC_test_016_FN_burst	CTC	structured	FN_burst	512	391551	Mixture_Cd	390271	-6393	97.03127018189761
CTC_test_016_FN_burst	CTC	structured	FN_burst	512	391551	Mixture_Bphi5	364699	12786	98.4257944891358
CTC_test_017_learned_F1	CTC	learned	learned_F1	512	365933	Shaped	328445	0	89.75550169020012
CTC_test_017_learned_F1	CTC	learned	learned_F1	512	365933	Shaped_filtered	328445	0	89.75550169020012
CTC_test_017_learned_F1	CTC	learned	learned_F1	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017_learned_F1	CTC	learned	learned_F1	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017_learned_F1	CTC	learned	learned_F1	512	365933	Naive	282101	0	77.09088822270743
CTC_test_017_learned_F1	CTC	learned	learned_F1	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_learned_F1	CTC	learned	learned_F1	512	365933	Mixture_Cd	282101	29616	90.18609816846715
CTC_test_017_learned_F1	CTC	learned	learned_F1	512	365933	Mixture_Bphi5	400565	-59232	83.27360767636868
CTC_test_017_learned_05	CTC	learned	learned_05	512	365933	Shaped	328445	0	89.75550169020012
CTC_test_017_learned_05	CTC	learned	learned_05	512	365933	Shaped_filtered	328445	0	89.75550169020012
CTC_test_017_learned_05	CTC	learned	learned_05	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017_learned_05	CTC	learned	learned_05	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017_learned_05	CTC	learned	learned_05	512	365933	Naive	246027	0	67.23279944689328
CTC_test_017_learned_05	CTC	learned	learned_05	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_learned_05	CTC	learned	learned_05	512	365933	Mixture_Cd	246027	47653	88.30337074434357
CTC_test_017_learned_05	CTC	learned	learned_05	512	365933	Mixture_Bphi5	436639	-95306	77.1809737488017
CTC_test_017_all_negative	CTC	learned	all_negative	512	365933	Shaped	327190	0	89.41254273323258
CTC_test_017_all_negative	CTC	learned	all_negative	512	365933	Shaped_filtered	327190	0	89.41254273323258
CTC_test_017_all_negative	CTC	learned	all_negative	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017_all_negative	CTC	learned	all_negative	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017_all_negative	CTC	learned	all_negative	512	365933	Naive	0	0	0.0
CTC_test_017_all_negative	CTC	learned	all_negative	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_all_negative	CTC	learned	all_negative	512	365933	Mixture_Cd	0	341333/2	75.46304862938952
CTC_test_017_all_negative	CTC	learned	all_negative	512	365933	Mixture_Bphi5	682666	-341333	35.62881853181653
CTC_test_017_all_positive	CTC	learned	all_positive	512	365933	Shaped	328445	0	89.75550169020012
CTC_test_017_all_positive	CTC	learned	all_positive	512	365933	Shaped_filtered	328445	0	89.75550169020012
CTC_test_017_all_positive	CTC	learned	all_positive	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017_all_positive	CTC	learned	all_positive	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017_all_positive	CTC	learned	all_positive	512	365933	Naive	312907	0	85.50936920146584
CTC_test_017_all_positive	CTC	learned	all_positive	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_all_positive	CTC	learned	all_positive	512	365933	Mixture_Cd	312907	14213	91.79388496858778
CTC_test_017_all_positive	CTC	learned	all_positive	512	365933	Mixture_Bphi5	369759	-28426	88.47651505488587
CTC_test_017_perfect	CTC	learned	perfect	512	365933	Shaped	341737	0	93.38786061929369
CTC_test_017_perfect	CTC	learned	perfect	512	365933	Shaped_filtered	341737	0	93.38786061929369
CTC_test_017_perfect	CTC	learned	perfect	512	365933	SUM_phi3	342034	0	93.46902301787486
CTC_test_017_perfect	CTC	learned	perfect	512	365933	MAX_phi3	341272	0	93.26078817707067
CTC_test_017_perfect	CTC	learned	perfect	512	365933	Naive	365933	0	100.0
CTC_test_017_perfect	CTC	learned	perfect	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_perfect	CTC	learned	perfect	512	365933	Mixture_Cd	365933	-12300	94.56134919189476
CTC_test_017_perfect	CTC	learned	perfect	512	365933	Mixture_Bphi5	316733	24600	97.43221740680602
CTC_test_017_FP_uniform	CTC	structured	FP_uniform	512	365933	Shaped	325486	0	88.94688371915078
CTC_test_017_FP_uniform	CTC	structured	FP_uniform	512	365933	Shaped_filtered	325486	0	88.94688371915078
CTC_test_017_FP_uniform	CTC	structured	FP_uniform	512	365933	SUM_phi3	325783	0	89.02804611773193
CTC_test_017_FP_uniform	CTC	structured	FP_uniform	512	365933	MAX_phi3	325021	0	88.81981127692774
CTC_test_017_FP_uniform	CTC	structured	FP_uniform	512	365933	Naive	333703	0	91.1923767465629
CTC_test_017_FP_uniform	CTC	structured	FP_uniform	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_FP_uniform	CTC	structured	FP_uniform	512	365933	Mixture_Cd	333703	3815	92.87924283054025
CTC_test_017_FP_uniform	CTC	structured	FP_uniform	512	365933	Mixture_Bphi5	348963	-7630	91.98880687607796
CTC_test_017_FP_length	CTC	structured	FP_length	512	365933	Shaped	349976	0	95.63936567623036
CTC_test_017_FP_length	CTC	structured	FP_length	512	365933	Shaped_filtered	341737	0	93.38786061929369
CTC_test_017_FP_length	CTC	structured	FP_length	512	365933	SUM_phi3	350273	0	95.72052807481151
CTC_test_017_FP_length	CTC	structured	FP_length	512	365933	MAX_phi3	349511	0	95.51229323400732
CTC_test_017_FP_length	CTC	structured	FP_length	512	365933	Naive	365933	0	100.0
CTC_test_017_FP_length	CTC	structured	FP_length	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_FP_length	CTC	structured	FP_length	512	365933	Mixture_Cd	365933	-12300	94.56134919189476
CTC_test_017_FP_length	CTC	structured	FP_length	512	365933	Mixture_Bphi5	316733	24600	97.43221740680602
CTC_test_017_FP_burst	CTC	structured	FP_burst	512	365933	Shaped	341737	0	93.38786061929369
CTC_test_017_FP_burst	CTC	structured	FP_burst	512	365933	Shaped_filtered	341737	0	93.38786061929369
CTC_test_017_FP_burst	CTC	structured	FP_burst	512	365933	SUM_phi3	342034	0	93.46902301787486
CTC_test_017_FP_burst	CTC	structured	FP_burst	512	365933	MAX_phi3	341272	0	93.26078817707067
CTC_test_017_FP_burst	CTC	structured	FP_burst	512	365933	Naive	365062	0	99.76197828564246
CTC_test_017_FP_burst	CTC	structured	FP_burst	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_FP_burst	CTC	structured	FP_burst	512	365933	Mixture_Cd	365062	-23729/2	94.51589108948274
CTC_test_017_FP_burst	CTC	structured	FP_burst	512	365933	Mixture_Bphi5	317604	23729	97.28511189727251
CTC_test_017_FN_uniform	CTC	structured	FN_uniform	512	365933	Shaped	341737	0	93.38786061929369
CTC_test_017_FN_uniform	CTC	structured	FN_uniform	512	365933	Shaped_filtered	341737	0	93.38786061929369
CTC_test_017_FN_uniform	CTC	structured	FN_uniform	512	365933	SUM_phi3	342034	0	93.46902301787486
CTC_test_017_FN_uniform	CTC	structured	FN_uniform	512	365933	MAX_phi3	341272	0	93.26078817707067
CTC_test_017_FN_uniform	CTC	structured	FN_uniform	512	365933	Naive	339944	0	92.89788021304446
CTC_test_017_FN_uniform	CTC	structured	FN_uniform	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_FN_uniform	CTC	structured	FN_uniform	512	365933	Mixture_Cd	339944	1389/2	93.20496500867284
CTC_test_017_FN_uniform	CTC	structured	FN_uniform	512	365933	Mixture_Bphi5	342722	-1389	93.04286598629432
CTC_test_017_FN_length	CTC	structured	FN_length	512	365933	Shaped	316822	0	86.57923718276297
CTC_test_017_FN_length	CTC	structured	FN_length	512	365933	Shaped_filtered	316822	0	86.57923718276297
CTC_test_017_FN_length	CTC	structured	FN_length	512	365933	SUM_phi3	317119	0	86.66039958134412
CTC_test_017_FN_length	CTC	structured	FN_length	512	365933	MAX_phi3	316357	0	86.45216474053993
CTC_test_017_FN_length	CTC	structured	FN_length	512	365933	Naive	202940	0	55.458239623100404
CTC_test_017_FN_length	CTC	structured	FN_length	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_FN_length	CTC	structured	FN_length	512	365933	Mixture_Cd	202940	138393/2	86.05462991928361
CTC_test_017_FN_length	CTC	structured	FN_length	512	365933	Mixture_Bphi5	479726	-138393	69.90389557512873
CTC_test_017_FN_burst	CTC	structured	FN_burst	512	365933	Shaped	341737	0	93.38786061929369
CTC_test_017_FN_burst	CTC	structured	FN_burst	512	365933	Shaped_filtered	341737	0	93.38786061929369
CTC_test_017_FN_burst	CTC	structured	FN_burst	512	365933	SUM_phi3	342034	0	93.46902301787486
CTC_test_017_FN_burst	CTC	structured	FN_burst	512	365933	MAX_phi3	341272	0	93.26078817707067
CTC_test_017_FN_burst	CTC	structured	FN_burst	512	365933	Naive	342308	0	93.54390011286219
CTC_test_017_FN_burst	CTC	structured	FN_burst	512	365933	LR	341333	0	93.27745789529777
CTC_test_017_FN_burst	CTC	structured	FN_burst	512	365933	Mixture_Cd	342308	-975/2	93.32834383083362
CTC_test_017_FN_burst	CTC	structured	FN_burst	512	365933	Mixture_Bphi5	340358	975	93.44212824179048
CTC_test_018_learned_F1	CTC	learned	learned_F1	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018_learned_F1	CTC	learned	learned_F1	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018_learned_F1	CTC	learned	learned_F1	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018_learned_F1	CTC	learned	learned_F1	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018_learned_F1	CTC	learned	learned_F1	512	506422	Naive	385792	0	76.17994478912843
CTC_test_018_learned_F1	CTC	learned	learned_F1	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_learned_F1	CTC	learned	learned_F1	512	506422	Mixture_Cd	385792	32361	86.51938460610626
CTC_test_018_learned_F1	CTC	learned	learned_F1	512	506422	Mixture_Bphi5	515236	-64722	81.06156608127793
CTC_test_018_learned_05	CTC	learned	learned_05	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018_learned_05	CTC	learned	learned_05	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018_learned_05	CTC	learned	learned_05	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018_learned_05	CTC	learned	learned_05	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018_learned_05	CTC	learned	learned_05	512	506422	Naive	290693	0	57.40133722468613
CTC_test_018_learned_05	CTC	learned	learned_05	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_learned_05	CTC	learned	learned_05	512	506422	Mixture_Cd	290693	159821/2	82.93298969199572
CTC_test_018_learned_05	CTC	learned	learned_05	512	506422	Mixture_Bphi5	610335	-159821	69.45574834505669
CTC_test_018_all_negative	CTC	learned	all_negative	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018_all_negative	CTC	learned	all_negative	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018_all_negative	CTC	learned	all_negative	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018_all_negative	CTC	learned	all_negative	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018_all_negative	CTC	learned	all_negative	512	506422	Naive	0	0	0.0
CTC_test_018_all_negative	CTC	learned	all_negative	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_all_negative	CTC	learned	all_negative	512	506422	Mixture_Cd	0	225257	71.97030978192794
CTC_test_018_all_negative	CTC	learned	all_negative	512	506422	Mixture_Bphi5	901028	-450514	33.9797709405061
CTC_test_018_all_positive	CTC	learned	all_positive	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018_all_positive	CTC	learned	all_positive	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018_all_positive	CTC	learned	all_positive	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018_all_positive	CTC	learned	all_positive	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018_all_positive	CTC	learned	all_positive	512	506422	Naive	442593	0	87.39608468826394
CTC_test_018_all_positive	CTC	learned	all_positive	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_all_positive	CTC	learned	all_positive	512	506422	Mixture_Cd	442593	7921/2	88.66147671555422
CTC_test_018_all_positive	CTC	learned	all_positive	512	506422	Mixture_Bphi5	458435	-7921	87.99352176151748
CTC_test_018_perfect	CTC	learned	perfect	512	506422	Shaped	476142	0	94.02079688481147
CTC_test_018_perfect	CTC	learned	perfect	512	506422	Shaped_filtered	476142	0	94.02079688481147
CTC_test_018_perfect	CTC	learned	perfect	512	506422	SUM_phi3	476142	0	94.02079688481147
CTC_test_018_perfect	CTC	learned	perfect	512	506422	MAX_phi3	476142	0	94.02079688481147
CTC_test_018_perfect	CTC	learned	perfect	512	506422	Naive	506422	0	100.0
CTC_test_018_perfect	CTC	learned	perfect	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_perfect	CTC	learned	perfect	512	506422	Mixture_Cd	506422	-27954	91.0686103444332
CTC_test_018_perfect	CTC	learned	perfect	512	506422	Mixture_Bphi5	394606	55908	95.7831698154956
CTC_test_018_FP_uniform	CTC	structured	FP_uniform	512	506422	Shaped	476142	0	94.02079688481147
CTC_test_018_FP_uniform	CTC	structured	FP_uniform	512	506422	Shaped_filtered	495901	0	97.92248362037984
CTC_test_018_FP_uniform	CTC	structured	FP_uniform	512	506422	SUM_phi3	476142	0	94.02079688481147
CTC_test_018_FP_uniform	CTC	structured	FP_uniform	512	506422	MAX_phi3	476142	0	94.02079688481147
CTC_test_018_FP_uniform	CTC	structured	FP_uniform	512	506422	Naive	418824	0	82.70256821386117
CTC_test_018_FP_uniform	CTC	structured	FP_uniform	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_FP_uniform	CTC	structured	FP_uniform	512	506422	Mixture_Cd	418824	15845	87.76509483232206
CTC_test_018_FP_uniform	CTC	structured	FP_uniform	512	506422	Mixture_Bphi5	482204	-31690	85.09276905357899
CTC_test_018_FP_length	CTC	structured	FP_length	512	506422	Shaped	482139	0	95.20498714510823
CTC_test_018_FP_length	CTC	structured	FP_length	512	506422	Shaped_filtered	482139	0	95.20498714510823
CTC_test_018_FP_length	CTC	structured	FP_length	512	506422	SUM_phi3	482139	0	95.20498714510823
CTC_test_018_FP_length	CTC	structured	FP_length	512	506422	MAX_phi3	482139	0	95.20498714510823
CTC_test_018_FP_length	CTC	structured	FP_length	512	506422	Naive	482048	0	95.18701794155862
CTC_test_018_FP_length	CTC	structured	FP_length	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_FP_length	CTC	structured	FP_length	512	506422	Mixture_Cd	482048	-15767	90.1494125648926
CTC_test_018_FP_length	CTC	structured	FP_length	512	506422	Mixture_Bphi5	418980	31534	92.8085833161354
CTC_test_018_FP_burst	CTC	structured	FP_burst	512	506422	Shaped	476142	0	94.02079688481147
CTC_test_018_FP_burst	CTC	structured	FP_burst	512	506422	Shaped_filtered	476142	0	94.02079688481147
CTC_test_018_FP_burst	CTC	structured	FP_burst	512	506422	SUM_phi3	476142	0	94.02079688481147
CTC_test_018_FP_burst	CTC	structured	FP_burst	512	506422	MAX_phi3	476142	0	94.02079688481147
CTC_test_018_FP_burst	CTC	structured	FP_burst	512	506422	Naive	506422	0	100.0
CTC_test_018_FP_burst	CTC	structured	FP_burst	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_FP_burst	CTC	structured	FP_burst	512	506422	Mixture_Cd	506422	-27954	91.0686103444332
CTC_test_018_FP_burst	CTC	structured	FP_burst	512	506422	Mixture_Bphi5	394606	55908	95.7831698154956
CTC_test_018_FN_uniform	CTC	structured	FN_uniform	512	506422	Shaped	470582	0	92.92289829430791
CTC_test_018_FN_uniform	CTC	structured	FN_uniform	512	506422	Shaped_filtered	470582	0	92.92289829430791
CTC_test_018_FN_uniform	CTC	structured	FN_uniform	512	506422	SUM_phi3	470582	0	92.92289829430791
CTC_test_018_FN_uniform	CTC	structured	FN_uniform	512	506422	MAX_phi3	470582	0	92.92289829430791
CTC_test_018_FN_uniform	CTC	structured	FN_uniform	512	506422	Naive	452699	0	89.39165360114687
CTC_test_018_FN_uniform	CTC	structured	FN_uniform	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_FN_uniform	CTC	structured	FN_uniform	512	506422	Mixture_Cd	452699	-2185/2	89.04259646446852
CTC_test_018_FN_uniform	CTC	structured	FN_uniform	512	506422	Mixture_Bphi5	448329	2185	89.22685117657181
CTC_test_018_FN_length	CTC	structured	FN_length	512	506422	Shaped	427420	0	84.39996682608576
CTC_test_018_FN_length	CTC	structured	FN_length	512	506422	Shaped_filtered	427420	0	84.39996682608576
CTC_test_018_FN_length	CTC	structured	FN_length	512	506422	SUM_phi3	427420	0	84.39996682608576
CTC_test_018_FN_length	CTC	structured	FN_length	512	506422	MAX_phi3	427420	0	84.39996682608576
CTC_test_018_FN_length	CTC	structured	FN_length	512	506422	Naive	348066	0	68.73042640327633
CTC_test_018_FN_length	CTC	structured	FN_length	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_FN_length	CTC	structured	FN_length	512	506422	Mixture_Cd	348066	51224	85.09665319431711
CTC_test_018_FN_length	CTC	structured	FN_length	512	506422	Mixture_Bphi5	552962	-102448	76.45751051900407
CTC_test_018_FN_burst	CTC	structured	FN_burst	512	506422	Shaped	468519	0	92.51553052592502
CTC_test_018_FN_burst	CTC	structured	FN_burst	512	506422	Shaped_filtered	468519	0	92.51553052592502
CTC_test_018_FN_burst	CTC	structured	FN_burst	512	506422	SUM_phi3	468519	0	92.51553052592502
CTC_test_018_FN_burst	CTC	structured	FN_burst	512	506422	MAX_phi3	468519	0	92.51553052592502
CTC_test_018_FN_burst	CTC	structured	FN_burst	512	506422	Naive	479981	0	94.77886031807465
CTC_test_018_FN_burst	CTC	structured	FN_burst	512	506422	LR	450514	0	88.96019525218098
CTC_test_018_FN_burst	CTC	structured	FN_burst	512	506422	Mixture_Cd	479981	-29467/2	90.07146139519085
CTC_test_018_FN_burst	CTC	structured	FN_burst	512	506422	Mixture_Bphi5	421047	29467	92.55632803205492
CTC_test_019_learned_F1	CTC	learned	learned_F1	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019_learned_F1	CTC	learned	learned_F1	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019_learned_F1	CTC	learned	learned_F1	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019_learned_F1	CTC	learned	learned_F1	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019_learned_F1	CTC	learned	learned_F1	512	724054	Naive	458533	0	63.32856389164344
CTC_test_019_learned_F1	CTC	learned	learned_F1	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_learned_F1	CTC	learned	learned_F1	512	724054	Mixture_Cd	458533	119252	89.9776521124671
CTC_test_019_learned_F1	CTC	learned	learned_F1	512	724054	Mixture_Bphi5	935541	-238504	75.91055660865005
CTC_test_019_learned_05	CTC	learned	learned_05	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019_learned_05	CTC	learned	learned_05	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019_learned_05	CTC	learned	learned_05	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019_learned_05	CTC	learned	learned_05	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019_learned_05	CTC	learned	learned_05	512	724054	Naive	451283	0	62.327257359257736
CTC_test_019_learned_05	CTC	learned	learned_05	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_learned_05	CTC	learned	learned_05	512	724054	Mixture_Cd	451283	122877	89.78641958136006
CTC_test_019_learned_05	CTC	learned	learned_05	512	724054	Mixture_Bphi5	942791	-245754	75.2917151384784
CTC_test_019_all_negative	CTC	learned	all_negative	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019_all_negative	CTC	learned	all_negative	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019_all_negative	CTC	learned	all_negative	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019_all_negative	CTC	learned	all_negative	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019_all_negative	CTC	learned	all_negative	512	724054	Naive	0	0	0.0
CTC_test_019_all_negative	CTC	learned	all_negative	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_all_negative	CTC	learned	all_negative	512	724054	Mixture_Cd	0	697037/2	77.88297263852286
CTC_test_019_all_negative	CTC	learned	all_negative	512	724054	Mixture_Bphi5	1394074	-697037	36.77135166489509
CTC_test_019_all_positive	CTC	learned	all_positive	512	724054	Shaped	705245	0	97.40226557687686
CTC_test_019_all_positive	CTC	learned	all_positive	512	724054	Shaped_filtered	705245	0	97.40226557687686
CTC_test_019_all_positive	CTC	learned	all_positive	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019_all_positive	CTC	learned	all_positive	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019_all_positive	CTC	learned	all_positive	512	724054	Naive	659679	0	91.10908854864417
CTC_test_019_all_positive	CTC	learned	all_positive	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_all_positive	CTC	learned	all_positive	512	724054	Mixture_Cd	659679	18679	95.28326020930199
CTC_test_019_all_positive	CTC	learned	all_positive	512	724054	Mixture_Bphi5	734395	-37358	93.07986507198102
CTC_test_019_perfect	CTC	learned	perfect	512	724054	Shaped	723458	0	99.9176856974756
CTC_test_019_perfect	CTC	learned	perfect	512	724054	Shaped_filtered	723458	0	99.9176856974756
CTC_test_019_perfect	CTC	learned	perfect	512	724054	SUM_phi3	723458	0	99.9176856974756
CTC_test_019_perfect	CTC	learned	perfect	512	724054	MAX_phi3	723458	0	99.9176856974756
CTC_test_019_perfect	CTC	learned	perfect	512	724054	Naive	724054	0	100.0
CTC_test_019_perfect	CTC	learned	perfect	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_perfect	CTC	learned	perfect	512	724054	Mixture_Cd	724054	-27017/2	96.9812732010281
CTC_test_019_perfect	CTC	learned	perfect	512	724054	Mixture_Bphi5	670020	27017	98.57475053988456
CTC_test_019_FP_uniform	CTC	structured	FP_uniform	512	724054	Shaped	702963	0	97.08709571385559
CTC_test_019_FP_uniform	CTC	structured	FP_uniform	512	724054	Shaped_filtered	702963	0	97.08709571385559
CTC_test_019_FP_uniform	CTC	structured	FP_uniform	512	724054	SUM_phi3	702963	0	97.08709571385559
CTC_test_019_FP_uniform	CTC	structured	FP_uniform	512	724054	MAX_phi3	702963	0	97.08709571385559
CTC_test_019_FP_uniform	CTC	structured	FP_uniform	512	724054	Naive	668787	0	92.3670057758123
CTC_test_019_FP_uniform	CTC	structured	FP_uniform	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_FP_uniform	CTC	structured	FP_uniform	512	724054	Mixture_Cd	668787	14125	95.52350102217407
CTC_test_019_FP_uniform	CTC	structured	FP_uniform	512	724054	Mixture_Bphi5	725287	-28250	93.85730067340494
CTC_test_019_FP_length	CTC	structured	FP_length	512	724054	Shaped	723458	0	99.9176856974756
CTC_test_019_FP_length	CTC	structured	FP_length	512	724054	Shaped_filtered	723458	0	99.9176856974756
CTC_test_019_FP_length	CTC	structured	FP_length	512	724054	SUM_phi3	723458	0	99.9176856974756
CTC_test_019_FP_length	CTC	structured	FP_length	512	724054	MAX_phi3	723458	0	99.9176856974756
CTC_test_019_FP_length	CTC	structured	FP_length	512	724054	Naive	724054	0	100.0
CTC_test_019_FP_length	CTC	structured	FP_length	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_FP_length	CTC	structured	FP_length	512	724054	Mixture_Cd	724054	-27017/2	96.9812732010281
CTC_test_019_FP_length	CTC	structured	FP_length	512	724054	Mixture_Bphi5	670020	27017	98.57475053988456
CTC_test_019_FP_burst	CTC	structured	FP_burst	512	724054	Shaped	723458	0	99.9176856974756
CTC_test_019_FP_burst	CTC	structured	FP_burst	512	724054	Shaped_filtered	723458	0	99.9176856974756
CTC_test_019_FP_burst	CTC	structured	FP_burst	512	724054	SUM_phi3	723458	0	99.9176856974756
CTC_test_019_FP_burst	CTC	structured	FP_burst	512	724054	MAX_phi3	723458	0	99.9176856974756
CTC_test_019_FP_burst	CTC	structured	FP_burst	512	724054	Naive	724054	0	100.0
CTC_test_019_FP_burst	CTC	structured	FP_burst	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_FP_burst	CTC	structured	FP_burst	512	724054	Mixture_Cd	724054	-27017/2	96.9812732010281
CTC_test_019_FP_burst	CTC	structured	FP_burst	512	724054	Mixture_Bphi5	670020	27017	98.57475053988456
CTC_test_019_FN_uniform	CTC	structured	FN_uniform	512	724054	Shaped	721392	0	99.63234786355714
CTC_test_019_FN_uniform	CTC	structured	FN_uniform	512	724054	Shaped_filtered	721392	0	99.63234786355714
CTC_test_019_FN_uniform	CTC	structured	FN_uniform	512	724054	SUM_phi3	721392	0	99.63234786355714
CTC_test_019_FN_uniform	CTC	structured	FN_uniform	512	724054	MAX_phi3	721392	0	99.63234786355714
CTC_test_019_FN_uniform	CTC	structured	FN_uniform	512	724054	Naive	675549	0	93.30091402022501
CTC_test_019_FN_uniform	CTC	structured	FN_uniform	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_FN_uniform	CTC	structured	FN_uniform	512	724054	Mixture_Cd	675549	10744	95.70186162567002
CTC_test_019_FN_uniform	CTC	structured	FN_uniform	512	724054	Mixture_Bphi5	718525	-21488	94.43448771082574
CTC_test_019_FN_length	CTC	structured	FN_length	512	724054	Shaped	709275	0	97.95885389763747
CTC_test_019_FN_length	CTC	structured	FN_length	512	724054	Shaped_filtered	709275	0	97.95885389763747
CTC_test_019_FN_length	CTC	structured	FN_length	512	724054	SUM_phi3	706683	0	97.60086954840385
CTC_test_019_FN_length	CTC	structured	FN_length	512	724054	MAX_phi3	706683	0	97.60086954840385
CTC_test_019_FN_length	CTC	structured	FN_length	512	724054	Naive	614276	0	84.83842365348441
CTC_test_019_FN_length	CTC	structured	FN_length	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_FN_length	CTC	structured	FN_length	512	724054	Mixture_Cd	614276	82761/2	94.08566978035685
CTC_test_019_FN_length	CTC	structured	FN_length	512	724054	Mixture_Bphi5	779798	-82761	89.2043810347115
CTC_test_019_FN_burst	CTC	structured	FN_burst	512	724054	Shaped	723458	0	99.9176856974756
CTC_test_019_FN_burst	CTC	structured	FN_burst	512	724054	Shaped_filtered	723458	0	99.9176856974756
CTC_test_019_FN_burst	CTC	structured	FN_burst	512	724054	SUM_phi3	723458	0	99.9176856974756
CTC_test_019_FN_burst	CTC	structured	FN_burst	512	724054	MAX_phi3	723458	0	99.9176856974756
CTC_test_019_FN_burst	CTC	structured	FN_burst	512	724054	Naive	722533	0	99.78993279506777
CTC_test_019_FN_burst	CTC	structured	FN_burst	512	724054	LR	697037	0	96.26864847097039
CTC_test_019_FN_burst	CTC	structured	FN_burst	512	724054	Mixture_Cd	722533	-12748	96.9411539348469
CTC_test_019_FN_burst	CTC	structured	FN_burst	512	724054	Mixture_Bphi5	671541	25496	98.44492186731478
CTC_test_020_learned_F1	CTC	learned	learned_F1	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020_learned_F1	CTC	learned	learned_F1	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020_learned_F1	CTC	learned	learned_F1	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020_learned_F1	CTC	learned	learned_F1	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020_learned_F1	CTC	learned	learned_F1	512	655418	Naive	304641	0	46.48041402585831
CTC_test_020_learned_F1	CTC	learned	learned_F1	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_learned_F1	CTC	learned	learned_F1	512	655418	Mixture_Cd	304641	320317/2	86.01883021021699
CTC_test_020_learned_F1	CTC	learned	learned_F1	512	655418	Mixture_Bphi5	945275	-320317	65.14792191023132
CTC_test_020_learned_05	CTC	learned	learned_05	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020_learned_05	CTC	learned	learned_05	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020_learned_05	CTC	learned	learned_05	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020_learned_05	CTC	learned	learned_05	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020_learned_05	CTC	learned	learned_05	512	655418	Naive	242862	0	37.054520931680244
CTC_test_020_learned_05	CTC	learned	learned_05	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_learned_05	CTC	learned	learned_05	512	655418	Mixture_Cd	242862	191048	84.21864481639044
CTC_test_020_learned_05	CTC	learned	learned_05	512	655418	Mixture_Bphi5	1007054	-382096	59.32239960370635
CTC_test_020_all_negative	CTC	learned	all_negative	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020_all_negative	CTC	learned	all_negative	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020_all_negative	CTC	learned	all_negative	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020_all_negative	CTC	learned	all_negative	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020_all_negative	CTC	learned	all_negative	512	655418	Naive	0	0	0.0
CTC_test_020_all_negative	CTC	learned	all_negative	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_all_negative	CTC	learned	all_negative	512	655418	Mixture_Cd	0	312479	77.14186103686173
CTC_test_020_all_negative	CTC	learned	all_negative	512	655418	Mixture_Bphi5	1249916	-624958	36.42144623108356
CTC_test_020_all_positive	CTC	learned	all_positive	512	655418	Shaped	597770	0	91.2043917011739
CTC_test_020_all_positive	CTC	learned	all_positive	512	655418	Shaped_filtered	574061	0	87.58700554455325
CTC_test_020_all_positive	CTC	learned	all_positive	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020_all_positive	CTC	learned	all_positive	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020_all_positive	CTC	learned	all_positive	512	655418	Naive	462790	0	70.60990085716291
CTC_test_020_all_positive	CTC	learned	all_positive	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_all_positive	CTC	learned	all_positive	512	655418	Mixture_Cd	462790	81084	90.62715212944968
CTC_test_020_all_positive	CTC	learned	all_positive	512	655418	Mixture_Bphi5	787126	-162168	80.06076490307056
CTC_test_020_perfect	CTC	learned	perfect	512	655418	Shaped	636679	0	97.14090854996354
CTC_test_020_perfect	CTC	learned	perfect	512	655418	Shaped_filtered	636679	0	97.14090854996354
CTC_test_020_perfect	CTC	learned	perfect	512	655418	SUM_phi3	636679	0	97.14090854996354
CTC_test_020_perfect	CTC	learned	perfect	512	655418	MAX_phi3	630033	0	96.12689916969018
CTC_test_020_perfect	CTC	learned	perfect	512	655418	Naive	655418	0	100.0
CTC_test_020_perfect	CTC	learned	perfect	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_perfect	CTC	learned	perfect	512	655418	Mixture_Cd	655418	-15230	96.24016159936699
CTC_test_020_perfect	CTC	learned	perfect	512	655418	Mixture_Bphi5	594498	30460	98.22484510607303
CTC_test_020_FP_uniform	CTC	structured	FP_uniform	512	655418	Shaped	635797	0	97.00633794006268
CTC_test_020_FP_uniform	CTC	structured	FP_uniform	512	655418	Shaped_filtered	635797	0	97.00633794006268
CTC_test_020_FP_uniform	CTC	structured	FP_uniform	512	655418	SUM_phi3	635797	0	97.00633794006268
CTC_test_020_FP_uniform	CTC	structured	FP_uniform	512	655418	MAX_phi3	630496	0	96.19754111116875
CTC_test_020_FP_uniform	CTC	structured	FP_uniform	512	655418	Naive	627157	0	95.68809523082979
CTC_test_020_FP_uniform	CTC	structured	FP_uniform	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_FP_uniform	CTC	structured	FP_uniform	512	655418	Mixture_Cd	627157	-2199/2	95.41666106658187
CTC_test_020_FP_uniform	CTC	structured	FP_uniform	512	655418	Mixture_Bphi5	622759	2199	95.55994140247309
CTC_test_020_FP_length	CTC	structured	FP_length	512	655418	Shaped	625221	0	95.39271121635353
CTC_test_020_FP_length	CTC	structured	FP_length	512	655418	Shaped_filtered	636679	0	97.14090854996354
CTC_test_020_FP_length	CTC	structured	FP_length	512	655418	SUM_phi3	625221	0	95.39271121635353
CTC_test_020_FP_length	CTC	structured	FP_length	512	655418	MAX_phi3	618575	0	94.37870183608018
CTC_test_020_FP_length	CTC	structured	FP_length	512	655418	Naive	655418	0	100.0
CTC_test_020_FP_length	CTC	structured	FP_length	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_FP_length	CTC	structured	FP_length	512	655418	Mixture_Cd	655418	-15230	96.24016159936699
CTC_test_020_FP_length	CTC	structured	FP_length	512	655418	Mixture_Bphi5	594498	30460	98.22484510607303
CTC_test_020_FP_burst	CTC	structured	FP_burst	512	655418	Shaped	636679	0	97.14090854996354
CTC_test_020_FP_burst	CTC	structured	FP_burst	512	655418	Shaped_filtered	636679	0	97.14090854996354
CTC_test_020_FP_burst	CTC	structured	FP_burst	512	655418	SUM_phi3	636679	0	97.14090854996354
CTC_test_020_FP_burst	CTC	structured	FP_burst	512	655418	MAX_phi3	630033	0	96.12689916969018
CTC_test_020_FP_burst	CTC	structured	FP_burst	512	655418	Naive	655418	0	100.0
CTC_test_020_FP_burst	CTC	structured	FP_burst	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_FP_burst	CTC	structured	FP_burst	512	655418	Mixture_Cd	655418	-15230	96.24016159936699
CTC_test_020_FP_burst	CTC	structured	FP_burst	512	655418	Mixture_Bphi5	594498	30460	98.22484510607303
CTC_test_020_FN_uniform	CTC	structured	FN_uniform	512	655418	Shaped	636679	0	97.14090854996354
CTC_test_020_FN_uniform	CTC	structured	FN_uniform	512	655418	Shaped_filtered	636679	0	97.14090854996354
CTC_test_020_FN_uniform	CTC	structured	FN_uniform	512	655418	SUM_phi3	636679	0	97.14090854996354
CTC_test_020_FN_uniform	CTC	structured	FN_uniform	512	655418	MAX_phi3	630033	0	96.12689916969018
CTC_test_020_FN_uniform	CTC	structured	FN_uniform	512	655418	Naive	629725	0	96.07990625829623
CTC_test_020_FN_uniform	CTC	structured	FN_uniform	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_FN_uniform	CTC	structured	FN_uniform	512	655418	Mixture_Cd	629725	-4767/2	95.49149031424444
CTC_test_020_FN_uniform	CTC	structured	FN_uniform	512	655418	Mixture_Bphi5	620191	4767	95.80209393461438
CTC_test_020_FN_length	CTC	structured	FN_length	512	655418	Shaped	584434	0	89.16965966757093
CTC_test_020_FN_length	CTC	structured	FN_length	512	655418	Shaped_filtered	584434	0	89.16965966757093
CTC_test_020_FN_length	CTC	structured	FN_length	512	655418	SUM_phi3	584434	0	89.16965966757093
CTC_test_020_FN_length	CTC	structured	FN_length	512	655418	MAX_phi3	585620	0	89.35061289131517
CTC_test_020_FN_length	CTC	structured	FN_length	512	655418	Naive	468658	0	71.50520736385025
CTC_test_020_FN_length	CTC	structured	FN_length	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_FN_length	CTC	structured	FN_length	512	655418	Mixture_Cd	468658	78150	90.7981404570525
CTC_test_020_FN_length	CTC	structured	FN_length	512	655418	Mixture_Bphi5	781258	-156300	80.61409475455228
CTC_test_020_FN_burst	CTC	structured	FN_burst	512	655418	Shaped	627995	0	95.81595256767437
CTC_test_020_FN_burst	CTC	structured	FN_burst	512	655418	Shaped_filtered	627995	0	95.81595256767437
CTC_test_020_FN_burst	CTC	structured	FN_burst	512	655418	SUM_phi3	627995	0	95.81595256767437
CTC_test_020_FN_burst	CTC	structured	FN_burst	512	655418	MAX_phi3	621349	0	94.80194318740102
CTC_test_020_FN_burst	CTC	structured	FN_burst	512	655418	Naive	589827	0	89.99249334012798
CTC_test_020_FN_burst	CTC	structured	FN_burst	512	655418	LR	624958	0	95.35258415240351
CTC_test_020_FN_burst	CTC	structured	FN_burst	512	655418	Mixture_Cd	589827	35131/2	94.32889789865189
CTC_test_020_FN_burst	CTC	structured	FN_burst	512	655418	Mixture_Bphi5	660089	-35131	92.0398658476312
CTC_test_021_learned_F1	CTC	learned	learned_F1	512	728021	Shaped	680652	0	93.49345691951194
CTC_test_021_learned_F1	CTC	learned	learned_F1	512	728021	Shaped_filtered	680652	0	93.49345691951194
CTC_test_021_learned_F1	CTC	learned	learned_F1	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021_learned_F1	CTC	learned	learned_F1	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021_learned_F1	CTC	learned	learned_F1	512	728021	Naive	531505	0	73.00682260539187
CTC_test_021_learned_F1	CTC	learned	learned_F1	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_learned_F1	CTC	learned	learned_F1	512	728021	Mixture_Cd	531505	156001/2	90.34251211702495
CTC_test_021_learned_F1	CTC	learned	learned_F1	512	728021	Mixture_Bphi5	843507	-156001	81.19162492854294
CTC_test_021_learned_05	CTC	learned	learned_05	512	728021	Shaped	680652	0	93.49345691951194
CTC_test_021_learned_05	CTC	learned	learned_05	512	728021	Shaped_filtered	680652	0	93.49345691951194
CTC_test_021_learned_05	CTC	learned	learned_05	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021_learned_05	CTC	learned	learned_05	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021_learned_05	CTC	learned	learned_05	512	728021	Naive	459914	0	63.17317769679721
CTC_test_021_learned_05	CTC	learned	learned_05	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_learned_05	CTC	learned	learned_05	512	728021	Mixture_Cd	459914	113796	88.46445305613204
CTC_test_021_learned_05	CTC	learned	learned_05	512	728021	Mixture_Bphi5	915098	-227592	75.11409814173408
CTC_test_021_all_negative	CTC	learned	all_negative	512	728021	Shaped	691360	0	94.96429361240953
CTC_test_021_all_negative	CTC	learned	all_negative	512	728021	Shaped_filtered	691360	0	94.96429361240953
CTC_test_021_all_negative	CTC	learned	all_negative	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021_all_negative	CTC	learned	all_negative	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021_all_negative	CTC	learned	all_negative	512	728021	Naive	0	0	0.0
CTC_test_021_all_negative	CTC	learned	all_negative	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_all_negative	CTC	learned	all_negative	512	728021	Mixture_Cd	0	343753	76.39944970471217
CTC_test_021_all_negative	CTC	learned	all_negative	512	728021	Mixture_Bphi5	1375012	-687506	36.07092714777661
CTC_test_021_all_positive	CTC	learned	all_positive	512	728021	Shaped	680652	0	93.49345691951194
CTC_test_021_all_positive	CTC	learned	all_positive	512	728021	Shaped_filtered	681785	0	93.6490842983925
CTC_test_021_all_positive	CTC	learned	all_positive	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021_all_positive	CTC	learned	all_positive	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021_all_positive	CTC	learned	all_positive	512	728021	Naive	658589	0	90.46291247093147
CTC_test_021_all_positive	CTC	learned	all_positive	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_all_positive	CTC	learned	all_positive	512	728021	Mixture_Cd	658589	28917/2	93.67632862600671
CTC_test_021_all_positive	CTC	learned	all_positive	512	728021	Mixture_Bphi5	716423	-28917	91.980081776119
CTC_test_021_perfect	CTC	learned	perfect	512	728021	Shaped	722582	0	99.25290616616829
CTC_test_021_perfect	CTC	learned	perfect	512	728021	Shaped_filtered	722582	0	99.25290616616829
CTC_test_021_perfect	CTC	learned	perfect	512	728021	SUM_phi3	722582	0	99.25290616616829
CTC_test_021_perfect	CTC	learned	perfect	512	728021	MAX_phi3	722582	0	99.25290616616829
CTC_test_021_perfect	CTC	learned	perfect	512	728021	Naive	728021	0	100.0
CTC_test_021_perfect	CTC	learned	perfect	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_perfect	CTC	learned	perfect	512	728021	Mixture_Cd	728021	-40515/2	95.49775026721743
CTC_test_021_perfect	CTC	learned	perfect	512	728021	Mixture_Bphi5	646991	40515	97.87432602276611
CTC_test_021_FP_uniform	CTC	structured	FP_uniform	512	728021	Shaped	712646	0	97.8881103704426
CTC_test_021_FP_uniform	CTC	structured	FP_uniform	512	728021	Shaped_filtered	713375	0	97.98824484458552
CTC_test_021_FP_uniform	CTC	structured	FP_uniform	512	728021	SUM_phi3	712646	0	97.8881103704426
CTC_test_021_FP_uniform	CTC	structured	FP_uniform	512	728021	MAX_phi3	712646	0	97.8881103704426
CTC_test_021_FP_uniform	CTC	structured	FP_uniform	512	728021	Naive	685377	0	94.14247665932713
CTC_test_021_FP_uniform	CTC	structured	FP_uniform	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_FP_uniform	CTC	structured	FP_uniform	512	728021	Mixture_Cd	685377	2129/2	94.37906285409683
CTC_test_021_FP_uniform	CTC	structured	FP_uniform	512	728021	Mixture_Bphi5	689635	-2129	94.25417750833444
CTC_test_021_FP_length	CTC	structured	FP_length	512	728021	Shaped	722582	0	99.25290616616829
CTC_test_021_FP_length	CTC	structured	FP_length	512	728021	Shaped_filtered	722582	0	99.25290616616829
CTC_test_021_FP_length	CTC	structured	FP_length	512	728021	SUM_phi3	722582	0	99.25290616616829
CTC_test_021_FP_length	CTC	structured	FP_length	512	728021	MAX_phi3	722582	0	99.25290616616829
CTC_test_021_FP_length	CTC	structured	FP_length	512	728021	Naive	728021	0	100.0
CTC_test_021_FP_length	CTC	structured	FP_length	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_FP_length	CTC	structured	FP_length	512	728021	Mixture_Cd	728021	-40515/2	95.49775026721743
CTC_test_021_FP_length	CTC	structured	FP_length	512	728021	Mixture_Bphi5	646991	40515	97.87432602276611
CTC_test_021_FP_burst	CTC	structured	FP_burst	512	728021	Shaped	722582	0	99.25290616616829
CTC_test_021_FP_burst	CTC	structured	FP_burst	512	728021	Shaped_filtered	722582	0	99.25290616616829
CTC_test_021_FP_burst	CTC	structured	FP_burst	512	728021	SUM_phi3	722582	0	99.25290616616829
CTC_test_021_FP_burst	CTC	structured	FP_burst	512	728021	MAX_phi3	722582	0	99.25290616616829
CTC_test_021_FP_burst	CTC	structured	FP_burst	512	728021	Naive	728021	0	100.0
CTC_test_021_FP_burst	CTC	structured	FP_burst	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_FP_burst	CTC	structured	FP_burst	512	728021	Mixture_Cd	728021	-40515/2	95.49775026721743
CTC_test_021_FP_burst	CTC	structured	FP_burst	512	728021	Mixture_Bphi5	646991	40515	97.87432602276611
CTC_test_021_FN_uniform	CTC	structured	FN_uniform	512	728021	Shaped	658387	0	90.43516601856265
CTC_test_021_FN_uniform	CTC	structured	FN_uniform	512	728021	Shaped_filtered	658387	0	90.43516601856265
CTC_test_021_FN_uniform	CTC	structured	FN_uniform	512	728021	SUM_phi3	658387	0	90.43516601856265
CTC_test_021_FN_uniform	CTC	structured	FN_uniform	512	728021	MAX_phi3	658387	0	90.43516601856265
CTC_test_021_FN_uniform	CTC	structured	FN_uniform	512	728021	Naive	654219	0	89.86265506077434
CTC_test_021_FN_uniform	CTC	structured	FN_uniform	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_FN_uniform	CTC	structured	FN_uniform	512	728021	Mixture_Cd	654219	33287/2	93.5616896616662
CTC_test_021_FN_uniform	CTC	structured	FN_uniform	512	728021	Mixture_Bphi5	720793	-33287	91.60910229464291
CTC_test_021_FN_length	CTC	structured	FN_length	512	728021	Shaped	693565	0	95.26716949098996
CTC_test_021_FN_length	CTC	structured	FN_length	512	728021	Shaped_filtered	693565	0	95.26716949098996
CTC_test_021_FN_length	CTC	structured	FN_length	512	728021	SUM_phi3	693565	0	95.26716949098996
CTC_test_021_FN_length	CTC	structured	FN_length	512	728021	MAX_phi3	693565	0	95.26716949098996
CTC_test_021_FN_length	CTC	structured	FN_length	512	728021	Naive	561221	0	77.08857299446032
CTC_test_021_FN_length	CTC	structured	FN_length	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_FN_length	CTC	structured	FN_length	512	728021	Mixture_Cd	561221	126285/2	91.12205707454046
CTC_test_021_FN_length	CTC	structured	FN_length	512	728021	Mixture_Bphi5	813791	-126285	83.71428540258034
CTC_test_021_FN_burst	CTC	structured	FN_burst	512	728021	Shaped	722582	0	99.25290616616829
CTC_test_021_FN_burst	CTC	structured	FN_burst	512	728021	Shaped_filtered	722582	0	99.25290616616829
CTC_test_021_FN_burst	CTC	structured	FN_burst	512	728021	SUM_phi3	722582	0	99.25290616616829
CTC_test_021_FN_burst	CTC	structured	FN_burst	512	728021	MAX_phi3	722582	0	99.25290616616829
CTC_test_021_FN_burst	CTC	structured	FN_burst	512	728021	Naive	644168	0	88.48206301741295
CTC_test_021_FN_burst	CTC	structured	FN_burst	512	728021	LR	687506	0	94.43491327860048
CTC_test_021_FN_burst	CTC	structured	FN_burst	512	728021	Mixture_Cd	644168	21669	93.298020043683
CTC_test_021_FN_burst	CTC	structured	FN_burst	512	728021	Mixture_Bphi5	730844	-43338	90.7558494872479
CTC_test_022_learned_F1	CTC	learned	learned_F1	512	603759	Shaped	538825	0	89.24504645065332
CTC_test_022_learned_F1	CTC	learned	learned_F1	512	603759	Shaped_filtered	538825	0	89.24504645065332
CTC_test_022_learned_F1	CTC	learned	learned_F1	512	603759	SUM_phi3	532393	0	88.17972071637855
CTC_test_022_learned_F1	CTC	learned	learned_F1	512	603759	MAX_phi3	538899	0	89.25730299672551
CTC_test_022_learned_F1	CTC	learned	learned_F1	512	603759	Naive	456951	0	75.68433762478075
CTC_test_022_learned_F1	CTC	learned	learned_F1	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_learned_F1	CTC	learned	learned_F1	512	603759	Mixture_Cd	456951	59432	91.61171858628754
CTC_test_022_learned_F1	CTC	learned	learned_F1	512	603759	Mixture_Bphi5	694679	-118864	83.20422684568388
CTC_test_022_learned_05	CTC	learned	learned_05	512	603759	Shaped	536013	0	88.77929769991006
CTC_test_022_learned_05	CTC	learned	learned_05	512	603759	Shaped_filtered	536013	0	88.77929769991006
CTC_test_022_learned_05	CTC	learned	learned_05	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022_learned_05	CTC	learned	learned_05	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022_learned_05	CTC	learned	learned_05	512	603759	Naive	424621	0	70.32955202324106
CTC_test_022_learned_05	CTC	learned	learned_05	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_learned_05	CTC	learned	learned_05	512	603759	Mixture_Cd	424621	75597	90.58904553762773
CTC_test_022_learned_05	CTC	learned	learned_05	512	603759	Mixture_Bphi5	727009	-151194	79.8947873414638
CTC_test_022_all_negative	CTC	learned	all_negative	512	603759	Shaped	544426	0	90.1727344851174
CTC_test_022_all_negative	CTC	learned	all_negative	512	603759	Shaped_filtered	544426	0	90.1727344851174
CTC_test_022_all_negative	CTC	learned	all_negative	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022_all_negative	CTC	learned	all_negative	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022_all_negative	CTC	learned	all_negative	512	603759	Naive	0	0	0.0
CTC_test_022_all_negative	CTC	learned	all_negative	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_all_negative	CTC	learned	all_negative	512	603759	Mixture_Cd	0	575815/2	77.15729630796567
CTC_test_022_all_negative	CTC	learned	all_negative	512	603759	Mixture_Bphi5	1151630	-575815	36.428733777546874
CTC_test_022_all_positive	CTC	learned	all_positive	512	603759	Shaped	534854	0	88.58733368777939
CTC_test_022_all_positive	CTC	learned	all_positive	512	603759	Shaped_filtered	534038	0	88.45218042298335
CTC_test_022_all_positive	CTC	learned	all_positive	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022_all_positive	CTC	learned	all_positive	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022_all_positive	CTC	learned	all_positive	512	603759	Naive	526813	0	87.25551089093496
CTC_test_022_all_positive	CTC	learned	all_positive	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_all_positive	CTC	learned	all_positive	512	603759	Mixture_Cd	526813	24501	93.82161603526592
CTC_test_022_all_positive	CTC	learned	all_positive	512	603759	Mixture_Bphi5	624817	-49002	90.3556052138813
CTC_test_022_perfect	CTC	learned	perfect	512	603759	Shaped	577410	0	95.6358414532951
CTC_test_022_perfect	CTC	learned	perfect	512	603759	Shaped_filtered	577410	0	95.6358414532951
CTC_test_022_perfect	CTC	learned	perfect	512	603759	SUM_phi3	577410	0	95.6358414532951
CTC_test_022_perfect	CTC	learned	perfect	512	603759	MAX_phi3	577410	0	95.6358414532951
CTC_test_022_perfect	CTC	learned	perfect	512	603759	Naive	603759	0	100.0
CTC_test_022_perfect	CTC	learned	perfect	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_perfect	CTC	learned	perfect	512	603759	Mixture_Cd	603759	-13972	96.25559687047091
CTC_test_022_perfect	CTC	learned	perfect	512	603759	Mixture_Bphi5	547871	27944	98.23213265253636
CTC_test_022_FP_uniform	CTC	structured	FP_uniform	512	603759	Shaped	577410	0	95.6358414532951
CTC_test_022_FP_uniform	CTC	structured	FP_uniform	512	603759	Shaped_filtered	577410	0	95.6358414532951
CTC_test_022_FP_uniform	CTC	structured	FP_uniform	512	603759	SUM_phi3	577410	0	95.6358414532951
CTC_test_022_FP_uniform	CTC	structured	FP_uniform	512	603759	MAX_phi3	577410	0	95.6358414532951
CTC_test_022_FP_uniform	CTC	structured	FP_uniform	512	603759	Naive	603759	0	100.0
CTC_test_022_FP_uniform	CTC	structured	FP_uniform	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_FP_uniform	CTC	structured	FP_uniform	512	603759	Mixture_Cd	603759	-13972	96.25559687047091
CTC_test_022_FP_uniform	CTC	structured	FP_uniform	512	603759	Mixture_Bphi5	547871	27944	98.23213265253636
CTC_test_022_FP_length	CTC	structured	FP_length	512	603759	Shaped	566732	0	93.86725498087813
CTC_test_022_FP_length	CTC	structured	FP_length	512	603759	Shaped_filtered	566732	0	93.86725498087813
CTC_test_022_FP_length	CTC	structured	FP_length	512	603759	SUM_phi3	566732	0	93.86725498087813
CTC_test_022_FP_length	CTC	structured	FP_length	512	603759	MAX_phi3	566732	0	93.86725498087813
CTC_test_022_FP_length	CTC	structured	FP_length	512	603759	Naive	572662	0	94.84943495666317
CTC_test_022_FP_length	CTC	structured	FP_length	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_FP_length	CTC	structured	FP_length	512	603759	Mixture_Cd	572662	3153/2	95.27192647782712
CTC_test_022_FP_length	CTC	structured	FP_length	512	603759	Mixture_Bphi5	578968	-3153	95.04890839448713
CTC_test_022_FP_burst	CTC	structured	FP_burst	512	603759	Shaped	566055	0	93.75512414721769
CTC_test_022_FP_burst	CTC	structured	FP_burst	512	603759	Shaped_filtered	566055	0	93.75512414721769
CTC_test_022_FP_burst	CTC	structured	FP_burst	512	603759	SUM_phi3	556637	0	92.19523021602991
CTC_test_022_FP_burst	CTC	structured	FP_burst	512	603759	MAX_phi3	556637	0	92.19523021602991
CTC_test_022_FP_burst	CTC	structured	FP_burst	512	603759	Naive	582593	0	96.4942965653514
CTC_test_022_FP_burst	CTC	structured	FP_burst	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_FP_burst	CTC	structured	FP_burst	512	603759	Mixture_Cd	582593	-3389	95.58606709169166
CTC_test_022_FP_burst	CTC	structured	FP_burst	512	603759	Mixture_Bphi5	569037	6778	96.06548877544628
CTC_test_022_FN_uniform	CTC	structured	FN_uniform	512	603759	Shaped	559801	0	92.71928037511657
CTC_test_022_FN_uniform	CTC	structured	FN_uniform	512	603759	Shaped_filtered	559801	0	92.71928037511657
CTC_test_022_FN_uniform	CTC	structured	FN_uniform	512	603759	SUM_phi3	548386	0	90.8286253289806
CTC_test_022_FN_uniform	CTC	structured	FN_uniform	512	603759	MAX_phi3	548386	0	90.8286253289806
CTC_test_022_FN_uniform	CTC	structured	FN_uniform	512	603759	Naive	571402	0	94.64074241543398
CTC_test_022_FN_uniform	CTC	structured	FN_uniform	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_FN_uniform	CTC	structured	FN_uniform	512	603759	Mixture_Cd	571402	4413/2	95.23206974905163
CTC_test_022_FN_uniform	CTC	structured	FN_uniform	512	603759	Mixture_Bphi5	580228	-4413	94.9199293108089
CTC_test_022_FN_length	CTC	structured	FN_length	512	603759	Shaped	577410	0	95.6358414532951
CTC_test_022_FN_length	CTC	structured	FN_length	512	603759	Shaped_filtered	577410	0	95.6358414532951
CTC_test_022_FN_length	CTC	structured	FN_length	512	603759	SUM_phi3	577410	0	95.6358414532951
CTC_test_022_FN_length	CTC	structured	FN_length	512	603759	MAX_phi3	577410	0	95.6358414532951
CTC_test_022_FN_length	CTC	structured	FN_length	512	603759	Naive	426759	0	70.6836668273268
CTC_test_022_FN_length	CTC	structured	FN_length	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_FN_length	CTC	structured	FN_length	512	603759	Mixture_Cd	426759	74528	90.65667544724835
CTC_test_022_FN_length	CTC	structured	FN_length	512	603759	Mixture_Bphi5	724871	-149056	80.1136423263083
CTC_test_022_FN_burst	CTC	structured	FN_burst	512	603759	Shaped	542313	0	89.82276040605606
CTC_test_022_FN_burst	CTC	structured	FN_burst	512	603759	Shaped_filtered	542313	0	89.82276040605606
CTC_test_022_FN_burst	CTC	structured	FN_burst	512	603759	SUM_phi3	542313	0	89.82276040605606
CTC_test_022_FN_burst	CTC	structured	FN_burst	512	603759	MAX_phi3	542313	0	89.82276040605606
CTC_test_022_FN_burst	CTC	structured	FN_burst	512	603759	Naive	520843	0	86.26670575511089
CTC_test_022_FN_burst	CTC	structured	FN_burst	512	603759	LR	575815	0	95.37166319673909
CTC_test_022_FN_burst	CTC	structured	FN_burst	512	603759	Mixture_Cd	520843	27486	93.63277105844875
CTC_test_022_FN_burst	CTC	structured	FN_burst	512	603759	Mixture_Bphi5	630787	-54972	89.74449003169157
CTC_test_023_learned_F1	CTC	learned	learned_F1	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023_learned_F1	CTC	learned	learned_F1	512	594071	Shaped_filtered	543923	0	91.55858474828766
CTC_test_023_learned_F1	CTC	learned	learned_F1	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023_learned_F1	CTC	learned	learned_F1	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023_learned_F1	CTC	learned	learned_F1	512	594071	Naive	363387	0	61.168951185969355
CTC_test_023_learned_F1	CTC	learned	learned_F1	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_learned_F1	CTC	learned	learned_F1	512	594071	Mixture_Cd	363387	98379	87.96382347888147
CTC_test_023_learned_F1	CTC	learned	learned_F1	512	594071	Mixture_Bphi5	756903	-196758	73.81977380507519
CTC_test_023_learned_05	CTC	learned	learned_05	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023_learned_05	CTC	learned	learned_05	512	594071	Shaped_filtered	546233	0	91.94742715937994
CTC_test_023_learned_05	CTC	learned	learned_05	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023_learned_05	CTC	learned	learned_05	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023_learned_05	CTC	learned	learned_05	512	594071	Naive	317558	0	53.45455341196591
CTC_test_023_learned_05	CTC	learned	learned_05	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_learned_05	CTC	learned	learned_05	512	594071	Mixture_Cd	317558	242587/2	86.49050460541508
CTC_test_023_learned_05	CTC	learned	learned_05	512	594071	Mixture_Bphi5	802732	-242587	69.05201377800452
CTC_test_023_all_negative	CTC	learned	all_negative	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023_all_negative	CTC	learned	all_negative	512	594071	Shaped_filtered	546233	0	91.94742715937994
CTC_test_023_all_negative	CTC	learned	all_negative	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023_all_negative	CTC	learned	all_negative	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023_all_negative	CTC	learned	all_negative	512	594071	Naive	0	0	0.0
CTC_test_023_all_negative	CTC	learned	all_negative	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_all_negative	CTC	learned	all_negative	512	594071	Mixture_Cd	0	560145/2	76.2815933304529
CTC_test_023_all_negative	CTC	learned	all_negative	512	594071	Mixture_Bphi5	1120290	-560145	36.015282915962935
CTC_test_023_all_positive	CTC	learned	all_positive	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023_all_positive	CTC	learned	all_positive	512	594071	Shaped_filtered	543923	0	91.55858474828766
CTC_test_023_all_positive	CTC	learned	all_positive	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023_all_positive	CTC	learned	all_positive	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023_all_positive	CTC	learned	all_positive	512	594071	Naive	470577	0	79.21224904093955
CTC_test_023_all_positive	CTC	learned	all_positive	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_all_positive	CTC	learned	all_positive	512	594071	Mixture_Cd	470577	44784	91.40978673461174
CTC_test_023_all_positive	CTC	learned	all_positive	512	594071	Mixture_Bphi5	649713	-89568	84.97114514858484
CTC_test_023_perfect	CTC	learned	perfect	512	594071	Shaped	590350	0	99.37364389105007
CTC_test_023_perfect	CTC	learned	perfect	512	594071	Shaped_filtered	590350	0	99.37364389105007
CTC_test_023_perfect	CTC	learned	perfect	512	594071	SUM_phi3	590350	0	99.37364389105007
CTC_test_023_perfect	CTC	learned	perfect	512	594071	MAX_phi3	590350	0	99.37364389105007
CTC_test_023_perfect	CTC	learned	perfect	512	594071	Naive	594071	0	100.0
CTC_test_023_perfect	CTC	learned	perfect	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_perfect	CTC	learned	perfect	512	594071	Mixture_Cd	594071	-16963	95.37989389295818
CTC_test_023_perfect	CTC	learned	perfect	512	594071	Mixture_Bphi5	526219	33926	97.81868179095241
CTC_test_023_FP_uniform	CTC	structured	FP_uniform	512	594071	Shaped	590350	0	99.37364389105007
CTC_test_023_FP_uniform	CTC	structured	FP_uniform	512	594071	Shaped_filtered	590350	0	99.37364389105007
CTC_test_023_FP_uniform	CTC	structured	FP_uniform	512	594071	SUM_phi3	590350	0	99.37364389105007
CTC_test_023_FP_uniform	CTC	structured	FP_uniform	512	594071	MAX_phi3	590350	0	99.37364389105007
CTC_test_023_FP_uniform	CTC	structured	FP_uniform	512	594071	Naive	594071	0	100.0
CTC_test_023_FP_uniform	CTC	structured	FP_uniform	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_FP_uniform	CTC	structured	FP_uniform	512	594071	Mixture_Cd	594071	-16963	95.37989389295818
CTC_test_023_FP_uniform	CTC	structured	FP_uniform	512	594071	Mixture_Bphi5	526219	33926	97.81868179095241
CTC_test_023_FP_length	CTC	structured	FP_length	512	594071	Shaped	590350	0	99.37364389105007
CTC_test_023_FP_length	CTC	structured	FP_length	512	594071	Shaped_filtered	584006	0	98.30575806595508
CTC_test_023_FP_length	CTC	structured	FP_length	512	594071	SUM_phi3	590350	0	99.37364389105007
CTC_test_023_FP_length	CTC	structured	FP_length	512	594071	MAX_phi3	590350	0	99.37364389105007
CTC_test_023_FP_length	CTC	structured	FP_length	512	594071	Naive	545408	0	91.80855486970412
CTC_test_023_FP_length	CTC	structured	FP_length	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_FP_length	CTC	structured	FP_length	512	594071	Mixture_Cd	545408	14737/2	93.81546708156156
CTC_test_023_FP_length	CTC	structured	FP_length	512	594071	Mixture_Bphi5	574882	-14737	92.75609028344975
CTC_test_023_FP_burst	CTC	structured	FP_burst	512	594071	Shaped	590350	0	99.37364389105007
CTC_test_023_FP_burst	CTC	structured	FP_burst	512	594071	Shaped_filtered	590350	0	99.37364389105007
CTC_test_023_FP_burst	CTC	structured	FP_burst	512	594071	SUM_phi3	590350	0	99.37364389105007
CTC_test_023_FP_burst	CTC	structured	FP_burst	512	594071	MAX_phi3	590350	0	99.37364389105007
CTC_test_023_FP_burst	CTC	structured	FP_burst	512	594071	Naive	594071	0	100.0
CTC_test_023_FP_burst	CTC	structured	FP_burst	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_FP_burst	CTC	structured	FP_burst	512	594071	Mixture_Cd	594071	-16963	95.37989389295818
CTC_test_023_FP_burst	CTC	structured	FP_burst	512	594071	Mixture_Bphi5	526219	33926	97.81868179095241
CTC_test_023_FN_uniform	CTC	structured	FN_uniform	512	594071	Shaped	579508	0	97.54860950963774
CTC_test_023_FN_uniform	CTC	structured	FN_uniform	512	594071	Shaped_filtered	579508	0	97.54860950963774
CTC_test_023_FN_uniform	CTC	structured	FN_uniform	512	594071	SUM_phi3	579508	0	97.54860950963774
CTC_test_023_FN_uniform	CTC	structured	FN_uniform	512	594071	MAX_phi3	579508	0	97.54860950963774
CTC_test_023_FN_uniform	CTC	structured	FN_uniform	512	594071	Naive	472618	0	79.55581066909511
CTC_test_023_FN_uniform	CTC	structured	FN_uniform	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_FN_uniform	CTC	structured	FN_uniform	512	594071	Mixture_Cd	472618	87527/2	91.47540116697432
CTC_test_023_FN_uniform	CTC	structured	FN_uniform	512	594071	Mixture_Bphi5	647672	-87527	85.18347791201522
CTC_test_023_FN_length	CTC	structured	FN_length	512	594071	Shaped	584923	0	98.46011672005535
CTC_test_023_FN_length	CTC	structured	FN_length	512	594071	Shaped_filtered	584923	0	98.46011672005535
CTC_test_023_FN_length	CTC	structured	FN_length	512	594071	SUM_phi3	584923	0	98.46011672005535
CTC_test_023_FN_length	CTC	structured	FN_length	512	594071	MAX_phi3	584923	0	98.46011672005535
CTC_test_023_FN_length	CTC	structured	FN_length	512	594071	Naive	451070	0	75.92863479281095
CTC_test_023_FN_length	CTC	structured	FN_length	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_FN_length	CTC	structured	FN_length	512	594071	Mixture_Cd	451070	109075/2	90.78267221619087
CTC_test_023_FN_length	CTC	structured	FN_length	512	594071	Mixture_Bphi5	669220	-109075	82.94175993729793
CTC_test_023_FN_burst	CTC	structured	FN_burst	512	594071	Shaped	579508	0	97.54860950963774
CTC_test_023_FN_burst	CTC	structured	FN_burst	512	594071	Shaped_filtered	579508	0	97.54860950963774
CTC_test_023_FN_burst	CTC	structured	FN_burst	512	594071	SUM_phi3	579508	0	97.54860950963774
CTC_test_023_FN_burst	CTC	structured	FN_burst	512	594071	MAX_phi3	579508	0	97.54860950963774
CTC_test_023_FN_burst	CTC	structured	FN_burst	512	594071	Naive	490537	0	82.57211680085376
CTC_test_023_FN_burst	CTC	structured	FN_burst	512	594071	LR	560145	0	94.28923478843438
CTC_test_023_FN_burst	CTC	structured	FN_burst	512	594071	Mixture_Cd	490537	34804	92.05146437790286
CTC_test_023_FN_burst	CTC	structured	FN_burst	512	594071	Mixture_Bphi5	629753	-69608	87.0476576219168
CTC_test_024_learned_F1	CTC	learned	learned_F1	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024_learned_F1	CTC	learned	learned_F1	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024_learned_F1	CTC	learned	learned_F1	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024_learned_F1	CTC	learned	learned_F1	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024_learned_F1	CTC	learned	learned_F1	512	472519	Naive	346627	0	73.35726182439225
CTC_test_024_learned_F1	CTC	learned	learned_F1	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_learned_F1	CTC	learned	learned_F1	512	472519	Mixture_Cd	346627	76887/2	86.52136520362284
CTC_test_024_learned_F1	CTC	learned	learned_F1	512	472519	Mixture_Bphi5	500401	-76887	79.57250834505848
CTC_test_024_learned_05	CTC	learned	learned_05	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024_learned_05	CTC	learned	learned_05	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024_learned_05	CTC	learned	learned_05	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024_learned_05	CTC	learned	learned_05	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024_learned_05	CTC	learned	learned_05	512	472519	Naive	346627	0	73.35726182439225
CTC_test_024_learned_05	CTC	learned	learned_05	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_learned_05	CTC	learned	learned_05	512	472519	Mixture_Cd	346627	76887/2	86.52136520362284
CTC_test_024_learned_05	CTC	learned	learned_05	512	472519	Mixture_Bphi5	500401	-76887	79.57250834505848
CTC_test_024_all_negative	CTC	learned	all_negative	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024_all_negative	CTC	learned	all_negative	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024_all_negative	CTC	learned	all_negative	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024_all_negative	CTC	learned	all_negative	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024_all_negative	CTC	learned	all_negative	512	472519	Naive	0	0	0.0
CTC_test_024_all_negative	CTC	learned	all_negative	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_all_negative	CTC	learned	all_negative	512	472519	Mixture_Cd	0	211757	72.51137485597647
CTC_test_024_all_negative	CTC	learned	all_negative	512	472519	Mixture_Bphi5	847028	-423514	34.23522721595894
CTC_test_024_all_positive	CTC	learned	all_positive	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024_all_positive	CTC	learned	all_positive	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024_all_positive	CTC	learned	all_positive	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024_all_positive	CTC	learned	all_positive	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024_all_positive	CTC	learned	all_positive	512	472519	Naive	400078	0	84.66918790567152
CTC_test_024_all_positive	CTC	learned	all_positive	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_all_positive	CTC	learned	all_positive	512	472519	Mixture_Cd	400078	11718	88.68175084603398
CTC_test_024_all_positive	CTC	learned	all_positive	512	472519	Mixture_Bphi5	446950	-23436	86.56366314151548
CTC_test_024_perfect	CTC	learned	perfect	512	472519	Shaped	466841	0	98.79835519841531
CTC_test_024_perfect	CTC	learned	perfect	512	472519	Shaped_filtered	466841	0	98.79835519841531
CTC_test_024_perfect	CTC	learned	perfect	512	472519	SUM_phi3	466841	0	98.79835519841531
CTC_test_024_perfect	CTC	learned	perfect	512	472519	MAX_phi3	466841	0	98.79835519841531
CTC_test_024_perfect	CTC	learned	perfect	512	472519	Naive	472519	0	100.0
CTC_test_024_perfect	CTC	learned	perfect	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_perfect	CTC	learned	perfect	512	472519	Mixture_Cd	472519	-49005/2	91.60967541848173
CTC_test_024_perfect	CTC	learned	perfect	512	472519	Mixture_Bphi5	374509	49005	96.03862609094843
CTC_test_024_FP_uniform	CTC	structured	FP_uniform	512	472519	Shaped	464245	0	98.24895930110746
CTC_test_024_FP_uniform	CTC	structured	FP_uniform	512	472519	Shaped_filtered	464245	0	98.24895930110746
CTC_test_024_FP_uniform	CTC	structured	FP_uniform	512	472519	SUM_phi3	464245	0	98.24895930110746
CTC_test_024_FP_uniform	CTC	structured	FP_uniform	512	472519	MAX_phi3	464245	0	98.24895930110746
CTC_test_024_FP_uniform	CTC	structured	FP_uniform	512	472519	Naive	469923	0	99.45060410269217
CTC_test_024_FP_uniform	CTC	structured	FP_uniform	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_FP_uniform	CTC	structured	FP_uniform	512	472519	Mixture_Cd	469923	-46409/2	91.5047501387358
CTC_test_024_FP_uniform	CTC	structured	FP_uniform	512	472519	Mixture_Bphi5	377105	46409	95.69908075313245
CTC_test_024_FP_length	CTC	structured	FP_length	512	472519	Shaped	466841	0	98.79835519841531
CTC_test_024_FP_length	CTC	structured	FP_length	512	472519	Shaped_filtered	466841	0	98.79835519841531
CTC_test_024_FP_length	CTC	structured	FP_length	512	472519	SUM_phi3	466841	0	98.79835519841531
CTC_test_024_FP_length	CTC	structured	FP_length	512	472519	MAX_phi3	466841	0	98.79835519841531
CTC_test_024_FP_length	CTC	structured	FP_length	512	472519	Naive	472519	0	100.0
CTC_test_024_FP_length	CTC	structured	FP_length	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_FP_length	CTC	structured	FP_length	512	472519	Mixture_Cd	472519	-49005/2	91.60967541848173
CTC_test_024_FP_length	CTC	structured	FP_length	512	472519	Mixture_Bphi5	374509	49005	96.03862609094843
CTC_test_024_FP_burst	CTC	structured	FP_burst	512	472519	Shaped	466841	0	98.79835519841531
CTC_test_024_FP_burst	CTC	structured	FP_burst	512	472519	Shaped_filtered	466841	0	98.79835519841531
CTC_test_024_FP_burst	CTC	structured	FP_burst	512	472519	SUM_phi3	466841	0	98.79835519841531
CTC_test_024_FP_burst	CTC	structured	FP_burst	512	472519	MAX_phi3	466841	0	98.79835519841531
CTC_test_024_FP_burst	CTC	structured	FP_burst	512	472519	Naive	472519	0	100.0
CTC_test_024_FP_burst	CTC	structured	FP_burst	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_FP_burst	CTC	structured	FP_burst	512	472519	Mixture_Cd	472519	-49005/2	91.60967541848173
CTC_test_024_FP_burst	CTC	structured	FP_burst	512	472519	Mixture_Bphi5	374509	49005	96.03862609094843
CTC_test_024_FN_uniform	CTC	structured	FN_uniform	512	472519	Shaped	436722	0	92.4242199784559
CTC_test_024_FN_uniform	CTC	structured	FN_uniform	512	472519	Shaped_filtered	436722	0	92.4242199784559
CTC_test_024_FN_uniform	CTC	structured	FN_uniform	512	472519	SUM_phi3	436722	0	92.4242199784559
CTC_test_024_FN_uniform	CTC	structured	FN_uniform	512	472519	MAX_phi3	436722	0	92.4242199784559
CTC_test_024_FN_uniform	CTC	structured	FN_uniform	512	472519	Naive	412417	0	87.28051147149638
CTC_test_024_FN_uniform	CTC	structured	FN_uniform	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_FN_uniform	CTC	structured	FN_uniform	512	472519	Mixture_Cd	412417	11097/2	89.18046926929473
CTC_test_024_FN_uniform	CTC	structured	FN_uniform	512	472519	Mixture_Bphi5	434611	-11097	88.17754986081881
CTC_test_024_FN_length	CTC	structured	FN_length	512	472519	Shaped	461245	0	97.61406419636036
CTC_test_024_FN_length	CTC	structured	FN_length	512	472519	Shaped_filtered	461245	0	97.61406419636036
CTC_test_024_FN_length	CTC	structured	FN_length	512	472519	SUM_phi3	461245	0	97.61406419636036
CTC_test_024_FN_length	CTC	structured	FN_length	512	472519	MAX_phi3	461245	0	97.61406419636036
CTC_test_024_FN_length	CTC	structured	FN_length	512	472519	Naive	385203	0	81.52116634463376
CTC_test_024_FN_length	CTC	structured	FN_length	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_FN_length	CTC	structured	FN_length	512	472519	Mixture_Cd	385203	38311/2	88.08053222653452
CTC_test_024_FN_length	CTC	structured	FN_length	512	472519	Mixture_Bphi5	461825	-38311	84.61807881947662
CTC_test_024_FN_burst	CTC	structured	FN_burst	512	472519	Shaped	465815	0	98.58122107259179
CTC_test_024_FN_burst	CTC	structured	FN_burst	512	472519	Shaped_filtered	465815	0	98.58122107259179
CTC_test_024_FN_burst	CTC	structured	FN_burst	512	472519	SUM_phi3	465815	0	98.58122107259179
CTC_test_024_FN_burst	CTC	structured	FN_burst	512	472519	MAX_phi3	465815	0	98.58122107259179
CTC_test_024_FN_burst	CTC	structured	FN_burst	512	472519	Naive	420938	0	89.08382520067975
CTC_test_024_FN_burst	CTC	structured	FN_burst	512	472519	LR	423514	0	89.62898846395595
CTC_test_024_FN_burst	CTC	structured	FN_burst	512	472519	Mixture_Cd	420938	1288	89.52487154537911
CTC_test_024_FN_burst	CTC	structured	FN_burst	512	472519	Mixture_Bphi5	426090	-2576	89.29205903783347
CTC_test_025_learned_F1	CTC	learned	learned_F1	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025_learned_F1	CTC	learned	learned_F1	512	529471	Shaped_filtered	458073	0	86.5152199081725
CTC_test_025_learned_F1	CTC	learned	learned_F1	512	529471	SUM_phi3	417892	0	78.92632457679457
CTC_test_025_learned_F1	CTC	learned	learned_F1	512	529471	MAX_phi3	417892	0	78.92632457679457
CTC_test_025_learned_F1	CTC	learned	learned_F1	512	529471	Naive	300060	0	56.67165907103505
CTC_test_025_learned_F1	CTC	learned	learned_F1	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_learned_F1	CTC	learned	learned_F1	512	529471	Mixture_Cd	300060	86799	83.19695171019794
CTC_test_025_learned_F1	CTC	learned	learned_F1	512	529471	Mixture_Bphi5	647256	-173598	69.19520344286954
CTC_test_025_learned_05	CTC	learned	learned_05	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025_learned_05	CTC	learned	learned_05	512	529471	Shaped_filtered	461271	0	87.11921899405256
CTC_test_025_learned_05	CTC	learned	learned_05	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025_learned_05	CTC	learned	learned_05	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025_learned_05	CTC	learned	learned_05	512	529471	Naive	189507	0	35.79176196618889
CTC_test_025_learned_05	CTC	learned	learned_05	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_learned_05	CTC	learned	learned_05	512	529471	Mixture_Cd	189507	284151/2	79.20924620397258
CTC_test_025_learned_05	CTC	learned	learned_05	512	529471	Mixture_Bphi5	757809	-284151	56.29071735047408
CTC_test_025_all_negative	CTC	learned	all_negative	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025_all_negative	CTC	learned	all_negative	512	529471	Shaped_filtered	461271	0	87.11921899405256
CTC_test_025_all_negative	CTC	learned	all_negative	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025_all_negative	CTC	learned	all_negative	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025_all_negative	CTC	learned	all_negative	512	529471	Naive	0	0	0.0
CTC_test_025_all_negative	CTC	learned	all_negative	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_all_negative	CTC	learned	all_negative	512	529471	Mixture_Cd	0	236829	72.37362792705339
CTC_test_025_all_negative	CTC	learned	all_negative	512	529471	Mixture_Bphi5	947316	-473658	34.17019193812359
CTC_test_025_all_positive	CTC	learned	all_positive	512	529471	Shaped	482637	0	91.1545674833938
CTC_test_025_all_positive	CTC	learned	all_positive	512	529471	Shaped_filtered	453618	0	85.67381405213884
CTC_test_025_all_positive	CTC	learned	all_positive	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025_all_positive	CTC	learned	all_positive	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025_all_positive	CTC	learned	all_positive	512	529471	Naive	394051	0	74.42352838965685
CTC_test_025_all_positive	CTC	learned	all_positive	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_all_positive	CTC	learned	all_positive	512	529471	Mixture_Cd	394051	79607/2	86.58725706813148
CTC_test_025_all_positive	CTC	learned	all_positive	512	529471	Mixture_Bphi5	553265	-79607	80.16646204562424
CTC_test_025_perfect	CTC	learned	perfect	512	529471	Shaped	529083	0	99.92671931040604
CTC_test_025_perfect	CTC	learned	perfect	512	529471	Shaped_filtered	529083	0	99.92671931040604
CTC_test_025_perfect	CTC	learned	perfect	512	529471	SUM_phi3	529083	0	99.92671931040604
CTC_test_025_perfect	CTC	learned	perfect	512	529471	MAX_phi3	529083	0	99.92671931040604
CTC_test_025_perfect	CTC	learned	perfect	512	529471	Naive	529471	0	100.0
CTC_test_025_perfect	CTC	learned	perfect	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_perfect	CTC	learned	perfect	512	529471	Mixture_Cd	529471	-55813/2	91.47192848955864
CTC_test_025_perfect	CTC	learned	perfect	512	529471	Mixture_Bphi5	417845	55813	95.97359081311308
CTC_test_025_FP_uniform	CTC	structured	FP_uniform	512	529471	Shaped	529083	0	99.92671931040604
CTC_test_025_FP_uniform	CTC	structured	FP_uniform	512	529471	Shaped_filtered	529083	0	99.92671931040604
CTC_test_025_FP_uniform	CTC	structured	FP_uniform	512	529471	SUM_phi3	529083	0	99.92671931040604
CTC_test_025_FP_uniform	CTC	structured	FP_uniform	512	529471	MAX_phi3	529083	0	99.92671931040604
CTC_test_025_FP_uniform	CTC	structured	FP_uniform	512	529471	Naive	529471	0	100.0
CTC_test_025_FP_uniform	CTC	structured	FP_uniform	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_FP_uniform	CTC	structured	FP_uniform	512	529471	Mixture_Cd	529471	-55813/2	91.47192848955864
CTC_test_025_FP_uniform	CTC	structured	FP_uniform	512	529471	Mixture_Bphi5	417845	55813	95.97359081311308
CTC_test_025_FP_length	CTC	structured	FP_length	512	529471	Shaped	521410	0	98.47753701335861
CTC_test_025_FP_length	CTC	structured	FP_length	512	529471	Shaped_filtered	521410	0	98.47753701335861
CTC_test_025_FP_length	CTC	structured	FP_length	512	529471	SUM_phi3	521410	0	98.47753701335861
CTC_test_025_FP_length	CTC	structured	FP_length	512	529471	MAX_phi3	521410	0	98.47753701335861
CTC_test_025_FP_length	CTC	structured	FP_length	512	529471	Naive	515066	0	97.27935996494614
CTC_test_025_FP_length	CTC	structured	FP_length	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_FP_length	CTC	structured	FP_length	512	529471	Mixture_Cd	515066	-20704	90.95233247844021
CTC_test_025_FP_length	CTC	structured	FP_length	512	529471	Mixture_Bphi5	432250	41408	94.29214280029606
CTC_test_025_FP_burst	CTC	structured	FP_burst	512	529471	Shaped	529083	0	99.92671931040604
CTC_test_025_FP_burst	CTC	structured	FP_burst	512	529471	Shaped_filtered	529083	0	99.92671931040604
CTC_test_025_FP_burst	CTC	structured	FP_burst	512	529471	SUM_phi3	529083	0	99.92671931040604
CTC_test_025_FP_burst	CTC	structured	FP_burst	512	529471	MAX_phi3	529083	0	99.92671931040604
CTC_test_025_FP_burst	CTC	structured	FP_burst	512	529471	Naive	529471	0	100.0
CTC_test_025_FP_burst	CTC	structured	FP_burst	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_FP_burst	CTC	structured	FP_burst	512	529471	Mixture_Cd	529471	-55813/2	91.47192848955864
CTC_test_025_FP_burst	CTC	structured	FP_burst	512	529471	Mixture_Bphi5	417845	55813	95.97359081311308
CTC_test_025_FN_uniform	CTC	structured	FN_uniform	512	529471	Shaped	529083	0	99.92671931040604
CTC_test_025_FN_uniform	CTC	structured	FN_uniform	512	529471	Shaped_filtered	529083	0	99.92671931040604
CTC_test_025_FN_uniform	CTC	structured	FN_uniform	512	529471	SUM_phi3	529083	0	99.92671931040604
CTC_test_025_FN_uniform	CTC	structured	FN_uniform	512	529471	MAX_phi3	529083	0	99.92671931040604
CTC_test_025_FN_uniform	CTC	structured	FN_uniform	512	529471	Naive	488621	0	92.28475213939952
CTC_test_025_FN_uniform	CTC	structured	FN_uniform	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_FN_uniform	CTC	structured	FN_uniform	512	529471	Mixture_Cd	488621	-14963/2	89.99844726399891
CTC_test_025_FN_uniform	CTC	structured	FN_uniform	512	529471	Mixture_Bphi5	458695	14963	91.20530540363205
CTC_test_025_FN_length	CTC	structured	FN_length	512	529471	Shaped	529083	0	99.92671931040604
CTC_test_025_FN_length	CTC	structured	FN_length	512	529471	Shaped_filtered	529083	0	99.92671931040604
CTC_test_025_FN_length	CTC	structured	FN_length	512	529471	SUM_phi3	529083	0	99.92671931040604
CTC_test_025_FN_length	CTC	structured	FN_length	512	529471	MAX_phi3	529083	0	99.92671931040604
CTC_test_025_FN_length	CTC	structured	FN_length	512	529471	Naive	429757	0	81.1672405098674
CTC_test_025_FN_length	CTC	structured	FN_length	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_FN_length	CTC	structured	FN_length	512	529471	Mixture_Cd	429757	43901/2	87.8751914779194
CTC_test_025_FN_length	CTC	structured	FN_length	512	529471	Mixture_Bphi5	517559	-43901	84.33430534625897
CTC_test_025_FN_burst	CTC	structured	FN_burst	512	529471	Shaped	529083	0	99.92671931040604
CTC_test_025_FN_burst	CTC	structured	FN_burst	512	529471	Shaped_filtered	529083	0	99.92671931040604
CTC_test_025_FN_burst	CTC	structured	FN_burst	512	529471	SUM_phi3	529083	0	99.92671931040604
CTC_test_025_FN_burst	CTC	structured	FN_burst	512	529471	MAX_phi3	529083	0	99.92671931040604
CTC_test_025_FN_burst	CTC	structured	FN_burst	512	529471	Naive	527675	0	99.66079350899294
CTC_test_025_FN_burst	CTC	structured	FN_burst	512	529471	LR	473658	0	89.45872389611517
CTC_test_025_FN_burst	CTC	structured	FN_burst	512	529471	Mixture_Cd	527675	-54017/2	91.4071458143786
CTC_test_025_FN_burst	CTC	structured	FN_burst	512	529471	Mixture_Bphi5	419641	54017	95.76394967246611
CTC_test_026_learned_F1	CTC	learned	learned_F1	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026_learned_F1	CTC	learned	learned_F1	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026_learned_F1	CTC	learned	learned_F1	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026_learned_F1	CTC	learned	learned_F1	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026_learned_F1	CTC	learned	learned_F1	512	570528	Naive	490679	0	86.00436788378485
CTC_test_026_learned_F1	CTC	learned	learned_F1	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_learned_F1	CTC	learned	learned_F1	512	570528	Mixture_Cd	490679	34004	95.648001106598
CTC_test_026_learned_F1	CTC	learned	learned_F1	512	570528	Mixture_Bphi5	626695	-68008	90.55747386510342
CTC_test_026_learned_05	CTC	learned	learned_05	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026_learned_05	CTC	learned	learned_05	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026_learned_05	CTC	learned	learned_05	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026_learned_05	CTC	learned	learned_05	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026_learned_05	CTC	learned	learned_05	512	570528	Naive	428086	0	75.03330248471592
CTC_test_026_learned_05	CTC	learned	learned_05	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_learned_05	CTC	learned	learned_05	512	570528	Mixture_Cd	428086	130601/2	93.55271406177481
CTC_test_026_learned_05	CTC	learned	learned_05	512	570528	Mixture_Bphi5	689288	-130601	83.77698255568087
CTC_test_026_all_negative	CTC	learned	all_negative	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026_all_negative	CTC	learned	all_negative	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026_all_negative	CTC	learned	all_negative	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026_all_negative	CTC	learned	all_negative	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026_all_negative	CTC	learned	all_negative	512	570528	Naive	0	0	0.0
CTC_test_026_all_negative	CTC	learned	all_negative	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_all_negative	CTC	learned	all_negative	512	570528	Mixture_Cd	0	558687/2	79.22262843127002
CTC_test_026_all_negative	CTC	learned	all_negative	512	570528	Mixture_Bphi5	1117374	-558687	37.40385133197451
CTC_test_026_all_positive	CTC	learned	all_positive	512	570528	Shaped	555126	0	97.30039542318694
CTC_test_026_all_positive	CTC	learned	all_positive	512	570528	Shaped_filtered	555126	0	97.30039542318694
CTC_test_026_all_positive	CTC	learned	all_positive	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026_all_positive	CTC	learned	all_positive	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026_all_positive	CTC	learned	all_positive	512	570528	Naive	506891	0	88.84594621122889
CTC_test_026_all_positive	CTC	learned	all_positive	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_all_positive	CTC	learned	all_positive	512	570528	Mixture_Cd	506891	25898	96.19069427629228
CTC_test_026_all_positive	CTC	learned	all_positive	512	570528	Mixture_Bphi5	610483	-51796	92.31366585315891
CTC_test_026_perfect	CTC	learned	perfect	512	570528	Shaped	554942	0	97.26814459588311
CTC_test_026_perfect	CTC	learned	perfect	512	570528	Shaped_filtered	554942	0	97.26814459588311
CTC_test_026_perfect	CTC	learned	perfect	512	570528	SUM_phi3	554942	0	97.26814459588311
CTC_test_026_perfect	CTC	learned	perfect	512	570528	MAX_phi3	554942	0	97.26814459588311
CTC_test_026_perfect	CTC	learned	perfect	512	570528	Naive	570528	0	100.0
CTC_test_026_perfect	CTC	learned	perfect	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_perfect	CTC	learned	perfect	512	570528	Mixture_Cd	570528	-11841/2	98.32092899377528
CTC_test_026_perfect	CTC	learned	perfect	512	570528	Mixture_Bphi5	546846	11841	99.20725020696399
CTC_test_026_FP_uniform	CTC	structured	FP_uniform	512	570528	Shaped	554942	0	97.26814459588311
CTC_test_026_FP_uniform	CTC	structured	FP_uniform	512	570528	Shaped_filtered	554942	0	97.26814459588311
CTC_test_026_FP_uniform	CTC	structured	FP_uniform	512	570528	SUM_phi3	554942	0	97.26814459588311
CTC_test_026_FP_uniform	CTC	structured	FP_uniform	512	570528	MAX_phi3	554942	0	97.26814459588311
CTC_test_026_FP_uniform	CTC	structured	FP_uniform	512	570528	Naive	570528	0	100.0
CTC_test_026_FP_uniform	CTC	structured	FP_uniform	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_FP_uniform	CTC	structured	FP_uniform	512	570528	Mixture_Cd	570528	-11841/2	98.32092899377528
CTC_test_026_FP_uniform	CTC	structured	FP_uniform	512	570528	Mixture_Bphi5	546846	11841	99.20725020696399
CTC_test_026_FP_length	CTC	structured	FP_length	512	570528	Shaped	554942	0	97.26814459588311
CTC_test_026_FP_length	CTC	structured	FP_length	512	570528	Shaped_filtered	554942	0	97.26814459588311
CTC_test_026_FP_length	CTC	structured	FP_length	512	570528	SUM_phi3	554942	0	97.26814459588311
CTC_test_026_FP_length	CTC	structured	FP_length	512	570528	MAX_phi3	554942	0	97.26814459588311
CTC_test_026_FP_length	CTC	structured	FP_length	512	570528	Naive	570528	0	100.0
CTC_test_026_FP_length	CTC	structured	FP_length	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_FP_length	CTC	structured	FP_length	512	570528	Mixture_Cd	570528	-11841/2	98.32092899377528
CTC_test_026_FP_length	CTC	structured	FP_length	512	570528	Mixture_Bphi5	546846	11841	99.20725020696399
CTC_test_026_FP_burst	CTC	structured	FP_burst	512	570528	Shaped	554942	0	97.26814459588311
CTC_test_026_FP_burst	CTC	structured	FP_burst	512	570528	Shaped_filtered	554942	0	97.26814459588311
CTC_test_026_FP_burst	CTC	structured	FP_burst	512	570528	SUM_phi3	554942	0	97.26814459588311
CTC_test_026_FP_burst	CTC	structured	FP_burst	512	570528	MAX_phi3	554942	0	97.26814459588311
CTC_test_026_FP_burst	CTC	structured	FP_burst	512	570528	Naive	570528	0	100.0
CTC_test_026_FP_burst	CTC	structured	FP_burst	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_FP_burst	CTC	structured	FP_burst	512	570528	Mixture_Cd	570528	-11841/2	98.32092899377528
CTC_test_026_FP_burst	CTC	structured	FP_burst	512	570528	Mixture_Bphi5	546846	11841	99.20725020696399
CTC_test_026_FN_uniform	CTC	structured	FN_uniform	512	570528	Shaped	554942	0	97.26814459588311
CTC_test_026_FN_uniform	CTC	structured	FN_uniform	512	570528	Shaped_filtered	554942	0	97.26814459588311
CTC_test_026_FN_uniform	CTC	structured	FN_uniform	512	570528	SUM_phi3	554942	0	97.26814459588311
CTC_test_026_FN_uniform	CTC	structured	FN_uniform	512	570528	MAX_phi3	554942	0	97.26814459588311
CTC_test_026_FN_uniform	CTC	structured	FN_uniform	512	570528	Naive	518417	0	90.86618009983734
CTC_test_026_FN_uniform	CTC	structured	FN_uniform	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_FN_uniform	CTC	structured	FN_uniform	512	570528	Mixture_Cd	518417	20135	96.5765246164043
CTC_test_026_FN_uniform	CTC	structured	FN_uniform	512	570528	Mixture_Bphi5	598957	-40270	93.5622390615433
CTC_test_026_FN_length	CTC	structured	FN_length	512	570528	Shaped	552794	0	96.89165124235795
CTC_test_026_FN_length	CTC	structured	FN_length	512	570528	Shaped_filtered	552794	0	96.89165124235795
CTC_test_026_FN_length	CTC	structured	FN_length	512	570528	SUM_phi3	552753	0	96.88446491670874
CTC_test_026_FN_length	CTC	structured	FN_length	512	570528	MAX_phi3	552753	0	96.88446491670874
CTC_test_026_FN_length	CTC	structured	FN_length	512	570528	Naive	423772	0	74.27716080542936
CTC_test_026_FN_length	CTC	structured	FN_length	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_FN_length	CTC	structured	FN_length	512	570528	Mixture_Cd	423772	134915/2	93.40830385118628
CTC_test_026_FN_length	CTC	structured	FN_length	512	570528	Mixture_Bphi5	693602	-134915	83.30966129757135
CTC_test_026_FN_burst	CTC	structured	FN_burst	512	570528	Shaped	554942	0	97.26814459588311
CTC_test_026_FN_burst	CTC	structured	FN_burst	512	570528	Shaped_filtered	554942	0	97.26814459588311
CTC_test_026_FN_burst	CTC	structured	FN_burst	512	570528	SUM_phi3	554942	0	97.26814459588311
CTC_test_026_FN_burst	CTC	structured	FN_burst	512	570528	MAX_phi3	554942	0	97.26814459588311
CTC_test_026_FN_burst	CTC	structured	FN_burst	512	570528	Naive	494125	0	86.60836979079029
CTC_test_026_FN_burst	CTC	structured	FN_burst	512	570528	LR	558687	0	97.92455409725727
CTC_test_026_FN_burst	CTC	structured	FN_burst	512	570528	Mixture_Cd	494125	32281	95.76335520620115
CTC_test_026_FN_burst	CTC	structured	FN_burst	512	570528	Mixture_Bphi5	623249	-64562	90.93076757290251
CTC_test_027_learned_F1	CTC	learned	learned_F1	512	476754	Shaped	409340	0	85.85979352034802
CTC_test_027_learned_F1	CTC	learned	learned_F1	512	476754	Shaped_filtered	409340	0	85.85979352034802
CTC_test_027_learned_F1	CTC	learned	learned_F1	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027_learned_F1	CTC	learned	learned_F1	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027_learned_F1	CTC	learned	learned_F1	512	476754	Naive	214156	0	44.91960214282418
CTC_test_027_learned_F1	CTC	learned	learned_F1	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_learned_F1	CTC	learned	learned_F1	512	476754	Mixture_Cd	214156	220297/2	82.3024068617815
CTC_test_027_learned_F1	CTC	learned	learned_F1	512	476754	Mixture_Bphi5	654750	-220297	62.56936834937187
CTC_test_027_learned_05	CTC	learned	learned_05	512	476754	Shaped	409340	0	85.85979352034802
CTC_test_027_learned_05	CTC	learned	learned_05	512	476754	Shaped_filtered	409340	0	85.85979352034802
CTC_test_027_learned_05	CTC	learned	learned_05	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027_learned_05	CTC	learned	learned_05	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027_learned_05	CTC	learned	learned_05	512	476754	Naive	213213	0	44.72180621452573
CTC_test_027_learned_05	CTC	learned	learned_05	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_learned_05	CTC	learned	learned_05	512	476754	Mixture_Cd	213213	110620	82.26463120089466
CTC_test_027_learned_05	CTC	learned	learned_05	512	476754	Mixture_Bphi5	655693	-221240	62.447123742847104
CTC_test_027_all_negative	CTC	learned	all_negative	512	476754	Shaped	409503	0	85.89398306044627
CTC_test_027_all_negative	CTC	learned	all_negative	512	476754	Shaped_filtered	409503	0	85.89398306044627
CTC_test_027_all_negative	CTC	learned	all_negative	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027_all_negative	CTC	learned	all_negative	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027_all_negative	CTC	learned	all_negative	512	476754	Naive	0	0	0.0
CTC_test_027_all_negative	CTC	learned	all_negative	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_all_negative	CTC	learned	all_negative	512	476754	Mixture_Cd	0	434453/2	73.7235262330634
CTC_test_027_all_negative	CTC	learned	all_negative	512	476754	Mixture_Bphi5	868906	-434453	34.80752746398392
CTC_test_027_all_positive	CTC	learned	all_positive	512	476754	Shaped	409340	0	85.85979352034802
CTC_test_027_all_positive	CTC	learned	all_positive	512	476754	Shaped_filtered	409340	0	85.85979352034802
CTC_test_027_all_positive	CTC	learned	all_positive	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027_all_positive	CTC	learned	all_positive	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027_all_positive	CTC	learned	all_positive	512	476754	Naive	382491	0	80.22816798600536
CTC_test_027_all_positive	CTC	learned	all_positive	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_all_positive	CTC	learned	all_positive	512	476754	Mixture_Cd	382491	25981	89.04574289082231
CTC_test_027_all_positive	CTC	learned	all_positive	512	476754	Mixture_Bphi5	486415	-51962	84.39126213447145
CTC_test_027_perfect	CTC	learned	perfect	512	476754	Shaped	455071	0	95.45195215981407
CTC_test_027_perfect	CTC	learned	perfect	512	476754	Shaped_filtered	455071	0	95.45195215981407
CTC_test_027_perfect	CTC	learned	perfect	512	476754	SUM_phi3	455071	0	95.45195215981407
CTC_test_027_perfect	CTC	learned	perfect	512	476754	MAX_phi3	455071	0	95.45195215981407
CTC_test_027_perfect	CTC	learned	perfect	512	476754	Naive	476754	0	100.0
CTC_test_027_perfect	CTC	learned	perfect	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_perfect	CTC	learned	perfect	512	476754	Mixture_Cd	476754	-42301/2	92.82182679556864
CTC_test_027_perfect	CTC	learned	perfect	512	476754	Mixture_Bphi5	392152	42301	96.61092633897341
CTC_test_027_FP_uniform	CTC	structured	FP_uniform	512	476754	Shaped	455071	0	95.45195215981407
CTC_test_027_FP_uniform	CTC	structured	FP_uniform	512	476754	Shaped_filtered	455071	0	95.45195215981407
CTC_test_027_FP_uniform	CTC	structured	FP_uniform	512	476754	SUM_phi3	455071	0	95.45195215981407
CTC_test_027_FP_uniform	CTC	structured	FP_uniform	512	476754	MAX_phi3	455071	0	95.45195215981407
CTC_test_027_FP_uniform	CTC	structured	FP_uniform	512	476754	Naive	476754	0	100.0
CTC_test_027_FP_uniform	CTC	structured	FP_uniform	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_FP_uniform	CTC	structured	FP_uniform	512	476754	Mixture_Cd	476754	-42301/2	92.82182679556864
CTC_test_027_FP_uniform	CTC	structured	FP_uniform	512	476754	Mixture_Bphi5	392152	42301	96.61092633897341
CTC_test_027_FP_length	CTC	structured	FP_length	512	476754	Shaped	475417	0	99.71956187048247
CTC_test_027_FP_length	CTC	structured	FP_length	512	476754	Shaped_filtered	475417	0	99.71956187048247
CTC_test_027_FP_length	CTC	structured	FP_length	512	476754	SUM_phi3	475417	0	99.71956187048247
CTC_test_027_FP_length	CTC	structured	FP_length	512	476754	MAX_phi3	475417	0	99.71956187048247
CTC_test_027_FP_length	CTC	structured	FP_length	512	476754	Naive	472628	0	99.13456415677688
CTC_test_027_FP_length	CTC	structured	FP_length	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_FP_length	CTC	structured	FP_length	512	476754	Mixture_Cd	472628	-38175/2	92.65654325705424
CTC_test_027_FP_length	CTC	structured	FP_length	512	476754	Mixture_Bphi5	396278	38175	96.07605757277909
CTC_test_027_FP_burst	CTC	structured	FP_burst	512	476754	Shaped	455071	0	95.45195215981407
CTC_test_027_FP_burst	CTC	structured	FP_burst	512	476754	Shaped_filtered	455071	0	95.45195215981407
CTC_test_027_FP_burst	CTC	structured	FP_burst	512	476754	SUM_phi3	455071	0	95.45195215981407
CTC_test_027_FP_burst	CTC	structured	FP_burst	512	476754	MAX_phi3	455071	0	95.45195215981407
CTC_test_027_FP_burst	CTC	structured	FP_burst	512	476754	Naive	476754	0	100.0
CTC_test_027_FP_burst	CTC	structured	FP_burst	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_FP_burst	CTC	structured	FP_burst	512	476754	Mixture_Cd	476754	-42301/2	92.82182679556864
CTC_test_027_FP_burst	CTC	structured	FP_burst	512	476754	Mixture_Bphi5	392152	42301	96.61092633897341
CTC_test_027_FN_uniform	CTC	structured	FN_uniform	512	476754	Shaped	451709	0	94.74676667631525
CTC_test_027_FN_uniform	CTC	structured	FN_uniform	512	476754	Shaped_filtered	451709	0	94.74676667631525
CTC_test_027_FN_uniform	CTC	structured	FN_uniform	512	476754	SUM_phi3	451709	0	94.74676667631525
CTC_test_027_FN_uniform	CTC	structured	FN_uniform	512	476754	MAX_phi3	451709	0	94.74676667631525
CTC_test_027_FN_uniform	CTC	structured	FN_uniform	512	476754	Naive	455296	0	95.49914631025645
CTC_test_027_FN_uniform	CTC	structured	FN_uniform	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_FN_uniform	CTC	structured	FN_uniform	512	476754	Mixture_Cd	455296	-20843/2	91.96224023002281
CTC_test_027_FN_uniform	CTC	structured	FN_uniform	512	476754	Mixture_Bphi5	413610	20843	93.82924578032151
CTC_test_027_FN_length	CTC	structured	FN_length	512	476754	Shaped	463369	0	97.19247242812855
CTC_test_027_FN_length	CTC	structured	FN_length	512	476754	Shaped_filtered	463369	0	97.19247242812855
CTC_test_027_FN_length	CTC	structured	FN_length	512	476754	SUM_phi3	463250	0	97.16751196633903
CTC_test_027_FN_length	CTC	structured	FN_length	512	476754	MAX_phi3	463250	0	97.16751196633903
CTC_test_027_FN_length	CTC	structured	FN_length	512	476754	Naive	406599	0	85.28486389207012
CTC_test_027_FN_length	CTC	structured	FN_length	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_FN_length	CTC	structured	FN_length	512	476754	Mixture_Cd	406599	13927	90.01148587349448
CTC_test_027_FN_length	CTC	structured	FN_length	512	476754	Mixture_Bphi5	462307	-27854	87.51647207519191
CTC_test_027_FN_burst	CTC	structured	FN_burst	512	476754	Shaped	475437	0	99.72375690607734
CTC_test_027_FN_burst	CTC	structured	FN_burst	512	476754	Shaped_filtered	475437	0	99.72375690607734
CTC_test_027_FN_burst	CTC	structured	FN_burst	512	476754	SUM_phi3	475437	0	99.72375690607734
CTC_test_027_FN_burst	CTC	structured	FN_burst	512	476754	MAX_phi3	475437	0	99.72375690607734
CTC_test_027_FN_burst	CTC	structured	FN_burst	512	476754	Naive	442666	0	92.8499813320916
CTC_test_027_FN_burst	CTC	structured	FN_burst	512	476754	LR	434453	0	91.12728996505535
CTC_test_027_FN_burst	CTC	structured	FN_burst	512	476754	Mixture_Cd	442666	-8213/2	91.45629474009625
CTC_test_027_FN_burst	CTC	structured	FN_burst	512	476754	Mixture_Bphi5	426240	8213	92.19197178200977
CTC_test_028_learned_F1	CTC	learned	learned_F1	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028_learned_F1	CTC	learned	learned_F1	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028_learned_F1	CTC	learned	learned_F1	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028_learned_F1	CTC	learned	learned_F1	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028_learned_F1	CTC	learned	learned_F1	512	335901	Naive	218563	0	65.06768363297519
CTC_test_028_learned_F1	CTC	learned	learned_F1	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_learned_F1	CTC	learned	learned_F1	512	335901	Mixture_Cd	218563	116891/2	93.2208613518513
CTC_test_028_learned_F1	CTC	learned	learned_F1	512	335901	Mixture_Bphi5	452345	-116891	78.35981108154964
CTC_test_028_learned_05	CTC	learned	learned_05	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028_learned_05	CTC	learned	learned_05	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028_learned_05	CTC	learned	learned_05	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028_learned_05	CTC	learned	learned_05	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028_learned_05	CTC	learned	learned_05	512	335901	Naive	165788	0	49.35620912113986
CTC_test_028_learned_05	CTC	learned	learned_05	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_learned_05	CTC	learned	learned_05	512	335901	Mixture_Cd	165788	84833	90.22023672677956
CTC_test_028_learned_05	CTC	learned	learned_05	512	335901	Mixture_Bphi5	505120	-169666	68.64958581985775
CTC_test_028_all_negative	CTC	learned	all_negative	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028_all_negative	CTC	learned	all_negative	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028_all_negative	CTC	learned	all_negative	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028_all_negative	CTC	learned	all_negative	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028_all_negative	CTC	learned	all_negative	512	335901	Naive	0	0	0.0
CTC_test_028_all_negative	CTC	learned	all_negative	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_all_negative	CTC	learned	all_negative	512	335901	Mixture_Cd	0	167727	80.79403956256564
CTC_test_028_all_negative	CTC	learned	all_negative	512	335901	Mixture_Bphi5	670908	-335454	38.14577102714572
CTC_test_028_all_positive	CTC	learned	all_positive	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028_all_positive	CTC	learned	all_positive	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028_all_positive	CTC	learned	all_positive	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028_all_positive	CTC	learned	all_positive	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028_all_positive	CTC	learned	all_positive	512	335901	Naive	257978	0	76.80179576720522
CTC_test_028_all_positive	CTC	learned	all_positive	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_all_positive	CTC	learned	all_positive	512	335901	Mixture_Cd	257978	38738	95.46187735558793
CTC_test_028_all_positive	CTC	learned	all_positive	512	335901	Mixture_Bphi5	412930	-77476	85.61189120830635
CTC_test_028_perfect	CTC	learned	perfect	512	335901	Shaped	335465	0	99.8701998505512
CTC_test_028_perfect	CTC	learned	perfect	512	335901	Shaped_filtered	335465	0	99.8701998505512
CTC_test_028_perfect	CTC	learned	perfect	512	335901	SUM_phi3	335465	0	99.8701998505512
CTC_test_028_perfect	CTC	learned	perfect	512	335901	MAX_phi3	335465	0	99.8701998505512
CTC_test_028_perfect	CTC	learned	perfect	512	335901	Naive	335901	0	100.0
CTC_test_028_perfect	CTC	learned	perfect	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_perfect	CTC	learned	perfect	512	335901	Mixture_Cd	335901	-447/2	99.89234012507089
CTC_test_028_perfect	CTC	learned	perfect	512	335901	Mixture_Bphi5	335007	447	99.94916990213521
CTC_test_028_FP_uniform	CTC	structured	FP_uniform	512	335901	Shaped	331325	0	98.63769384431723
CTC_test_028_FP_uniform	CTC	structured	FP_uniform	512	335901	Shaped_filtered	331325	0	98.63769384431723
CTC_test_028_FP_uniform	CTC	structured	FP_uniform	512	335901	SUM_phi3	331325	0	98.63769384431723
CTC_test_028_FP_uniform	CTC	structured	FP_uniform	512	335901	MAX_phi3	331325	0	98.63769384431723
CTC_test_028_FP_uniform	CTC	structured	FP_uniform	512	335901	Naive	306928	0	91.37454190371568
CTC_test_028_FP_uniform	CTC	structured	FP_uniform	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_FP_uniform	CTC	structured	FP_uniform	512	335901	Mixture_Cd	306928	14263	98.24502421294957
CTC_test_028_FP_uniform	CTC	structured	FP_uniform	512	335901	Mixture_Bphi5	363980	-28526	94.61834363009353
CTC_test_028_FP_length	CTC	structured	FP_length	512	335901	Shaped	335465	0	99.8701998505512
CTC_test_028_FP_length	CTC	structured	FP_length	512	335901	Shaped_filtered	335465	0	99.8701998505512
CTC_test_028_FP_length	CTC	structured	FP_length	512	335901	SUM_phi3	335465	0	99.8701998505512
CTC_test_028_FP_length	CTC	structured	FP_length	512	335901	MAX_phi3	335465	0	99.8701998505512
CTC_test_028_FP_length	CTC	structured	FP_length	512	335901	Naive	335901	0	100.0
CTC_test_028_FP_length	CTC	structured	FP_length	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_FP_length	CTC	structured	FP_length	512	335901	Mixture_Cd	335901	-447/2	99.89234012507089
CTC_test_028_FP_length	CTC	structured	FP_length	512	335901	Mixture_Bphi5	335007	447	99.94916990213521
CTC_test_028_FP_burst	CTC	structured	FP_burst	512	335901	Shaped	335465	0	99.8701998505512
CTC_test_028_FP_burst	CTC	structured	FP_burst	512	335901	Shaped_filtered	335465	0	99.8701998505512
CTC_test_028_FP_burst	CTC	structured	FP_burst	512	335901	SUM_phi3	335465	0	99.8701998505512
CTC_test_028_FP_burst	CTC	structured	FP_burst	512	335901	MAX_phi3	335465	0	99.8701998505512
CTC_test_028_FP_burst	CTC	structured	FP_burst	512	335901	Naive	335901	0	100.0
CTC_test_028_FP_burst	CTC	structured	FP_burst	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_FP_burst	CTC	structured	FP_burst	512	335901	Mixture_Cd	335901	-447/2	99.89234012507089
CTC_test_028_FP_burst	CTC	structured	FP_burst	512	335901	Mixture_Bphi5	335007	447	99.94916990213521
CTC_test_028_FN_uniform	CTC	structured	FN_uniform	512	335901	Shaped	334676	0	99.63530921313125
CTC_test_028_FN_uniform	CTC	structured	FN_uniform	512	335901	Shaped_filtered	334676	0	99.63530921313125
CTC_test_028_FN_uniform	CTC	structured	FN_uniform	512	335901	SUM_phi3	334676	0	99.63530921313125
CTC_test_028_FN_uniform	CTC	structured	FN_uniform	512	335901	MAX_phi3	334676	0	99.63530921313125
CTC_test_028_FN_uniform	CTC	structured	FN_uniform	512	335901	Naive	236704	0	70.46838205304539
CTC_test_028_FN_uniform	CTC	structured	FN_uniform	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_FN_uniform	CTC	structured	FN_uniform	512	335901	Mixture_Cd	236704	49375	94.25230296859077
CTC_test_028_FN_uniform	CTC	structured	FN_uniform	512	335901	Mixture_Bphi5	434204	-98750	81.69762626814088
CTC_test_028_FN_length	CTC	structured	FN_length	512	335901	Shaped	303897	0	90.47219269963472
CTC_test_028_FN_length	CTC	structured	FN_length	512	335901	Shaped_filtered	303897	0	90.47219269963472
CTC_test_028_FN_length	CTC	structured	FN_length	512	335901	SUM_phi3	303897	0	90.47219269963472
CTC_test_028_FN_length	CTC	structured	FN_length	512	335901	MAX_phi3	303897	0	90.47219269963472
CTC_test_028_FN_length	CTC	structured	FN_length	512	335901	Naive	219751	0	65.42135926954668
CTC_test_028_FN_length	CTC	structured	FN_length	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_FN_length	CTC	structured	FN_length	512	335901	Mixture_Cd	219751	115703/2	93.28840738794005
CTC_test_028_FN_length	CTC	structured	FN_length	512	335901	Mixture_Bphi5	451157	-115703	78.57839464594358
CTC_test_028_FN_burst	CTC	structured	FN_burst	512	335901	Shaped	335465	0	99.8701998505512
CTC_test_028_FN_burst	CTC	structured	FN_burst	512	335901	Shaped_filtered	335465	0	99.8701998505512
CTC_test_028_FN_burst	CTC	structured	FN_burst	512	335901	SUM_phi3	335465	0	99.8701998505512
CTC_test_028_FN_burst	CTC	structured	FN_burst	512	335901	MAX_phi3	335465	0	99.8701998505512
CTC_test_028_FN_burst	CTC	structured	FN_burst	512	335901	Naive	335815	0	99.97439721822799
CTC_test_028_FN_burst	CTC	structured	FN_burst	512	335901	LR	335454	0	99.8669250761385
CTC_test_028_FN_burst	CTC	structured	FN_burst	512	335901	Mixture_Cd	335815	-361/2	99.88745042885571
CTC_test_028_FN_burst	CTC	structured	FN_burst	512	335901	Mixture_Bphi5	335093	361	99.93334651279356
CTC_test_029_learned_F1	CTC	learned	learned_F1	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029_learned_F1	CTC	learned	learned_F1	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029_learned_F1	CTC	learned	learned_F1	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029_learned_F1	CTC	learned	learned_F1	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029_learned_F1	CTC	learned	learned_F1	512	251134	Naive	99778	0	39.730980273479496
CTC_test_029_learned_F1	CTC	learned	learned_F1	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_learned_F1	CTC	learned	learned_F1	512	251134	Mixture_Cd	99778	89681/2	68.62131494442794
CTC_test_029_learned_F1	CTC	learned	learned_F1	512	251134	Mixture_Bphi5	279140	-89681	53.3711460236052
CTC_test_029_learned_05	CTC	learned	learned_05	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029_learned_05	CTC	learned	learned_05	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029_learned_05	CTC	learned	learned_05	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029_learned_05	CTC	learned	learned_05	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029_learned_05	CTC	learned	learned_05	512	251134	Naive	99245	0	39.5187429818344
CTC_test_029_learned_05	CTC	learned	learned_05	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_learned_05	CTC	learned	learned_05	512	251134	Mixture_Cd	99245	45107	68.58078122856384
CTC_test_029_learned_05	CTC	learned	learned_05	512	251134	Mixture_Bphi5	279673	-90214	53.239976163688304
CTC_test_029_all_negative	CTC	learned	all_negative	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029_all_negative	CTC	learned	all_negative	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029_all_negative	CTC	learned	all_negative	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029_all_negative	CTC	learned	all_negative	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029_all_negative	CTC	learned	all_negative	512	251134	Naive	0	0	0.0
CTC_test_029_all_negative	CTC	learned	all_negative	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_all_negative	CTC	learned	all_negative	512	251134	Mixture_Cd	0	189459/2	61.03337291536915
CTC_test_029_all_negative	CTC	learned	all_negative	512	251134	Mixture_Bphi5	378918	-189459	28.816049808243278
CTC_test_029_all_positive	CTC	learned	all_positive	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029_all_positive	CTC	learned	all_positive	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029_all_positive	CTC	learned	all_positive	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029_all_positive	CTC	learned	all_positive	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029_all_positive	CTC	learned	all_positive	512	251134	Naive	223981	0	89.18784393988867
CTC_test_029_all_positive	CTC	learned	all_positive	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_all_positive	CTC	learned	all_positive	512	251134	Mixture_Cd	223981	-17261	78.06673541622722
CTC_test_029_all_positive	CTC	learned	all_positive	512	251134	Mixture_Bphi5	154937	34522	83.93716874641581
CTC_test_029_perfect	CTC	learned	perfect	512	251134	Shaped	248612	0	98.9957552541671
CTC_test_029_perfect	CTC	learned	perfect	512	251134	Shaped_filtered	248612	0	98.9957552541671
CTC_test_029_perfect	CTC	learned	perfect	512	251134	SUM_phi3	248612	0	98.9957552541671
CTC_test_029_perfect	CTC	learned	perfect	512	251134	MAX_phi3	248612	0	98.9957552541671
CTC_test_029_perfect	CTC	learned	perfect	512	251134	Naive	251134	0	100.0
CTC_test_029_perfect	CTC	learned	perfect	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_perfect	CTC	learned	perfect	512	251134	Mixture_Cd	251134	-61675/2	80.1316734778744
CTC_test_029_perfect	CTC	learned	perfect	512	251134	Mixture_Bphi5	127784	61675	90.61944868323278
CTC_test_029_FP_uniform	CTC	structured	FP_uniform	512	251134	Shaped	248612	0	98.9957552541671
CTC_test_029_FP_uniform	CTC	structured	FP_uniform	512	251134	Shaped_filtered	210733	0	83.91257257081877
CTC_test_029_FP_uniform	CTC	structured	FP_uniform	512	251134	SUM_phi3	248612	0	98.9957552541671
CTC_test_029_FP_uniform	CTC	structured	FP_uniform	512	251134	MAX_phi3	248612	0	98.9957552541671
CTC_test_029_FP_uniform	CTC	structured	FP_uniform	512	251134	Naive	229318	0	91.31300421289033
CTC_test_029_FP_uniform	CTC	structured	FP_uniform	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_FP_uniform	CTC	structured	FP_uniform	512	251134	Mixture_Cd	229318	-39859/2	78.47260491260003
CTC_test_029_FP_uniform	CTC	structured	FP_uniform	512	251134	Mixture_Bphi5	149600	39859	85.25059002667184
CTC_test_029_FP_length	CTC	structured	FP_length	512	251134	Shaped	244091	0	97.19552111621684
CTC_test_029_FP_length	CTC	structured	FP_length	512	251134	Shaped_filtered	244091	0	97.19552111621684
CTC_test_029_FP_length	CTC	structured	FP_length	512	251134	SUM_phi3	244091	0	97.19552111621684
CTC_test_029_FP_length	CTC	structured	FP_length	512	251134	MAX_phi3	244091	0	97.19552111621684
CTC_test_029_FP_length	CTC	structured	FP_length	512	251134	Naive	208188	0	82.8991693677479
CTC_test_029_FP_length	CTC	structured	FP_length	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_FP_length	CTC	structured	FP_length	512	251134	Mixture_Cd	208188	-18729/2	76.86570544504194
CTC_test_029_FP_length	CTC	structured	FP_length	512	251134	Mixture_Bphi5	170730	18729	80.0505541166456
CTC_test_029_FP_burst	CTC	structured	FP_burst	512	251134	Shaped	248612	0	98.9957552541671
CTC_test_029_FP_burst	CTC	structured	FP_burst	512	251134	Shaped_filtered	248612	0	98.9957552541671
CTC_test_029_FP_burst	CTC	structured	FP_burst	512	251134	SUM_phi3	248612	0	98.9957552541671
CTC_test_029_FP_burst	CTC	structured	FP_burst	512	251134	MAX_phi3	248612	0	98.9957552541671
CTC_test_029_FP_burst	CTC	structured	FP_burst	512	251134	Naive	251134	0	100.0
CTC_test_029_FP_burst	CTC	structured	FP_burst	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_FP_burst	CTC	structured	FP_burst	512	251134	Mixture_Cd	251134	-61675/2	80.1316734778744
CTC_test_029_FP_burst	CTC	structured	FP_burst	512	251134	Mixture_Bphi5	127784	61675	90.61944868323278
CTC_test_029_FN_uniform	CTC	structured	FN_uniform	512	251134	Shaped	248548	0	98.97027085141796
CTC_test_029_FN_uniform	CTC	structured	FN_uniform	512	251134	Shaped_filtered	248548	0	98.97027085141796
CTC_test_029_FN_uniform	CTC	structured	FN_uniform	512	251134	SUM_phi3	248548	0	98.97027085141796
CTC_test_029_FN_uniform	CTC	structured	FN_uniform	512	251134	MAX_phi3	248548	0	98.97027085141796
CTC_test_029_FN_uniform	CTC	structured	FN_uniform	512	251134	Naive	212983	0	84.80850860496787
CTC_test_029_FN_uniform	CTC	structured	FN_uniform	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_FN_uniform	CTC	structured	FN_uniform	512	251134	Mixture_Cd	212983	-11762	77.23035679132406
CTC_test_029_FN_uniform	CTC	structured	FN_uniform	512	251134	Mixture_Bphi5	165935	23524	81.23059066130135
CTC_test_029_FN_length	CTC	structured	FN_length	512	251134	Shaped	224052	0	89.21611569918848
CTC_test_029_FN_length	CTC	structured	FN_length	512	251134	Shaped_filtered	224052	0	89.21611569918848
CTC_test_029_FN_length	CTC	structured	FN_length	512	251134	SUM_phi3	224052	0	89.21611569918848
CTC_test_029_FN_length	CTC	structured	FN_length	512	251134	MAX_phi3	224052	0	89.21611569918848
CTC_test_029_FN_length	CTC	structured	FN_length	512	251134	Naive	159914	0	63.67676220663072
CTC_test_029_FN_length	CTC	structured	FN_length	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_FN_length	CTC	structured	FN_length	512	251134	Mixture_Cd	159914	29545/2	73.19455235006325
CTC_test_029_FN_length	CTC	structured	FN_length	512	251134	Mixture_Bphi5	219004	-29545	68.17045314548582
CTC_test_029_FN_burst	CTC	structured	FN_burst	512	251134	Shaped	248548	0	98.97027085141796
CTC_test_029_FN_burst	CTC	structured	FN_burst	512	251134	Shaped_filtered	248548	0	98.97027085141796
CTC_test_029_FN_burst	CTC	structured	FN_burst	512	251134	SUM_phi3	248548	0	98.97027085141796
CTC_test_029_FN_burst	CTC	structured	FN_burst	512	251134	MAX_phi3	248548	0	98.97027085141796
CTC_test_029_FN_burst	CTC	structured	FN_burst	512	251134	Naive	250955	0	99.92872331106102
CTC_test_029_FN_burst	CTC	structured	FN_burst	512	251134	LR	189459	0	75.44139781949079
CTC_test_029_FN_burst	CTC	structured	FN_burst	512	251134	Mixture_Cd	250955	-30748	80.11806084158985
CTC_test_029_FN_burst	CTC	structured	FN_burst	512	251134	Mixture_Bphi5	127963	61496	90.57539726686294
CTC_test_030_learned_F1	CTC	learned	learned_F1	81	85756	Shaped	69541	0	81.09170203834134
CTC_test_030_learned_F1	CTC	learned	learned_F1	81	85756	Shaped_filtered	69541	0	81.09170203834134
CTC_test_030_learned_F1	CTC	learned	learned_F1	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030_learned_F1	CTC	learned	learned_F1	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030_learned_F1	CTC	learned	learned_F1	81	85756	Naive	37297	0	43.4920005597276
CTC_test_030_learned_F1	CTC	learned	learned_F1	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_learned_F1	CTC	learned	learned_F1	81	85756	Mixture_Cd	37297	16122	73.91079803935096
CTC_test_030_learned_F1	CTC	learned	learned_F1	81	85756	Mixture_Bphi5	101785	-32244	57.853808557708376
CTC_test_030_learned_05	CTC	learned	learned_05	81	85756	Shaped	69541	0	81.09170203834134
CTC_test_030_learned_05	CTC	learned	learned_05	81	85756	Shaped_filtered	69541	0	81.09170203834134
CTC_test_030_learned_05	CTC	learned	learned_05	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030_learned_05	CTC	learned	learned_05	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030_learned_05	CTC	learned	learned_05	81	85756	Naive	37219	0	43.40104482485191
CTC_test_030_learned_05	CTC	learned	learned_05	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_learned_05	CTC	learned	learned_05	81	85756	Mixture_Cd	37219	16161	73.89342703972557
CTC_test_030_learned_05	CTC	learned	learned_05	81	85756	Mixture_Bphi5	101863	-32322	57.797594822083454
CTC_test_030_all_negative	CTC	learned	all_negative	81	85756	Shaped	69929	0	81.54414851438966
CTC_test_030_all_negative	CTC	learned	all_negative	81	85756	Shaped_filtered	69929	0	81.54414851438966
CTC_test_030_all_negative	CTC	learned	all_negative	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030_all_negative	CTC	learned	all_negative	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030_all_negative	CTC	learned	all_negative	81	85756	Naive	0	0	0.0
CTC_test_030_all_negative	CTC	learned	all_negative	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_all_negative	CTC	learned	all_negative	81	85756	Mixture_Cd	0	69541/2	65.60456505180771
CTC_test_030_all_negative	CTC	learned	all_negative	81	85756	Mixture_Bphi5	139082	-69541	30.974273973067252
CTC_test_030_all_positive	CTC	learned	all_positive	81	85756	Shaped	69541	0	81.09170203834134
CTC_test_030_all_positive	CTC	learned	all_positive	81	85756	Shaped_filtered	69541	0	81.09170203834134
CTC_test_030_all_positive	CTC	learned	all_positive	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030_all_positive	CTC	learned	all_positive	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030_all_positive	CTC	learned	all_positive	81	85756	Naive	56024	0	65.32953962404963
CTC_test_030_all_positive	CTC	learned	all_positive	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_all_positive	CTC	learned	all_positive	81	85756	Mixture_Cd	56024	13517/2	78.08139688530967
CTC_test_030_all_positive	CTC	learned	all_positive	81	85756	Mixture_Bphi5	83058	-13517	71.35014993011296
CTC_test_030_perfect	CTC	learned	perfect	81	85756	Shaped	78780	0	91.86529222445077
CTC_test_030_perfect	CTC	learned	perfect	81	85756	Shaped_filtered	78780	0	91.86529222445077
CTC_test_030_perfect	CTC	learned	perfect	81	85756	SUM_phi3	85629	0	99.85190540603573
CTC_test_030_perfect	CTC	learned	perfect	81	85756	MAX_phi3	85629	0	99.85190540603573
CTC_test_030_perfect	CTC	learned	perfect	81	85756	Naive	85756	0	100.0
CTC_test_030_perfect	CTC	learned	perfect	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_perfect	CTC	learned	perfect	81	85756	Mixture_Cd	85756	-16215/2	84.70286561431297
CTC_test_030_perfect	CTC	learned	perfect	81	85756	Mixture_Bphi5	53326	16215	92.77767284805677
CTC_test_030_FP_uniform	CTC	structured	FP_uniform	81	85756	Shaped	78780	0	91.86529222445077
CTC_test_030_FP_uniform	CTC	structured	FP_uniform	81	85756	Shaped_filtered	78780	0	91.86529222445077
CTC_test_030_FP_uniform	CTC	structured	FP_uniform	81	85756	SUM_phi3	85629	0	99.85190540603573
CTC_test_030_FP_uniform	CTC	structured	FP_uniform	81	85756	MAX_phi3	85629	0	99.85190540603573
CTC_test_030_FP_uniform	CTC	structured	FP_uniform	81	85756	Naive	85756	0	100.0
CTC_test_030_FP_uniform	CTC	structured	FP_uniform	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_FP_uniform	CTC	structured	FP_uniform	81	85756	Mixture_Cd	85756	-16215/2	84.70286561431297
CTC_test_030_FP_uniform	CTC	structured	FP_uniform	81	85756	Mixture_Bphi5	53326	16215	92.77767284805677
CTC_test_030_FP_length	CTC	structured	FP_length	81	85756	Shaped	78780	0	91.86529222445077
CTC_test_030_FP_length	CTC	structured	FP_length	81	85756	Shaped_filtered	67195	0	78.35603339708008
CTC_test_030_FP_length	CTC	structured	FP_length	81	85756	SUM_phi3	85629	0	99.85190540603573
CTC_test_030_FP_length	CTC	structured	FP_length	81	85756	MAX_phi3	85629	0	99.85190540603573
CTC_test_030_FP_length	CTC	structured	FP_length	81	85756	Naive	51090	0	59.57600634357946
CTC_test_030_FP_length	CTC	structured	FP_length	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_FP_length	CTC	structured	FP_length	81	85756	Mixture_Cd	51090	18451/2	76.9825698064417
CTC_test_030_FP_length	CTC	structured	FP_length	81	85756	Mixture_Bphi5	87992	-18451	67.79427080737871
CTC_test_030_FP_burst	CTC	structured	FP_burst	81	85756	Shaped	84452	0	98.47940668874482
CTC_test_030_FP_burst	CTC	structured	FP_burst	81	85756	Shaped_filtered	84452	0	98.47940668874482
CTC_test_030_FP_burst	CTC	structured	FP_burst	81	85756	SUM_phi3	84452	0	98.47940668874482
CTC_test_030_FP_burst	CTC	structured	FP_burst	81	85756	MAX_phi3	84452	0	98.47940668874482
CTC_test_030_FP_burst	CTC	structured	FP_burst	81	85756	Naive	72507	0	84.55035216194786
CTC_test_030_FP_burst	CTC	structured	FP_burst	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_FP_burst	CTC	structured	FP_burst	81	85756	Mixture_Cd	72507	-1483	81.75224543435318
CTC_test_030_FP_burst	CTC	structured	FP_burst	81	85756	Mixture_Bphi5	66575	2966	83.22926536992419
CTC_test_030_FN_uniform	CTC	structured	FN_uniform	81	85756	Shaped	78780	0	91.86529222445077
CTC_test_030_FN_uniform	CTC	structured	FN_uniform	81	85756	Shaped_filtered	78780	0	91.86529222445077
CTC_test_030_FN_uniform	CTC	structured	FN_uniform	81	85756	SUM_phi3	80324	0	93.66574933532348
CTC_test_030_FN_uniform	CTC	structured	FN_uniform	81	85756	MAX_phi3	80324	0	93.66574933532348
CTC_test_030_FN_uniform	CTC	structured	FN_uniform	81	85756	Naive	80451	0	93.81384392928774
CTC_test_030_FN_uniform	CTC	structured	FN_uniform	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_FN_uniform	CTC	structured	FN_uniform	81	85756	Mixture_Cd	80451	-5455	83.52141493466269
CTC_test_030_FN_uniform	CTC	structured	FN_uniform	81	85756	Mixture_Bphi5	58631	10910	88.95441813664507
CTC_test_030_FN_length	CTC	structured	FN_length	81	85756	Shaped	65792	0	76.71999626848267
CTC_test_030_FN_length	CTC	structured	FN_length	81	85756	Shaped_filtered	65792	0	76.71999626848267
CTC_test_030_FN_length	CTC	structured	FN_length	81	85756	SUM_phi3	72641	0	84.70660945006763
CTC_test_030_FN_length	CTC	structured	FN_length	81	85756	MAX_phi3	72641	0	84.70660945006763
CTC_test_030_FN_length	CTC	structured	FN_length	81	85756	Naive	57518	0	67.07169177666869
CTC_test_030_FN_length	CTC	structured	FN_length	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_FN_length	CTC	structured	FN_length	81	85756	Mixture_Cd	57518	12023/2	78.41411833967302
CTC_test_030_FN_length	CTC	structured	FN_length	81	85756	Mixture_Bphi5	81564	-12023	72.42685917400533
CTC_test_030_FN_burst	CTC	structured	FN_burst	81	85756	Shaped	78780	0	91.86529222445077
CTC_test_030_FN_burst	CTC	structured	FN_burst	81	85756	Shaped_filtered	78780	0	91.86529222445077
CTC_test_030_FN_burst	CTC	structured	FN_burst	81	85756	SUM_phi3	85629	0	99.85190540603573
CTC_test_030_FN_burst	CTC	structured	FN_burst	81	85756	MAX_phi3	85629	0	99.85190540603573
CTC_test_030_FN_burst	CTC	structured	FN_burst	81	85756	Naive	84503	0	98.53887774616354
CTC_test_030_FN_burst	CTC	structured	FN_burst	81	85756	LR	69541	0	81.09170203834134
CTC_test_030_FN_burst	CTC	structured	FN_burst	81	85756	Mixture_Cd	84503	-7481	84.42381609468963
CTC_test_030_FN_burst	CTC	structured	FN_burst	81	85756	Mixture_Bphi5	54579	14962	91.87464963346696
CTC_planted_a0	CTC	planted	a=0	512	1	Shaped	676577/700125	0	96.63660060703447
CTC_planted_a0	CTC	planted	a=0	512	1	Shaped_filtered	676577/700125	0	96.63660060703447
CTC_planted_a0	CTC	planted	a=0	512	1	SUM_phi3	676577/700125	0	96.63660060703447
CTC_planted_a0	CTC	planted	a=0	512	1	MAX_phi3	676577/700125	0	96.63660060703447
CTC_planted_a0	CTC	planted	a=0	512	1	Naive	1	0	100.0
CTC_planted_a0	CTC	planted	a=0	512	1	LR	633461/700125	0	90.47827173718979
CTC_planted_a0	CTC	planted	a=0	512	1	Mixture_Cd	1	-33332/700125	92.29676001956629
CTC_planted_a0	CTC	planted	a=0	512	1	Mixture_Bphi5	566797/700125	66664/700125	96.36302343524699
CTC_planted_a1_4	CTC	planted	a=1/4	539	1	Shaped	104124319/137224500	0	75.87881099949352
CTC_planted_a1_4	CTC	planted	a=1/4	539	1	Shaped_filtered	129235469/137224500	0	94.17813072738468
CTC_planted_a1_4	CTC	planted	a=1/4	539	1	SUM_phi3	104124319/137224500	0	75.87881099949352
CTC_planted_a1_4	CTC	planted	a=1/4	539	1	MAX_phi3	104124319/137224500	0	75.87881099949352
CTC_planted_a1_4	CTC	planted	a=1/4	539	1	Naive	1	0	100.0
CTC_planted_a1_4	CTC	planted	a=1/4	539	1	LR	122897417/137224500	0	89.55938407500118
CTC_planted_a1_4	CTC	planted	a=1/4	539	1	Mixture_Cd	1	-14327083/274449000	91.55336428493425
CTC_planted_a1_4	CTC	planted	a=1/4	539	1	Mixture_Bphi5	54285167/68612250	14327083/137224500	96.01203958013387
CTC_planted_a1_2	CTC	planted	a=1/2	539	1	Shaped	12606591/22870750	0	55.12102139195261
CTC_planted_a1_2	CTC	planted	a=1/2	539	1	Shaped_filtered	62930923/68612250	0	91.71966084773491
CTC_planted_a1_2	CTC	planted	a=1/2	539	1	SUM_phi3	12606591/22870750	0	55.12102139195261
CTC_planted_a1_2	CTC	planted	a=1/2	539	1	MAX_phi3	12606591/22870750	0	55.12102139195261
CTC_planted_a1_2	CTC	planted	a=1/2	539	1	Naive	1	0	100.0
CTC_planted_a1_2	CTC	planted	a=1/2	539	1	LR	60818239/68612250	0	88.64049641281258
CTC_planted_a1_2	CTC	planted	a=1/2	539	1	Mixture_Cd	1	-7794011/137224500	90.8099685503022
CTC_planted_a1_2	CTC	planted	a=1/2	539	1	Mixture_Bphi5	26512114/34306125	7794011/68612250	95.66105572502076
CTC_planted_a9_10	CTC	planted	a=9/10	539	1	Shaped	75159773/343061250	0	21.90855801988712
CTC_planted_a9_10	CTC	planted	a=9/10	539	1	Shaped_filtered	301160123/343061250	0	87.78610904029527
CTC_planted_a9_10	CTC	planted	a=9/10	539	1	SUM_phi3	75159773/343061250	0	21.90855801988712
CTC_planted_a9_10	CTC	planted	a=9/10	539	1	MAX_phi3	75159773/343061250	0	21.90855801988712
CTC_planted_a9_10	CTC	planted	a=9/10	539	1	Naive	1	0	100.0
CTC_planted_a9_10	CTC	planted	a=9/10	539	1	LR	299047439/343061250	0	87.17027615331081
CTC_planted_a9_10	CTC	planted	a=9/10	539	1	Mixture_Cd	1	-44013811/686122500	89.62053537489093
CTC_planted_a9_10	CTC	planted	a=9/10	539	1	Mixture_Bphi5	127516814/171530625	44013811/343061250	95.09948155683978
CTC_planted_a1	CTC	planted	a=1	27	1	Shaped	20/147	0	13.60544217687075
CTC_planted_a1	CTC	planted	a=1	27	1	Shaped_filtered	638/735	0	86.80272108843538
CTC_planted_a1	CTC	planted	a=1	27	1	SUM_phi3	20/147	0	13.60544217687075
CTC_planted_a1	CTC	planted	a=1	27	1	MAX_phi3	20/147	0	13.60544217687075
CTC_planted_a1	CTC	planted	a=1	27	1	Naive	1	0	100.0
CTC_planted_a1	CTC	planted	a=1	27	1	LR	638/735	0	86.80272108843538
CTC_planted_a1	CTC	planted	a=1	27	1	Mixture_Cd	1	-97/1470	89.32317708103811
CTC_planted_a1	CTC	planted	a=1	27	1	Mixture_Bphi5	541/735	97/735	94.95908801479453


==> anc/P1_chronological/summary.tsv <==
dataset	study	condition	method	windows	mean_reward_percent	min_reward_percent	max_reward_percent	pooled_reward_percent
NASA	learned	learned_F1	Shaped	7	94.5768356486956	88.39880743598738	98.58842612078966	94.81049645659206
NASA	learned	learned_F1	Shaped_filtered	7	94.5768356486956	88.39880743598738	98.58842612078966	94.81049645659206
NASA	learned	learned_F1	SUM_phi3	7	95.16708614007713	91.10523446019629	99.10377891159955	95.1454836965287
NASA	learned	learned_F1	MAX_phi3	7	95.16708614007713	91.10523446019629	99.10377891159955	95.1454836965287
NASA	learned	learned_F1	Naive	7	61.43204663210228	35.31554383750789	80.59162480137392	60.62500592939748
NASA	learned	learned_F1	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	learned	learned_F1	Mixture_Cd	7	90.09413077235378	84.45169400935681	95.33697009714575	90.18915955271231
NASA	learned	learned_F1	Mixture_Bphi5	7	74.96444709993821	58.59070646284386	87.5534324843917	74.5833058340955
NASA	learned	learned_05	Shaped	7	94.87612748148419	89.07948965275342	98.58842612078966	94.99615775043404
NASA	learned	learned_05	Shaped_filtered	7	94.87612748148419	89.07948965275342	98.58842612078966	94.99615775043404
NASA	learned	learned_05	SUM_phi3	7	95.50001047382905	91.10523446019629	99.10377891159955	95.39300046486476
NASA	learned	learned_05	MAX_phi3	7	95.50001047382905	91.10523446019629	99.10377891159955	95.39300046486476
NASA	learned	learned_05	Naive	7	58.056781175333455	35.31554383750789	77.26995489783799	56.984166136973826
NASA	learned	learned_05	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	learned	learned_05	Mixture_Cd	7	89.44951243063767	83.92248820632702	94.70258759527418	89.49382102615596
NASA	learned	learned_05	Mixture_Bphi5	7	72.87841832660163	58.59070646284386	85.50052758459891	72.33314309478456
NASA	learned	all_negative	Shaped	7	96.96221972958529	94.11613958560524	99.01712626786018	97.13842534177047
NASA	learned	all_negative	Shaped_filtered	7	96.96221972958529	94.11613958560524	99.01712626786018	97.13842534177047
NASA	learned	all_negative	SUM_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	learned	all_negative	MAX_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	learned	all_negative	Naive	7	0.0	0.0	0.0	0.0
NASA	learned	all_negative	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	learned	all_negative	Mixture_Cd	7	78.3616538648565	75.89145520496838	80.10449301680556	78.61081370427935
NASA	learned	all_negative	Mixture_Bphi5	7	36.99735428283049	35.83108467950554	37.820211310246634	37.11499160156395
NASA	learned	all_positive	Shaped	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	learned	all_positive	Shaped_filtered	7	92.0554883974507	79.81629252893721	98.80298535042964	92.07766087641238
NASA	learned	all_positive	SUM_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	learned	all_positive	MAX_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	learned	all_positive	Naive	7	90.4486969304149	84.63358778625954	96.56191932983606	90.3273027408047
NASA	learned	all_positive	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	learned	all_positive	Mixture_Cd	7	95.6358178594966	93.19280061984401	98.0734951901389	95.8617934717223
NASA	learned	all_positive	Mixture_Bphi5	7	92.89772322396517	89.00307901637252	97.27558864219445	92.9403348074828
NASA	learned	perfect	Shaped	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	learned	perfect	Shaped_filtered	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	learned	perfect	SUM_phi3	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	learned	perfect	MAX_phi3	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	learned	perfect	Naive	7	100.0	100.0	100.0	100.0
NASA	learned	perfect	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	learned	perfect	Mixture_Cd	7	97.45995442736174	94.98975576747364	99.20279357931082	97.70911426678462
NASA	learned	perfect	Mixture_Bphi5	7	98.80075315781998	97.63448355449503	99.62361018523613	98.91839047655344
NASA	structured	FP_uniform	Shaped	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	structured	FP_uniform	Shaped_filtered	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	structured	FP_uniform	SUM_phi3	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	structured	FP_uniform	MAX_phi3	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	structured	FP_uniform	Naive	7	100.0	100.0	100.0	100.0
NASA	structured	FP_uniform	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	structured	FP_uniform	Mixture_Cd	7	97.45995442736174	94.98975576747364	99.20279357931082	97.70911426678462
NASA	structured	FP_uniform	Mixture_Bphi5	7	98.80075315781998	97.63448355449503	99.62361018523613	98.91839047655344
NASA	structured	FP_length	Shaped	7	97.88100048966487	94.74855313924938	99.53204171014076	98.10211845513106
NASA	structured	FP_length	Shaped_filtered	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	structured	FP_length	SUM_phi3	7	97.88100048966487	94.74855313924938	99.53204171014076	98.10211845513106
NASA	structured	FP_length	MAX_phi3	7	97.88100048966487	94.74855313924938	99.53204171014076	98.10211845513106
NASA	structured	FP_length	Naive	7	100.0	100.0	100.0	100.0
NASA	structured	FP_length	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	structured	FP_length	Mixture_Cd	7	97.45995442736174	94.98975576747364	99.20279357931082	97.70911426678462
NASA	structured	FP_length	Mixture_Bphi5	7	98.80075315781998	97.63448355449503	99.62361018523613	98.91839047655344
NASA	structured	FP_burst	Shaped	7	97.86681657044365	94.74855313924938	99.53204171014076	98.11853102735112
NASA	structured	FP_burst	Shaped_filtered	7	97.86681657044365	94.74855313924938	99.53204171014076	98.11853102735112
NASA	structured	FP_burst	SUM_phi3	7	97.86681657044365	94.74855313924938	99.53204171014076	98.11853102735112
NASA	structured	FP_burst	MAX_phi3	7	97.86681657044365	94.74855313924938	99.53204171014076	98.11853102735112
NASA	structured	FP_burst	Naive	7	99.49096432466116	96.43675027262813	100.0	99.38002219966415
NASA	structured	FP_burst	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	structured	FP_burst	Mixture_Cd	7	97.36273726411517	94.98975576747364	99.20279357931082	97.59070904305567
NASA	structured	FP_burst	Mixture_Bphi5	7	98.48615180897433	96.29783460768601	99.62361018523613	98.53522312367551
NASA	structured	FN_uniform	Shaped	7	97.91975178525101	95.15740091196072	99.49955328414252	98.14832032028234
NASA	structured	FN_uniform	Shaped_filtered	7	97.91975178525101	95.15740091196072	99.49955328414252	98.14832032028234
NASA	structured	FN_uniform	SUM_phi3	7	97.85834508995764	95.15740091196072	99.30581191916922	98.0830495128407
NASA	structured	FN_uniform	MAX_phi3	7	97.85834508995764	95.15740091196072	99.30581191916922	98.0830495128407
NASA	structured	FN_uniform	Naive	7	91.85496455871821	78.84955531750579	98.56738863556647	92.61880140787613
NASA	structured	FN_uniform	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	structured	FN_uniform	Mixture_Cd	7	95.9043910778632	92.42420250976987	98.13755109696241	96.2994307745454
NASA	structured	FN_uniform	Mixture_Bphi5	7	93.76684441553536	85.25863433340776	97.228787302963	94.35655886890801
NASA	structured	FN_length	Shaped	7	96.70560821477947	91.59432933478735	99.30581191916922	96.75685675524396
NASA	structured	FN_length	Shaped_filtered	7	96.70560821477947	91.59432933478735	99.30581191916922	96.75685675524396
NASA	structured	FN_length	SUM_phi3	7	95.95385957354256	89.0	99.52329482621816	96.28060754978323
NASA	structured	FN_length	MAX_phi3	7	95.95385957354256	89.0	99.52329482621816	96.28060754978323
NASA	structured	FN_length	Naive	7	47.412440352062184	24.5067520168362	76.7395365401076	51.1276290948419
NASA	structured	FN_length	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	structured	FN_length	Mixture_Cd	7	87.41662422731186	80.57182836325157	92.52440800298345	88.37532197929514
NASA	structured	FN_length	Mixture_Bphi5	7	66.29985390998196	50.977090379775355	84.1921419027781	68.71360414637428
NASA	structured	FN_burst	Shaped	7	97.03662237399796	94.67666303162487	99.30581191916922	97.20853453755443
NASA	structured	FN_burst	Shaped_filtered	7	97.03662237399796	94.67666303162487	99.30581191916922	97.20853453755443
NASA	structured	FN_burst	SUM_phi3	7	97.50699051963178	94.67666303162487	99.30581191916922	97.70850133292855
NASA	structured	FN_burst	MAX_phi3	7	97.50699051963178	94.67666303162487	99.30581191916922	97.70850133292855
NASA	structured	FN_burst	Naive	7	95.8964736667751	92.68548080772824	98.44462469309015	95.81934786114775
NASA	structured	FN_burst	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	structured	FN_burst	Mixture_Cd	7	96.67625063458092	94.692705516485	98.3548467489581	96.9106807558338
NASA	structured	FN_burst	Mixture_Bphi5	7	96.26463441015676	94.87981788023241	97.31948647736591	96.3346053596028
NASA	planted	a=0	Shaped	1	99.30581191916922	99.30581191916922	99.30581191916922	99.30581191916922
NASA	planted	a=0	Shaped_filtered	1	99.30581191916922	99.30581191916922	99.30581191916922	99.30581191916922
NASA	planted	a=0	SUM_phi3	1	99.30581191916922	99.30581191916922	99.30581191916922	99.30581191916922
NASA	planted	a=0	MAX_phi3	1	99.30581191916922	99.30581191916922	99.30581191916922	99.30581191916922
NASA	planted	a=0	Naive	1	100.0	100.0	100.0	100.0
NASA	planted	a=0	LR	1	98.81787393865464	98.81787393865464	98.81787393865464	98.81787393865464
NASA	planted	a=0	Mixture_Cd	1	99.04363992687809	99.04363992687809	99.04363992687809	99.04363992687809
NASA	planted	a=0	Mixture_Bphi5	1	99.54846802355311	99.54846802355311	99.54846802355311	99.54846802355311
NASA	planted	a=1/4	Shaped	1	77.8807194835946	77.8807194835946	77.8807194835946	77.8807194835946
NASA	planted	a=1/4	Shaped_filtered	1	96.18003921148576	96.18003921148576	96.18003921148576	96.18003921148576
NASA	planted	a=1/4	SUM_phi3	1	77.8807194835946	77.8807194835946	77.8807194835946	77.8807194835946
NASA	planted	a=1/4	MAX_phi3	1	77.8807194835946	77.8807194835946	77.8807194835946	77.8807194835946
NASA	planted	a=1/4	Naive	1	100.0	100.0	100.0	100.0
NASA	planted	a=1/4	LR	1	95.81408572609982	95.81408572609982	95.81408572609982	95.81408572609982
NASA	planted	a=1/4	Mixture_Cd	1	96.6135242154181	96.6135242154181	96.6135242154181	96.6135242154181
NASA	planted	a=1/4	Mixture_Bphi5	1	98.40112302136347	98.40112302136347	98.40112302136347	98.40112302136347
NASA	planted	a=1/2	Shaped	1	56.455627048019984	56.455627048019984	56.455627048019984	56.455627048019984
NASA	planted	a=1/2	Shaped_filtered	1	93.0542665038023	93.0542665038023	93.0542665038023	93.0542665038023
NASA	planted	a=1/2	SUM_phi3	1	56.455627048019984	56.455627048019984	56.455627048019984	56.455627048019984
NASA	planted	a=1/2	MAX_phi3	1	56.455627048019984	56.455627048019984	56.455627048019984	56.455627048019984
NASA	planted	a=1/2	Naive	1	100.0	100.0	100.0	100.0
NASA	planted	a=1/2	LR	1	92.81029751354501	92.81029751354501	92.81029751354501	92.81029751354501
NASA	planted	a=1/2	Mixture_Cd	1	94.1834085039581	94.1834085039581	94.1834085039581	94.1834085039581
NASA	planted	a=1/2	Mixture_Bphi5	1	97.25377801917384	97.25377801917384	97.25377801917384	97.25377801917384
NASA	planted	a=9/10	Shaped	1	22.175479151100596	22.175479151100596	22.175479151100596	22.175479151100596
NASA	planted	a=9/10	Shaped_filtered	1	88.05303017150877	88.05303017150877	88.05303017150877	88.05303017150877
NASA	planted	a=9/10	SUM_phi3	1	22.175479151100596	22.175479151100596	22.175479151100596	22.175479151100596
NASA	planted	a=9/10	MAX_phi3	1	22.175479151100596	22.175479151100596	22.175479151100596	22.175479151100596
NASA	planted	a=9/10	Naive	1	100.0	100.0	100.0	100.0
NASA	planted	a=9/10	LR	1	88.0042363734573	88.0042363734573	88.0042363734573	88.0042363734573
NASA	planted	a=9/10	Mixture_Cd	1	90.2952233656221	90.2952233656221	90.2952233656221	90.2952233656221
NASA	planted	a=9/10	Mixture_Bphi5	1	95.41802601567039	95.41802601567039	95.41802601567039	95.41802601567039
NASA	planted	a=1	Shaped	1	13.60544217687075	13.60544217687075	13.60544217687075	13.60544217687075
NASA	planted	a=1	Shaped_filtered	1	86.80272108843538	86.80272108843538	86.80272108843538	86.80272108843538
NASA	planted	a=1	SUM_phi3	1	13.60544217687075	13.60544217687075	13.60544217687075	13.60544217687075
NASA	planted	a=1	MAX_phi3	1	13.60544217687075	13.60544217687075	13.60544217687075	13.60544217687075
NASA	planted	a=1	Naive	1	100.0	100.0	100.0	100.0
NASA	planted	a=1	LR	1	86.80272108843538	86.80272108843538	86.80272108843538	86.80272108843538
NASA	planted	a=1	Mixture_Cd	1	89.32317708103811	89.32317708103811	89.32317708103811	89.32317708103811
NASA	planted	a=1	Mixture_Bphi5	1	94.95908801479453	94.95908801479453	94.95908801479453	94.95908801479453
CTC	learned	learned_F1	Shaped	31	89.80674634031136	81.09170203834134	97.30758174883617	90.36057262945518
CTC	learned	learned_F1	Shaped_filtered	31	89.66323007187403	79.09494977776222	97.30758174883617	90.23082815834236
CTC	learned	learned_F1	SUM_phi3	31	89.42783073111379	78.92632457679457	97.40226557687686	89.99447057850084
CTC	learned	learned_F1	MAX_phi3	31	89.95051052779628	78.92632457679457	97.40226557687686	90.50825184484523
CTC	learned	learned_F1	Naive	31	62.675698531963825	39.730980273479496	86.00436788378485	63.91173443388464
CTC	learned	learned_F1	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	learned	learned_F1	Mixture_Cd	31	85.79229254092962	68.62131494442794	95.648001106598	86.62981777837433
CTC	learned	learned_F1	Mixture_Bphi5	31	73.58987372072444	53.3711460236052	90.55747386510342	74.6377584094953
CTC	learned	learned_05	Shaped	31	89.89976304042713	81.09170203834134	97.30758174883617	90.53030846599925
CTC	learned	learned_05	Shaped_filtered	31	89.89976304042713	81.09170203834134	97.30758174883617	90.53030846599925
CTC	learned	learned_05	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	learned	learned_05	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	learned	learned_05	Naive	31	54.99447907222611	35.79176196618889	75.03330248471592	56.22303567377573
CTC	learned	learned_05	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	learned	learned_05	Mixture_Cd	31	84.32531016164326	68.58078122856384	93.55271406177481	85.16140697982311
CTC	learned	learned_05	Mixture_Bphi5	31	68.84261901955942	53.239976163688304	83.77698255568087	69.88588124648882
CTC	learned	all_negative	Shaped	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	learned	all_negative	Shaped_filtered	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	learned	all_negative	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	learned	all_negative	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	learned	all_negative	Naive	31	0.0	0.0	0.0	0.0
CTC	learned	all_negative	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	learned	all_negative	Mixture_Cd	31	73.82229925564545	61.03337291536915	80.79403956256564	74.42376264148086
CTC	learned	all_negative	Mixture_Bphi5	31	34.85416175932891	28.816049808243278	38.14577102714572	35.13813424939758
CTC	learned	all_positive	Shaped	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	learned	all_positive	Shaped_filtered	31	89.45781614090673	79.09494977776222	97.40226557687686	90.07602878230291
CTC	learned	all_positive	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	learned	all_positive	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	learned	all_positive	Naive	31	83.5106317740389	65.32953962404963	95.10166944042936	84.1453929476824
CTC	learned	all_positive	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	learned	all_positive	Mixture_Cd	31	89.77141071349843	78.06673541622722	96.19069427629228	90.49410269613034
CTC	learned	all_positive	Mixture_Bphi5	31	86.46657061766187	71.35014993011296	93.22124820870249	87.14284708778099
CTC	learned	perfect	Shaped	31	96.58380703777162	85.31393427046201	99.92671931040604	96.94591517421647
CTC	learned	perfect	Shaped_filtered	31	96.58380703777162	85.31393427046201	99.92671931040604	96.94591517421647
CTC	learned	perfect	SUM_phi3	31	96.78903460359	85.31393427046201	99.92671931040604	96.93001999568271
CTC	learned	perfect	MAX_phi3	31	96.83945952982127	85.31393427046201	99.92671931040604	96.97483548368088
CTC	learned	perfect	Naive	31	100.0	100.0	100.0	100.0
CTC	learned	perfect	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	learned	perfect	Mixture_Cd	31	92.92059981815072	80.1316734778744	99.89234012507089	93.52206320398611
CTC	learned	perfect	Mixture_Bphi5	31	96.6575606343184	90.61944868323278	99.94916990213521	96.94153312438709
CTC	structured	FP_uniform	Shaped	31	96.08641112169498	86.24683992605858	99.92671931040604	96.45325623693404
CTC	structured	FP_uniform	Shaped_filtered	31	95.94510280167859	83.91257257081877	99.92671931040604	96.55761605297009
CTC	structured	FP_uniform	SUM_phi3	31	96.47011908715584	86.24683992605858	99.92671931040604	96.60144839700209
CTC	structured	FP_uniform	MAX_phi3	31	96.52290830989733	86.24683992605858	99.92671931040604	96.64787599684539
CTC	structured	FP_uniform	Naive	31	96.27654087899177	82.70256821386117	100.0	96.3337279139914
CTC	structured	FP_uniform	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	structured	FP_uniform	Mixture_Cd	31	92.20948240389855	78.47260491260003	98.32092899377528	92.82186754156098
CTC	structured	FP_uniform	Mixture_Bphi5	31	94.35633634181448	85.09276905357899	99.20725020696399	94.67565236322879
CTC	structured	FP_length	Shaped	31	96.0565867933974	83.2270468792137	99.9176856974756	96.3822866768421
CTC	structured	FP_length	Shaped_filtered	31	95.54185536777821	78.35603339708008	99.9176856974756	96.26482845206425
CTC	structured	FP_length	SUM_phi3	31	96.30140347187361	83.2270468792137	99.9176856974756	96.41393658477159
CTC	structured	FP_length	MAX_phi3	31	96.3945648328781	83.2270468792137	99.9176856974756	96.49851749828332
CTC	structured	FP_length	Naive	31	95.36861843274018	59.57600634357946	100.0	96.65638232942223
CTC	structured	FP_length	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	structured	FP_length	Mixture_Cd	31	92.03608464623898	76.86570544504194	99.89234012507089	92.88348905159815
CTC	structured	FP_length	Mixture_Bphi5	31	93.79520941088205	67.79427080737871	99.94916990213521	94.87506375858527
CTC	structured	FP_burst	Shaped	31	96.41258701496582	85.31393427046201	99.92671931040604	96.63126025316873
CTC	structured	FP_burst	Shaped_filtered	31	96.5441761333325	85.31393427046201	99.92671931040604	96.79631852276817
CTC	structured	FP_burst	SUM_phi3	31	96.39971489760596	85.31393427046201	99.92671931040604	96.60608321855688
CTC	structured	FP_burst	MAX_phi3	31	96.45013982383723	85.31393427046201	99.92671931040604	96.65089870655504
CTC	structured	FP_burst	Naive	31	98.1472382749052	84.35079261714309	100.0	98.61759577333585
CTC	structured	FP_burst	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	structured	FP_burst	Mixture_Cd	31	92.56675381518507	80.1316734778744	99.89234012507089	93.25804748978902
CTC	structured	FP_burst	Mixture_Bphi5	31	95.51249091515491	83.22926536992419	99.94916990213521	96.08716032611713
CTC	structured	FN_uniform	Shaped	31	94.95788037757539	83.64693430815134	99.92671931040604	95.26599692782777
CTC	structured	FN_uniform	Shaped_filtered	31	94.95788037757539	83.64693430815134	99.92671931040604	95.26599692782777
CTC	structured	FN_uniform	SUM_phi3	31	94.78012102154936	83.64693430815134	99.92671931040604	94.96651051368661
CTC	structured	FN_uniform	MAX_phi3	31	94.9537942495721	83.64693430815134	99.92671931040604	95.10893204612717
CTC	structured	FN_uniform	Naive	31	89.23623193213622	70.46838205304539	99.83644232900524	89.36389058767888
CTC	structured	FN_uniform	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	structured	FN_uniform	Mixture_Cd	31	90.86490304069913	77.23035679132406	96.5765246164043	91.49074706026411
CTC	structured	FN_uniform	Mixture_Bphi5	31	90.00518612135778	79.03205775145923	98.0519825375329	90.36805599950995
CTC	structured	FN_length	Shaped	31	92.86070762764903	76.71999626848267	99.92671931040604	93.80230318266906
CTC	structured	FN_length	Shaped_filtered	31	92.86070762764903	76.71999626848267	99.92671931040604	93.80230318266906
CTC	structured	FN_length	SUM_phi3	31	92.86992180944434	81.06365455609418	99.92671931040604	93.5942980092556
CTC	structured	FN_length	MAX_phi3	31	93.1818001817348	81.06365455609418	99.92671931040604	93.89957337047704
CTC	structured	FN_length	Naive	31	72.79560363537638	53.789564800233606	91.00153763545836	74.35320576684161
CTC	structured	FN_length	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	structured	FN_length	Mixture_Cd	31	87.72502243421967	73.19455235006325	94.83919500980531	88.62396135669027
CTC	structured	FN_length	Mixture_Bphi5	31	79.84431903755691	67.40796148237754	92.81343366485683	81.09094258582039
CTC	structured	FN_burst	Shaped	31	96.30017001516856	85.31393427046201	99.92671931040604	96.61835114543905
CTC	structured	FN_burst	Shaped_filtered	31	96.30017001516856	85.31393427046201	99.92671931040604	96.61835114543905
CTC	structured	FN_burst	SUM_phi3	31	96.45036024943006	85.31393427046201	99.92671931040604	96.53902180839256
CTC	structured	FN_burst	MAX_phi3	31	96.52730168034408	85.31393427046201	99.92671931040604	96.61241564273648
CTC	structured	FN_burst	Naive	31	92.15099217735508	79.74927032324226	99.97439721822799	91.5137882888013
CTC	structured	FN_burst	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	structured	FN_burst	Mixture_Cd	31	91.42157271300745	80.11806084158985	99.88745042885571	91.90134098501088
CTC	structured	FN_burst	Mixture_Bphi5	31	91.80660702196003	83.95779799044635	99.93334651279356	91.69676585113888
CTC	planted	a=0	Shaped	1	96.63660060703447	96.63660060703447	96.63660060703447	96.63660060703447
CTC	planted	a=0	Shaped_filtered	1	96.63660060703447	96.63660060703447	96.63660060703447	96.63660060703447
CTC	planted	a=0	SUM_phi3	1	96.63660060703447	96.63660060703447	96.63660060703447	96.63660060703447
CTC	planted	a=0	MAX_phi3	1	96.63660060703447	96.63660060703447	96.63660060703447	96.63660060703447
CTC	planted	a=0	Naive	1	100.0	100.0	100.0	100.0
CTC	planted	a=0	LR	1	90.47827173718979	90.47827173718979	90.47827173718979	90.47827173718979
CTC	planted	a=0	Mixture_Cd	1	92.29676001956629	92.29676001956629	92.29676001956629	92.29676001956629
CTC	planted	a=0	Mixture_Bphi5	1	96.36302343524699	96.36302343524699	96.36302343524699	96.36302343524699
CTC	planted	a=1/4	Shaped	1	75.87881099949352	75.87881099949352	75.87881099949352	75.87881099949352
CTC	planted	a=1/4	Shaped_filtered	1	94.17813072738468	94.17813072738468	94.17813072738468	94.17813072738468
CTC	planted	a=1/4	SUM_phi3	1	75.87881099949352	75.87881099949352	75.87881099949352	75.87881099949352
CTC	planted	a=1/4	MAX_phi3	1	75.87881099949352	75.87881099949352	75.87881099949352	75.87881099949352
CTC	planted	a=1/4	Naive	1	100.0	100.0	100.0	100.0
CTC	planted	a=1/4	LR	1	89.55938407500118	89.55938407500118	89.55938407500118	89.55938407500118
CTC	planted	a=1/4	Mixture_Cd	1	91.55336428493425	91.55336428493425	91.55336428493425	91.55336428493425
CTC	planted	a=1/4	Mixture_Bphi5	1	96.01203958013387	96.01203958013387	96.01203958013387	96.01203958013387
CTC	planted	a=1/2	Shaped	1	55.12102139195261	55.12102139195261	55.12102139195261	55.12102139195261
CTC	planted	a=1/2	Shaped_filtered	1	91.71966084773491	91.71966084773491	91.71966084773491	91.71966084773491
CTC	planted	a=1/2	SUM_phi3	1	55.12102139195261	55.12102139195261	55.12102139195261	55.12102139195261
CTC	planted	a=1/2	MAX_phi3	1	55.12102139195261	55.12102139195261	55.12102139195261	55.12102139195261
CTC	planted	a=1/2	Naive	1	100.0	100.0	100.0	100.0
CTC	planted	a=1/2	LR	1	88.64049641281258	88.64049641281258	88.64049641281258	88.64049641281258
CTC	planted	a=1/2	Mixture_Cd	1	90.8099685503022	90.8099685503022	90.8099685503022	90.8099685503022
CTC	planted	a=1/2	Mixture_Bphi5	1	95.66105572502076	95.66105572502076	95.66105572502076	95.66105572502076
CTC	planted	a=9/10	Shaped	1	21.90855801988712	21.90855801988712	21.90855801988712	21.90855801988712
CTC	planted	a=9/10	Shaped_filtered	1	87.78610904029527	87.78610904029527	87.78610904029527	87.78610904029527
CTC	planted	a=9/10	SUM_phi3	1	21.90855801988712	21.90855801988712	21.90855801988712	21.90855801988712
CTC	planted	a=9/10	MAX_phi3	1	21.90855801988712	21.90855801988712	21.90855801988712	21.90855801988712
CTC	planted	a=9/10	Naive	1	100.0	100.0	100.0	100.0
CTC	planted	a=9/10	LR	1	87.17027615331081	87.17027615331081	87.17027615331081	87.17027615331081
CTC	planted	a=9/10	Mixture_Cd	1	89.62053537489093	89.62053537489093	89.62053537489093	89.62053537489093
CTC	planted	a=9/10	Mixture_Bphi5	1	95.09948155683978	95.09948155683978	95.09948155683978	95.09948155683978
CTC	planted	a=1	Shaped	1	13.60544217687075	13.60544217687075	13.60544217687075	13.60544217687075
CTC	planted	a=1	Shaped_filtered	1	86.80272108843538	86.80272108843538	86.80272108843538	86.80272108843538
CTC	planted	a=1	SUM_phi3	1	13.60544217687075	13.60544217687075	13.60544217687075	13.60544217687075
CTC	planted	a=1	MAX_phi3	1	13.60544217687075	13.60544217687075	13.60544217687075	13.60544217687075
CTC	planted	a=1	Naive	1	100.0	100.0	100.0	100.0
CTC	planted	a=1	LR	1	86.80272108843538	86.80272108843538	86.80272108843538	86.80272108843538
CTC	planted	a=1	Mixture_Cd	1	89.32317708103811	89.32317708103811	89.32317708103811	89.32317708103811
CTC	planted	a=1	Mixture_Bphi5	1	94.95908801479453	94.95908801479453	94.95908801479453	94.95908801479453


==> anc/P2_decision_aligned/contrasts_corrected.tsv <==
dataset	scope	treated	control	control_method	n	mean_difference_pp	min_difference_pp	max_difference_pp	wins	ties	losses	leave_one_out_min	leave_one_out_max	interpretation
NASA	windows	ordinary_reward	ordinary_F1	Shaped_filtered	7	2.385384080889669	0.0	6.0713346194317666	6	1	0	1.7710589911326526	2.7829480943712803	finite-instance descriptive sensitivity; not confidence interval
NASA	windows	cost_reward	ordinary_F1	Shaped_filtered	7	2.385384080889669	0.0	6.0713346194317666	6	1	0	1.7710589911326526	2.7829480943712803	finite-instance descriptive sensitivity; not confidence interval
NASA	windows	ordinary_reward	all_negative	Shaped_filtered	7	0.0	0.0	0.0	0	7	0	0.0	0.0	finite-instance descriptive sensitivity; not confidence interval
NASA	windows	cost_reward	all_negative	Shaped_filtered	7	0.0	0.0	0.0	0	7	0	0.0	0.0	finite-instance descriptive sensitivity; not confidence interval
NASA	windows	ordinary_reward	ordinary_F1	LR	7	0.10188872331353187	-1.9569247546346702	1.1069314001478148	6	0	1	-0.06561838949218195	0.44502430297156553	finite-instance descriptive sensitivity; not confidence interval
NASA	windows	cost_reward	ordinary_F1	LR	7	0.10188872331353187	-1.9569247546346702	1.1069314001478148	6	0	1	-0.06561838949218195	0.44502430297156553	finite-instance descriptive sensitivity; not confidence interval
NASA	continuous_tail	ordinary_reward	ordinary_F1	Shaped_filtered	1	1.9955583233978302	1.9955583233978302	1.9955583233978302	1	0	0			finite-instance descriptive sensitivity; not confidence interval
NASA	continuous_tail	cost_reward	ordinary_F1	Shaped_filtered	1	1.9955583233978302	1.9955583233978302	1.9955583233978302	1	0	0			finite-instance descriptive sensitivity; not confidence interval
NASA	continuous_tail	ordinary_reward	all_negative	Shaped_filtered	1	0.0	0.0	0.0	0	1	0			finite-instance descriptive sensitivity; not confidence interval
NASA	continuous_tail	cost_reward	all_negative	Shaped_filtered	1	0.0	0.0	0.0	0	1	0			finite-instance descriptive sensitivity; not confidence interval
NASA	continuous_tail	ordinary_reward	ordinary_F1	LR	1	-0.10121133993160925	-0.10121133993160925	-0.10121133993160925	0	0	1			finite-instance descriptive sensitivity; not confidence interval
NASA	continuous_tail	cost_reward	ordinary_F1	LR	1	-0.10121133993160925	-0.10121133993160925	-0.10121133993160925	0	0	1			finite-instance descriptive sensitivity; not confidence interval
CTC	windows	ordinary_reward	ordinary_F1	Shaped_filtered	31	0.6369447234314957	-0.34295895696753576	6.727890419546739	13	17	1	0.4339132002276543	0.6696081794447968	finite-instance descriptive sensitivity; not confidence interval
CTC	windows	cost_reward	ordinary_F1	Shaped_filtered	31	0.8171152309106354	-0.34295895696753576	6.727890419546739	13	17	1	0.620089391289432	0.8557843705065745	finite-instance descriptive sensitivity; not confidence interval
CTC	windows	ordinary_reward	all_negative	Shaped_filtered	31	0.0	0.0	0.0	0	31	0	0.0	0.0	finite-instance descriptive sensitivity; not confidence interval
CTC	windows	cost_reward	all_negative	Shaped_filtered	31	0.18017050747913976	-0.3888424110922841	2.532772951494991	3	27	1	0.10175042601194471	0.1991376047648539	finite-instance descriptive sensitivity; not confidence interval
CTC	windows	ordinary_reward	ordinary_F1	LR	31	-0.9492053400043907	-11.184684842333667	12.74220137456497	13	1	17	-1.4055855638233694	-0.6080226899267482	finite-instance descriptive sensitivity; not confidence interval
CTC	windows	cost_reward	ordinary_F1	LR	31	-0.769034832525251	-11.184684842333667	12.74220137456497	13	1	17	-1.2194093727615918	-0.42184649886497044	finite-instance descriptive sensitivity; not confidence interval
CTC	continuous_tail	ordinary_reward	ordinary_F1	Shaped_filtered	1	0.24851605465038062	0.24851605465038062	0.24851605465038062	1	0	0			finite-instance descriptive sensitivity; not confidence interval
CTC	continuous_tail	cost_reward	ordinary_F1	Shaped_filtered	1	0.2667299249194315	0.2667299249194315	0.2667299249194315	1	0	0			finite-instance descriptive sensitivity; not confidence interval
CTC	continuous_tail	ordinary_reward	all_negative	Shaped_filtered	1	0.0	0.0	0.0	0	1	0			finite-instance descriptive sensitivity; not confidence interval
CTC	continuous_tail	cost_reward	all_negative	Shaped_filtered	1	0.018213870269050858	0.018213870269050858	0.018213870269050858	1	0	0			finite-instance descriptive sensitivity; not confidence interval
CTC	continuous_tail	ordinary_reward	ordinary_F1	LR	1	-0.9390940070420726	-0.9390940070420726	-0.9390940070420726	0	0	1			finite-instance descriptive sensitivity; not confidence interval
CTC	continuous_tail	cost_reward	ordinary_F1	LR	1	-0.9208801367730217	-0.9208801367730217	-0.9208801367730217	0	0	1			finite-instance descriptive sensitivity; not confidence interval


==> anc/P2_decision_aligned/metric_summary.tsv <==
dataset	scope	condition	n	F1	weighted_recall	pooled_eta	mean_eta	active	mean_projected_eta	suppressed_positives	special_admissions	ordinary_admissions	revoked	revoked_started	mean_bound_percent
CTC	continuous_tail	all_negative	1	0.0	0.0	1.0	1.0	0	1.0	0	0	91	136	9	9.016994374947423
CTC	continuous_tail	all_positive	1	0.03799237611181703	1.0	103.6132941849872	103.6132941849872	0	11.518848069720942	13994	19	81	145	9	9.016994374947423
CTC	continuous_tail	cost_05	1	0.030211480362537766	0.04698912519281828	1.1379433097982172	1.1379433097982172	0	1.1379433097982172	0	0	91	136	9	9.016994374947423
CTC	continuous_tail	cost_F1	1	0.10043668122270742	0.35058226488537936	4.253873029295226	4.253873029295226	0	1.8014237488213405	479	2	94	153	9	9.016994374947423
CTC	continuous_tail	cost_eta	1	0.019169329073482427	0.028358557874572754	1.0630572325495005	1.0630572325495005	0	1.0630572325495005	0	0	91	136	9	9.016994374947423
CTC	continuous_tail	cost_reward	1	0.08333333333333333	0.13388853299167203	1.6435755266922392	1.6435755266922392	0	1.5009840810147943	38	4	86	145	10	9.016994374947423
CTC	continuous_tail	ordinary_05	1	0.10191082802547771	0.06414896942980264	1.9819379119831932	1.9819379119831932	0	1.9819379119831932	0	0	90	138	9	9.016994374947423
CTC	continuous_tail	ordinary_F1	1	0.11072664359861592	0.10871990603896209	2.5486964408157187	2.5486964408157187	0	2.1145085994816872	82	2	89	140	9	9.016994374947423
CTC	continuous_tail	ordinary_eta	1	0.0	0.0	1.0	1.0	0	1.0	0	0	91	136	9	9.016994374947423
CTC	continuous_tail	ordinary_reward	1	0.0	0.0	1.0	1.0	0	1.0	0	0	91	136	9	9.016994374947423
CTC	continuous_tail	perfect	1	1.0	1.0	0.0	0.0	1	0.0	0	102	79	405	9	38.19660112501052
CTC	windows	all_negative	31	0.0	0.0	1.0	1.0	0	1.0	0	0	139	269	20	9.016994374947425
CTC	windows	all_positive	31	0.11246256341299432	1.0	33.38047885217637	35.234224562443735	0	4.687051434590017	13282	29	126	261	21	9.016994374947425
CTC	windows	cost_05	31	0.09393346379647749	0.15359401711097953	0.9222558452030666	0.9345742354606208	4	0.9345742354606208	0	0	139	269	20	9.354942503903258
CTC	windows	cost_F1	31	0.2605633802816901	0.6355815067566721	1.926864347810688	1.930367466242615	0	1.0462584321830541	718	6	137	277	22	9.016994374947425
CTC	windows	cost_eta	31	0.05894308943089431	0.10522791383872832	0.9488319364241711	0.9524110340233825	3	0.9524110340233825	0	0	139	269	20	9.276856537803315
CTC	windows	cost_reward	31	0.23255813953488372	0.3715844525246801	0.9501200992792211	0.9787980896013945	4	0.9688223060877775	88	4	137	271	20	9.634120082534507
CTC	windows	ordinary_05	31	0.36751548520302824	0.2851544345136048	1.259709142048121	1.3174444233971054	0	1.3174444233971054	0	0	135	255	21	9.016994374947425
CTC	windows	ordinary_F1	31	0.42724795640326974	0.36440774583102686	1.5735061631219034	1.6405505238150602	0	1.4332995891855218	222	8	135	263	20	9.016994374947425
CTC	windows	ordinary_eta	31	0.0	0.0	1.0	1.0	0	1.0	0	0	139	269	20	9.016994374947425
CTC	windows	ordinary_reward	31	0.0	0.0	1.0	1.0	0	1.0	0	0	139	269	20	9.016994374947425
CTC	windows	perfect	31	1.0	1.0	0.0	0.0	31	0.0	0	207	128	622	37	38.19660112501053
NASA	continuous_tail	all_negative	1	0.0	0.0	1.0	1.0	0	1.0	0	0	63	63	63	9.016994374947425
NASA	continuous_tail	all_positive	1	0.36692272932670583	1.0	22.26524053916104	22.26524053916104	0	3.553199876415627	2600	12	47	59	59	9.016994374947425
NASA	continuous_tail	cost_05	1	0.24191866527632952	0.6710767046362542	0.4699586341021198	0.4699586341021198	1	0.5959517401086496	21	0	57	57	57	20.24577863295708
NASA	continuous_tail	cost_F1	1	0.5491009681881052	0.9415201846404769	1.4249994915219764	1.4249994915219764	0	0.7352456626824588	215	8	56	64	64	9.016994374947425
NASA	continuous_tail	cost_eta	1	0.24191866527632952	0.6710767046362542	0.4699586341021198	0.4699586341021198	1	0.5959517401086496	21	0	57	57	57	20.24577863295708
NASA	continuous_tail	cost_reward	1	0.0	0.0	1.0	1.0	0	1.0	0	0	63	63	63	9.016994374947425
NASA	continuous_tail	ordinary_05	1	0.7438752783964365	0.5334515585093556	0.6062675485451233	0.6062675485451233	1	0.6247451556572297	11	0	55	55	55	15.039241398194491
NASA	continuous_tail	ordinary_F1	1	0.7416201117318436	0.6138937503692519	0.5553132079345816	0.5553132079345816	1	0.6137562191704932	71	4	53	57	57	16.985524022083275
NASA	continuous_tail	ordinary_eta	1	0.7357094821788837	0.6912502070231954	0.5071869736647125	0.5071869736647125	1	0.623756286967563	111	7	56	63	63	18.82378259613828
NASA	continuous_tail	ordinary_reward	1	0.0	0.0	1.0	1.0	0	1.0	0	0	63	63	63	9.016994374947425
NASA	continuous_tail	perfect	1	1.0	1.0	0.0	0.0	1	0.0	0	31	59	90	90	38.19660112501052
NASA	windows	all_negative	7	0.0	0.0	1.0	1.0	0	1.0	0	0	66	66	66	9.016994374947425
NASA	windows	all_positive	7	0.37646001796945194	1.0	21.642241027635738	21.195720779177773	0	3.7082656307078596	2573	13	47	60	60	9.016994374947425
NASA	windows	cost_05	7	0.25125628140703515	0.661793808760329	0.48382175756828294	0.47681197875280584	7	0.5740591133468997	22	0	58	58	58	19.984004160962602
NASA	windows	cost_F1	7	0.56	0.9510782016374624	1.4127638581877864	1.227426547864511	3	0.810484615053741	223	8	56	64	64	11.489705218881442
NASA	windows	cost_eta	7	0.25125628140703515	0.661793808760329	0.48382175756828294	0.47681197875280584	7	0.5740591133468997	22	0	58	58	58	19.984004160962602
NASA	windows	cost_reward	7	0.0	0.0	1.0	1.0	0	1.0	0	0	66	66	66	9.016994374947425
NASA	windows	ordinary_05	7	0.7464183381088825	0.5324978416993179	0.6129308300207766	0.584193894866378	6	0.6077259546392294	12	0	56	56	56	17.55961356910989
NASA	windows	ordinary_F1	7	0.7432795698924731	0.6101027445995048	0.5766998396690922	0.5496063210816429	6	0.5977716233587982	78	4	54	58	58	18.156116657714854
NASA	windows	ordinary_eta	7	0.7343244990303813	0.6858567267828513	0.532287229500887	0.5180117955904452	6	0.5997963506505182	123	7	57	64	64	18.47632455883442
NASA	windows	ordinary_reward	7	0.0	0.0	1.0	1.0	0	1.0	0	0	66	66	66	9.016994374947425
NASA	windows	perfect	7	1.0	1.0	0.0	0.0	7	0.0	0	31	63	94	94	38.196601125010524


==> anc/P2_decision_aligned/metrics.tsv <==
case_id	dataset	scope	condition	model	threshold	n	OPT_exact	TP	FP	FN	TN	precision	recall	F1	FN_weight	FP_conflict_excess	eta_exact	eta_over_OPT	weighted_recall	error_bound_active	projected_eta_over_OPT	projected_weighted_recall	projected_F1	suppressed_positives	filtered_guarantee_percent	filtered_bound_slack_percent	SGF_special	SGF_ordinary	SGF_revoked	SGF_revoked_started
NASA_test_000	NASA	windows	ordinary_F1	ordinary	0.35	512	124606	222	26	27	237	0.8951612903225806	0.891566265060241	0.8933601609657947	17628	23253	40881	0.32808211482593136	0.8585300868336998	1	0.419763093269987	0.7572588799897276	0.8926315789473684	22	25.66497944875452	72.01571008465478	2	7	9	9
NASA_test_000	NASA	windows	ordinary_eta	ordinary	0.3	512	124606	224	40	25	223	0.8484848484848485	0.8995983935742972	0.8732943469785575	17522	27067	44589	0.3578399114007351	0.8593807681813075	1	0.4284384379564387	0.7572588799897276	0.8888888888888888	36	24.52833276262753	73.15235677078176	2	7	9	9
NASA_test_000	NASA	windows	ordinary_reward	ordinary	1.0	512	124606	0	0	249	263	0.0	0.0	0.0	124606	0	124606	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	89.82495545090366	0	10	10	10
NASA_test_000	NASA	windows	ordinary_05	ordinary	0.5	512	124606	211	12	38	251	0.9461883408071748	0.8473895582329317	0.8940677966101694	32253	21824	54077	0.43398391730735275	0.7411601367510393	1	0.44854180376546876	0.7266022502929232	0.8846153846153846	4	21.619890540952014	76.09129511623945	0	7	7	7
NASA_test_000	NASA	windows	cost_F1	cost	0.05	512	124606	155	20	94	243	0.8857142857142857	0.6224899598393574	0.7311320754716981	3917	52664	56581	0.4540792578206507	0.9685649166171774	1	0.4994141534115532	0.7484872317544902	0.725925925925926	19	20.852316834894307	76.85886882229717	0	7	7	7
NASA_test_000	NASA	windows	cost_eta	cost	0.5	512	124606	33	3	216	260	0.9166666666666666	0.13253012048192772	0.23157894736842105	34393	19298	53691	0.43088615315474377	0.7239860038842432	1	0.5930212028313243	0.5618509542076625	0.21908127208480566	2	21.738214602668574	76.0323582429408	0	8	8	8
NASA_test_000	NASA	windows	cost_reward	cost	1.0	512	124606	0	0	249	263	0.0	0.0	0.0	124606	0	124606	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	89.82495545090366	0	10	10	10
NASA_test_000	NASA	windows	cost_05	cost	0.5	512	124606	33	3	216	260	0.9166666666666666	0.13253012048192772	0.23157894736842105	34393	19298	53691	0.43088615315474377	0.7239860038842432	1	0.5930212028313243	0.5618509542076625	0.21908127208480566	2	21.738214602668574	76.0323582429408	0	8	8	8
NASA_test_000	NASA	windows	all_negative	constant	1	512	124606	0	0	249	263	0.0	0.0	0.0	124606	0	124606	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	89.82495545090366	0	10	10	10
NASA_test_000	NASA	windows	all_positive	constant	0	512	124606	249	263	0	0	0.486328125	1.0	0.6544021024967148	0	1455344	1455344	11.679565992006806	1.0	0	4.671027077347801	0.7329101327383915	0.7935368043087971	204	9.016994374947425	88.97186651457636	1	8	9	9
NASA_test_000	NASA	windows	perfect	oracle	NA	512	124606	249	0	0	263	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	61.109210794158706	5	9	14	14
NASA_test_001	NASA	windows	ordinary_F1	ordinary	0.35	512	97409	86	7	44	375	0.9247311827956989	0.6615384615384615	0.7713004484304933	19014	2856	21870	0.22451724173331006	0.8048024309868698	1	0.25719389378804836	0.7707809339999384	0.7685185185185185	7	29.620805596835705	68.96762052395394	0	4	4	4
NASA_test_001	NASA	windows	ordinary_eta	ordinary	0.3	512	97409	90	16	40	366	0.8490566037735849	0.6923076923076923	0.7627118644067796	15935	4528	20463	0.21007299120204498	0.8364114198893327	1	0.22558490488558552	0.8023899229024012	0.7909090909090909	16	30.172526872928156	69.01132677509204	0	7	7	7
NASA_test_001	NASA	windows	ordinary_reward	ordinary	1.0	512	97409	0	0	130	382	0.0	0.0	0.0	97409	0	97409	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	89.57143174584225	0	4	4	4
NASA_test_001	NASA	windows	ordinary_05	ordinary	0.5	512	97409	81	2	49	380	0.9759036144578314	0.6230769230769231	0.7605633802816901	23567	2527	26094	0.2678807913026517	0.7580613700992721	1	0.2948700838731534	0.7310720775287705	0.7547169811320755	1	27.964465390570943	70.62396073021873	0	4	4	4
NASA_test_001	NASA	windows	cost_F1	cost	0.05	512	97409	60	17	70	365	0.7792207792207793	0.46153846153846156	0.5797101449275363	6945	63998	70943	0.7283002597295938	0.9287026866100668	1	0.3160796230327793	0.8200782268578879	0.5803108808290155	14	10.378006604877664	88.80584704314253	0	7	7	7
NASA_test_001	NASA	windows	cost_eta	cost	0.5	512	97409	18	2	112	380	0.9	0.13846153846153847	0.24	26619	6291	32910	0.33785379174408936	0.726729562976727	1	0.3374842160375325	0.726729562976727	0.24161073825503357	1	25.291734603189163	73.29669151760051	0	4	4	4
NASA_test_001	NASA	windows	cost_reward	cost	1.0	512	97409	0	0	130	382	0.0	0.0	0.0	97409	0	97409	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	89.57143174584225	0	4	4	4
NASA_test_001	NASA	windows	cost_05	cost	0.5	512	97409	18	2	112	380	0.9	0.13846153846153847	0.24	26619	6291	32910	0.33785379174408936	0.726729562976727	1	0.3374842160375325	0.726729562976727	0.24161073825503357	1	25.291734603189163	73.29669151760051	0	4	4	4
NASA_test_001	NASA	windows	all_negative	constant	1	512	97409	0	0	130	382	0.0	0.0	0.0	97409	0	97409	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	89.57143174584225	0	4	4	4
NASA_test_001	NASA	windows	all_positive	constant	0	512	97409	130	382	0	0	0.25390625	1.0	0.40498442367601245	0	1977633	1977633	20.30236425792278	1.0	0	0.89215575562833	0.8551571210052459	0.8086642599277978	365	9.016994374947425	89.78599097548222	1	6	7	7
NASA_test_001	NASA	windows	perfect	oracle	NA	512	97409	130	0	0	382	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	61.00367810996777	8	7	15	15
NASA_test_002	NASA	windows	ordinary_F1	ordinary	0.35	512	91232	71	26	36	379	0.7319587628865979	0.6635514018691588	0.696078431372549	52662	9188	61850	0.6779419501929148	0.4227683269028411	1	0.6821509996492459	0.4019642230796212	0.7403314917127072	23	12.301522867580005	76.09728456840737	1	8	9	9
NASA_test_002	NASA	windows	ordinary_eta	ordinary	0.3	512	91232	74	31	33	374	0.7047619047619048	0.6915887850467289	0.6981132075471698	49059	10215	59274	0.6497062434233603	0.4622610487548229	1	0.6426582777972641	0.4414569449316029	0.7608695652173914	28	13.38003089653944	75.01877653944793	1	8	9	9
NASA_test_002	NASA	windows	ordinary_reward	ordinary	1.0	512	91232	0	0	107	405	0.0	0.0	0.0	91232	0	91232	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	85.45314768047173	0	11	11	11
NASA_test_002	NASA	windows	ordinary_05	ordinary	0.5	512	91232	66	3	41	402	0.9565217391304348	0.616822429906542	0.75	55047	5864	60911	0.6676495089442301	0.39662618379515957	1	0.6724504559803578	0.3918252367590319	0.7428571428571429	1	12.694659140558619	76.3848305121948	0	9	9	9
NASA_test_002	NASA	windows	cost_F1	cost	0.05	512	91232	54	30	53	375	0.6428571428571429	0.5046728971962616	0.5654450261780105	4456	124104	128560	1.40915468256752	0.9511574886004911	0	1.5098320764643984	0.4672702560505086	0.5766871165644172	28	9.016994374947423	69.93995055665553	3	7	10	10
NASA_test_002	NASA	windows	cost_eta	cost	0.5	512	91232	10	2	97	403	0.8333333333333334	0.09345794392523364	0.16806722689075632	37334	14194	51528	0.5648018239214311	0.5907795510347247	1	0.4629844791301298	0.5907795510347247	0.1694915254237288	1	16.62309114200519	72.62519893165317	0	10	10	10
NASA_test_002	NASA	windows	cost_reward	cost	1.0	512	91232	0	0	107	405	0.0	0.0	0.0	91232	0	91232	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	85.45314768047173	0	11	11	11
NASA_test_002	NASA	windows	cost_05	cost	0.5	512	91232	10	2	97	403	0.8333333333333334	0.09345794392523364	0.16806722689075632	37334	14194	51528	0.5648018239214311	0.5907795510347247	1	0.4629844791301298	0.5907795510347247	0.1694915254237288	1	16.62309114200519	72.62519893165317	0	10	10	10
NASA_test_002	NASA	windows	all_negative	constant	1	512	91232	0	0	107	405	0.0	0.0	0.0	91232	0	91232	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	85.45314768047173	0	11	11	11
NASA_test_002	NASA	windows	all_positive	constant	0	512	91232	107	405	0	0	0.208984375	1.0	0.345718901453958	0	3415146	3415146	37.43364170466503	1.0	0	5.963992897229042	0.47956857243072604	0.6902654867256637	393	9.016994374947423	70.7992981539898	2	4	6	6
NASA_test_002	NASA	windows	perfect	oracle	NA	512	91232	107	0	0	405	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	56.55195201423887	2	9	11	11
NASA_test_003	NASA	windows	ordinary_F1	ordinary	0.35	512	120423	91	18	47	356	0.8348623853211009	0.6594202898550725	0.7368421052631579	35042	20882	55924	0.4643963362480589	0.7090090763392375	1	0.5081587404399491	0.6176477915348397	0.7467811158798283	14	20.458239505427144	74.65814191672642	1	11	12	12
NASA_test_003	NASA	windows	ordinary_eta	ordinary	0.3	512	120423	93	30	45	344	0.7560975609756098	0.6739130434782609	0.7126436781609196	32432	27779	60211	0.49999584796924174	0.7306826768972704	1	0.5381364025144698	0.6176477915348397	0.7404255319148936	26	19.098459155967987	74.4260336734749	2	11	13	13
NASA_test_003	NASA	windows	ordinary_reward	ordinary	1.0	512	120423	0	0	138	374	0.0	0.0	0.0	120423	0	120423	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	87.71867904292127	0	11	11	11
NASA_test_003	NASA	windows	ordinary_05	ordinary	0.5	512	120423	86	6	52	368	0.9347826086956522	0.6231884057971014	0.7478260869565218	39604	13054	52658	0.43727527133521005	0.6711259477010205	1	0.49818556255864743	0.6102156564775831	0.7368421052631579	2	21.49417200398875	75.24150141387993	0	11	11	11
NASA_test_003	NASA	windows	cost_F1	cost	0.05	512	120423	66	38	72	336	0.6346153846153846	0.4782608695652174	0.5454545454545454	6891	72138	79029	0.6562616775865076	0.9427767120898831	1	0.4972056832997019	0.7277596472434668	0.5673076923076923	34	13.129635592608432	82.01414923254956	1	11	12	12
NASA_test_003	NASA	windows	cost_eta	cost	0.5	512	120423	25	3	113	371	0.8928571428571429	0.18115942028985507	0.30120481927710846	41965	7383	49348	0.40978882771563574	0.651520058460593	1	0.40694883867699694	0.6239007498567549	0.2926829268292683	2	22.544060727270725	74.19161269059795	0	11	11	11
NASA_test_003	NASA	windows	cost_reward	cost	1.0	512	120423	0	0	138	374	0.0	0.0	0.0	120423	0	120423	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	87.71867904292127	0	11	11	11
NASA_test_003	NASA	windows	cost_05	cost	0.5	512	120423	25	3	113	371	0.8928571428571429	0.18115942028985507	0.30120481927710846	41965	7383	49348	0.40978882771563574	0.651520058460593	1	0.40694883867699694	0.6239007498567549	0.2926829268292683	2	22.544060727270725	74.19161269059795	0	11	11	11
NASA_test_003	NASA	windows	all_negative	constant	1	512	120423	0	0	138	374	0.0	0.0	0.0	120423	0	120423	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	87.71867904292127	0	11	11	11
NASA_test_003	NASA	windows	all_positive	constant	0	512	120423	138	374	0	0	0.26953125	1.0	0.4246153846153846	0	762850	762850	6.334753327852653	1.0	0	2.2438819826777276	0.7449324464595634	0.7452229299363057	336	9.016994374947425	86.1442289793952	1	9	10	10
NASA_test_003	NASA	windows	perfect	oracle	NA	512	120423	138	0	0	374	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	58.34973969028225	6	9	15	15
NASA_test_004	NASA	windows	ordinary_F1	ordinary	0.35	512	183400	58	11	54	389	0.8405797101449275	0.5178571428571429	0.6408839779005525	66058	49638	115696	0.6308396946564886	0.639814612868048	1	0.6046510359869138	0.5642529989094874	0.6242774566473989	8	14.100668934393195	77.4211413164247	0	11	11	11
NASA_test_004	NASA	windows	ordinary_eta	ordinary	0.3	512	183400	58	12	54	388	0.8285714285714286	0.5178571428571429	0.6373626373626373	66058	54124	120182	0.6552998909487459	0.639814612868048	1	0.6291112322791712	0.5642529989094874	0.6206896551724138	8	13.16637257317838	78.3554376776395	0	11	11	11
NASA_test_004	NASA	windows	ordinary_reward	ordinary	1.0	512	183400	0	0	112	400	0.0	0.0	0.0	183400	0	183400	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.09914521065781	0	12	12	12
NASA_test_004	NASA	windows	ordinary_05	ordinary	0.5	512	183400	55	7	57	393	0.8870967741935484	0.49107142857142855	0.632183908045977	76334	30692	107026	0.5835659760087241	0.583784078516903	1	0.5687077426390403	0.5641657579062159	0.6198830409356725	3	15.906364309277826	75.61544594154006	0	11	11	11
NASA_test_004	NASA	windows	cost_F1	cost	0.05	512	183400	40	28	72	372	0.5882352941176471	0.35714285714285715	0.4444444444444444	10000	153626	163626	0.8921810250817884	0.945474372955289	0	0.7594383860414394	0.5839967284623773	0.4025974025974026	26	9.016994374947425	81.65966865667743	2	11	13	13
NASA_test_004	NASA	windows	cost_eta	cost	0.5	512	183400	22	6	90	394	0.7857142857142857	0.19642857142857142	0.3142857142857143	49432	33778	83210	0.45370774263904035	0.7304689203925845	1	0.612339149400218	0.5718375136314068	0.27941176470588236	4	20.866507452098165	70.65530279871972	0	11	11	11
NASA_test_004	NASA	windows	cost_reward	cost	1.0	512	183400	0	0	112	400	0.0	0.0	0.0	183400	0	183400	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.09914521065781	0	12	12	12
NASA_test_004	NASA	windows	cost_05	cost	0.5	512	183400	22	6	90	394	0.7857142857142857	0.19642857142857142	0.3142857142857143	49432	33778	83210	0.45370774263904035	0.7304689203925845	1	0.612339149400218	0.5718375136314068	0.27941176470588236	4	20.866507452098165	70.65530279871972	0	11	11	11
NASA_test_004	NASA	windows	all_negative	constant	1	512	183400	0	0	112	400	0.0	0.0	0.0	183400	0	183400	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.09914521065781	0	12	12	12
NASA_test_004	NASA	windows	all_positive	constant	0	512	183400	112	400	0	0	0.21875	1.0	0.358974358974359	0	3003946	3003946	16.379203925845147	1.0	0	3.8064503816793893	0.5745692475463468	0.4701195219123506	373	9.016994374947425	76.96228588677558	3	9	12	12
NASA_test_004	NASA	windows	perfect	oracle	NA	512	183400	112	0	0	400	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	56.48006190661435	5	11	16	16
NASA_test_005	NASA	windows	ordinary_F1	ordinary	0.35	512	160057	11	5	44	452	0.6875	0.2	0.30985915492957744	83970	66245	150215	0.9385094060241039	0.4753743978707585	0	1.1436300817833647	0.2212149421768495	0.2647058823529412	3	9.016994374947425	84.78396403361951	0	7	7	7
NASA_test_005	NASA	windows	ordinary_eta	ordinary	0.3	512	160057	13	7	42	450	0.65	0.23636363636363636	0.3466666666666667	53019	71190	124209	0.7760297893875306	0.6687492580768102	0	1.1289790512130053	0.2358659727472088	0.2898550724637681	6	9.016994374947425	83.35884673165833	1	7	8	8
NASA_test_005	NASA	windows	ordinary_reward	ordinary	1.0	512	160057	0	0	55	457	0.0	0.0	0.0	160057	0	160057	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	87.94908645875556	0	11	11	11
NASA_test_005	NASA	windows	ordinary_05	ordinary	0.5	512	160057	10	4	45	453	0.7142857142857143	0.18181818181818182	0.2898550724637681	113074	58396	171470	1.0713058472919024	0.2935391766683119	0	1.1436300817833647	0.2212149421768495	0.2647058823529412	1	9.016994374947425	84.78396403361951	0	7	7	7
NASA_test_005	NASA	windows	cost_F1	cost	0.05	512	160057	21	51	34	406	0.2916666666666667	0.38181818181818183	0.33070866141732286	10889	321231	332120	2.0750107774105473	0.9319679864048432	0	1.483871370824144	0.3626083207857201	0.325	47	9.016994374947425	84.29101464683855	1	7	8	8
NASA_test_005	NASA	windows	cost_eta	cost	0.5	512	160057	8	7	47	450	0.5333333333333333	0.14545454545454545	0.22857142857142856	57737	47153	104890	0.6553290390298456	0.6392722592576394	1	1.0145323228599812	0.27871320841950054	0.1875	6	13.165259215551055	80.6356991930159	0	7	7	7
NASA_test_005	NASA	windows	cost_reward	cost	1.0	512	160057	0	0	55	457	0.0	0.0	0.0	160057	0	160057	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	87.94908645875556	0	11	11	11
NASA_test_005	NASA	windows	cost_05	cost	0.5	512	160057	8	7	47	450	0.5333333333333333	0.14545454545454545	0.22857142857142856	57737	47153	104890	0.6553290390298456	0.6392722592576394	1	1.0145323228599812	0.27871320841950054	0.1875	6	13.165259215551055	80.6356991930159	0	7	7	7
NASA_test_005	NASA	windows	all_negative	constant	1	512	160057	0	0	55	457	0.0	0.0	0.0	160057	0	160057	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	87.94908645875556	0	11	11	11
NASA_test_005	NASA	windows	all_positive	constant	0	512	160057	55	457	0	0	0.107421875	1.0	0.19400352733686066	0	4625502	4625502	28.89909219840432	1.0	0	5.448202827742617	0.299143430153008	0.17777777777777778	432	9.016994374947425	84.89142575038291	1	7	8	8
NASA_test_005	NASA	windows	perfect	oracle	NA	512	160057	55	0	0	457	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	61.33544058513024	3	12	15	15
NASA_test_006	NASA	windows	ordinary_F1	ordinary	0.35	542	276943	14	4	33	491	0.7777777777777778	0.2978723404255319	0.4307692307692308	136605	24841	161446	0.5829575038906923	0.5067396540082255	1	0.568853518594079	0.5067396540082255	0.4375	1	15.929605876065972	81.00117049307858	0	6	6	6
NASA_test_006	NASA	windows	ordinary_eta	ordinary	0.3	542	276943	16	5	31	490	0.7619047619047619	0.3404255319148936	0.47058823529411764	97104	35036	132140	0.47713789480145735	0.6493718924110737	1	0.6056661479076922	0.5067396540082255	0.4307692307692308	3	19.971555275652022	73.28662420532422	1	6	7	7
NASA_test_006	NASA	windows	ordinary_reward	ordinary	1.0	542	276943	0	0	47	495	0.0	0.0	0.0	276943	0	276943	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	90.00013189291275	0	7	7	7
NASA_test_006	NASA	windows	ordinary_05	ordinary	0.5	542	276943	12	3	35	492	0.8	0.2553191489361702	0.3870967741935484	152901	20935	173836	0.6276959518745735	0.44789722072773097	1	0.6276959518745735	0.44789722072773097	0.3870967741935484	0	14.220749223473634	82.47459963892766	0	7	7	7
NASA_test_006	NASA	windows	cost_F1	cost	0.05	542	276943	24	58	23	437	0.2926829268292683	0.5106382978723404	0.37209302325581395	8469	649824	658293	2.37699815485497	0.9694197000826885	0	0.6075510123021705	0.7501146445297407	0.5135135135135135	55	9.016994374947423	87.89031146054941	1	6	7	7
NASA_test_006	NASA	windows	cost_eta	cost	0.5	542	276943	9	9	38	486	0.5	0.19148936170212766	0.27692307692307694	109013	25392	134405	0.4853164730648545	0.6063702639171238	1	0.5911035844921158	0.4985935734068021	0.2711864406779661	6	19.65916138395536	77.03618747844594	0	7	7	7
NASA_test_006	NASA	windows	cost_reward	cost	1.0	542	276943	0	0	47	495	0.0	0.0	0.0	276943	0	276943	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	90.00013189291275	0	7	7	7
NASA_test_006	NASA	windows	cost_05	cost	0.5	542	276943	9	9	38	486	0.5	0.19148936170212766	0.27692307692307694	109013	25392	134405	0.4853164730648545	0.6063702639171238	1	0.5911035844921158	0.4985935734068021	0.2711864406779661	6	19.65916138395536	77.03618747844594	0	7	7	7
NASA_test_006	NASA	windows	all_negative	constant	1	542	276943	0	0	47	495	0.0	0.0	0.0	276943	0	276943	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	90.00013189291275	0	7	7	7
NASA_test_006	NASA	windows	all_positive	constant	0	542	276943	47	495	0	0	0.08671586715867159	1.0	0.15959252971137522	0	7572016	7572016	27.34142404754769	1.0	0	2.932148492650112	0.6654004614668	0.4369747899159664	470	9.016994374947423	83.71436189692079	4	4	8	8
NASA_test_006	NASA	windows	perfect	oracle	NA	542	276943	47	0	0	495	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	61.09097790749799	2	6	8	8
NASA_continuous_tail	NASA	continuous_tail	ordinary_F1	ordinary	0.35	3614	1032493	531	89	281	2713	0.8564516129032258	0.6539408866995073	0.7416201117318436	398652	174705	573357	0.5553132079345816	0.6138937503692519	1	0.6137562191704932	0.5333382405498148	0.7421013960323292	71	16.985524022083275	78.18180398885724	4	53	57	57
NASA_continuous_tail	NASA	continuous_tail	ordinary_eta	ordinary	0.3	3614	1032493	547	128	265	2674	0.8103703703703704	0.6736453201970444	0.7357094821788837	318782	204885	523667	0.5071869736647125	0.6912502070231953	1	0.623756286967563	0.542100527558056	0.747093023255814	111	18.82378259613828	75.00803999248944	7	56	63	63
NASA_continuous_tail	NASA	continuous_tail	ordinary_reward	ordinary	1.0	3614	1032493	0	0	812	2802	0.0	0.0	0.0	1032493	0	1032493	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	88.14589195939092	0	63	63	63
NASA_continuous_tail	NASA	continuous_tail	ordinary_05	ordinary	0.5	3614	1032493	501	34	311	2768	0.9364485981308411	0.6169950738916257	0.7438752783964365	481708	144259	625967	0.6062675485451233	0.5334515585093556	1	0.6247451556572297	0.5088499389342107	0.7350299401197605	11	15.039241398194491	80.3176278493452	0	55	55	55
NASA_continuous_tail	NASA	continuous_tail	cost_F1	cost	0.05	3614	1032493	397	237	415	2565	0.6261829652996845	0.48891625615763545	0.5491009681881052	60380	1410922	1471302	1.4249994915219764	0.9415201846404769	0	0.7352456626824588	0.6645585006387452	0.5767668562144598	215	9.016994374947425	84.71778155089422	8	56	64	64
NASA_continuous_tail	NASA	continuous_tail	cost_eta	cost	0.5	3614	1032493	116	31	696	2771	0.7891156462585034	0.14285714285714285	0.24191866527632952	339611	145618	485229	0.4699586341021198	0.6710767046362542	1	0.5959517401086496	0.5353082296925984	0.2281449893390192	21	20.24577863295708	75.1331730887495	0	57	57	57
NASA_continuous_tail	NASA	continuous_tail	cost_reward	cost	1.0	3614	1032493	0	0	812	2802	0.0	0.0	0.0	1032493	0	1032493	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	88.14589195939092	0	63	63	63
NASA_continuous_tail	NASA	continuous_tail	cost_05	cost	0.5	3614	1032493	116	31	696	2771	0.7891156462585034	0.14285714285714285	0.24191866527632952	339611	145618	485229	0.4699586341021198	0.6710767046362542	1	0.5959517401086496	0.5353082296925984	0.2281449893390192	21	20.24577863295708	75.1331730887495	0	57	57	57
NASA_continuous_tail	NASA	continuous_tail	all_negative	constant	1	3614	1032493	0	0	812	2802	0.0	0.0	0.0	1032493	0	1032493	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	88.14589195939092	0	63	63	63
NASA_continuous_tail	NASA	continuous_tail	all_positive	constant	0	3614	1032493	812	2802	0	0	0.22468179302711677	1.0	0.36692272932670583	0	22988705	22988705	22.26524053916104	1.0	0	3.553199876415627	0.6435946781237257	0.6670317634173056	2600	9.016994374947425	83.45627178763189	12	47	59	59
NASA_continuous_tail	NASA	continuous_tail	perfect	oracle	NA	3614	1032493	812	0	0	2802	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	58.97752015232503	31	59	90	90
CTC_test_000	CTC	windows	ordinary_F1	ordinary	0.2	512	700125	17	18	20	457	0.4857142857142857	0.4594594594594595	0.4722222222222222	406168	436186	842354	1.2031480092840565	0.4198635957864667	0	1.0747009462595964	0.31433386895197285	0.4918032786885246	11	9.016994374947425	81.2898793975932	0	3	3	0
CTC_test_000	CTC	windows	ordinary_eta	ordinary	1.0	512	700125	0	0	37	475	0.0	0.0	0.0	700125	0	700125	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	81.2898793975932	0	3	3	0
CTC_test_000	CTC	windows	ordinary_reward	ordinary	1.0	512	700125	0	0	37	475	0.0	0.0	0.0	700125	0	700125	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	81.2898793975932	0	3	3	0
CTC_test_000	CTC	windows	ordinary_05	ordinary	0.5	512	700125	15	9	22	466	0.625	0.40540540540540543	0.4918032786885246	480052	272373	752425	1.0747009462595964	0.31433386895197285	0	1.0747009462595964	0.31433386895197285	0.4918032786885246	0	9.016994374947425	81.2898793975932	0	3	3	0
CTC_test_000	CTC	windows	cost_F1	cost	0.1	512	700125	13	32	24	443	0.28888888888888886	0.35135135135135137	0.3170731707317073	148802	796668	945470	1.350430280307088	0.7874636672022853	0	1.0121364042135332	0.30162756650598105	0.23076923076923078	30	9.016994374947425	81.2898793975932	0	3	3	0
CTC_test_000	CTC	windows	cost_eta	cost	0.6	512	700125	1	2	36	473	0.3333333333333333	0.02702702702702703	0.05	644606	36696	681302	0.9731148009284056	0.07929869666131048	0	0.9731148009284056	0.07929869666131048	0.05	0	9.016994374947425	81.2898793975932	0	3	3	0
CTC_test_000	CTC	windows	cost_reward	cost	0.3	512	700125	9	7	28	468	0.5625	0.24324324324324326	0.33962264150943394	279047	149362	428409	0.6119035886448848	0.6014326013211927	1	0.9304009998214604	0.28293519014461704	0.20408163265306123	4	14.823963822579335	75.48290994996128	0	3	3	0
CTC_test_000	CTC	windows	cost_05	cost	0.5	512	700125	4	5	33	470	0.4444444444444444	0.10810810810810811	0.17391304347826086	520861	57376	578237	0.8259053740403499	0.2560457061239064	0	0.8259053740403499	0.2560457061239064	0.17391304347826086	0	9.016994374947425	81.2898793975932	0	3	3	0
CTC_test_000	CTC	windows	all_negative	constant	1	512	700125	0	0	37	475	0.0	0.0	0.0	700125	0	700125	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	81.2898793975932	0	3	3	0
CTC_test_000	CTC	windows	all_positive	constant	0	512	700125	37	475	0	0	0.072265625	1.0	0.13479052823315119	0	18020946	18020946	25.73961221210498	1.0	0	3.3449669701838958	0.33136511337261204	0.39215686274509803	447	9.016994374947425	80.91923129903935	2	3	5	1
CTC_test_000	CTC	windows	perfect	oracle	NA	512	700125	37	0	0	475	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	58.43999948202395	10	2	17	1
CTC_test_001	CTC	windows	ordinary_F1	ordinary	0.2	512	411548	14	18	22	458	0.4375	0.3888888888888889	0.4117647058823529	344756	277731	622487	1.5125501764071263	0.1622945561635581	0	1.3386652346749346	0.15718215129219434	0.4	8	9.016994374947423	80.10165035179162	0	3	4	0
CTC_test_001	CTC	windows	ordinary_eta	ordinary	1.0	512	411548	0	0	36	476	0.0	0.0	0.0	411548	0	411548	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	80.10165035179162	0	3	4	0
CTC_test_001	CTC	windows	ordinary_reward	ordinary	1.0	512	411548	0	0	36	476	0.0	0.0	0.0	411548	0	411548	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	80.10165035179162	0	3	4	0
CTC_test_001	CTC	windows	ordinary_05	ordinary	0.5	512	411548	11	10	25	466	0.5238095238095238	0.3055555555555556	0.38596491228070173	346924	148603	495527	1.2040563919639993	0.15702664087785628	0	1.2040563919639993	0.15702664087785628	0.38596491228070173	0	9.016994374947423	80.10165035179162	0	3	4	0
CTC_test_001	CTC	windows	cost_F1	cost	0.1	512	411548	5	26	31	450	0.16129032258064516	0.1388888888888889	0.14925373134328357	156281	822136	978417	2.377406766646904	0.6202605771380252	0	0.7994911893630876	0.30513087173306636	0.13953488372093023	24	9.016994374947423	80.10165035179162	0	3	4	0
CTC_test_001	CTC	windows	cost_eta	cost	0.6	512	411548	0	2	36	474	0.0	0.0	0.0	411548	18322	429870	1.0445197158047177	0.0	0	1.0445197158047177	0.0	0.0	0	9.016994374947423	80.10165035179162	0	3	4	0
CTC_test_001	CTC	windows	cost_reward	cost	0.3	512	411548	3	4	33	472	0.42857142857142855	0.08333333333333333	0.13953488372093023	285972	114253	400225	0.9724868059132835	0.30513087173306636	0	0.7393888440716514	0.30513087173306636	0.14634146341463414	2	9.016994374947423	80.10165035179162	0	3	4	0
CTC_test_001	CTC	windows	cost_05	cost	0.5	512	411548	0	2	36	474	0.0	0.0	0.0	411548	18322	429870	1.0445197158047177	0.0	0	1.0445197158047177	0.0	0.0	0	9.016994374947423	80.10165035179162	0	3	4	0
CTC_test_001	CTC	windows	all_negative	constant	1	512	411548	0	0	36	476	0.0	0.0	0.0	411548	0	411548	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	80.10165035179162	0	3	4	0
CTC_test_001	CTC	windows	all_positive	constant	0	512	411548	36	476	0	0	0.0703125	1.0	0.13138686131386862	0	18177838	18177838	44.169423736720866	1.0	0	4.341257884863977	0.17733289920009332	0.32323232323232326	449	9.016994374947423	79.13772876791805	2	3	6	0
CTC_test_001	CTC	windows	perfect	oracle	NA	512	411548	36	0	0	476	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	59.15024541536873	9	3	16	1
CTC_test_002	CTC	windows	ordinary_F1	ordinary	0.2	512	503582	23	30	17	442	0.4339622641509434	0.575	0.4946236559139785	276801	736361	1013162	2.0119106719461777	0.4503357943691395	0	1.545460322251391	0.3626340893836555	0.5384615384615384	15	9.016994374947423	85.72149905809825	0	7	8	0
CTC_test_002	CTC	windows	ordinary_eta	ordinary	1.0	512	503582	0	0	40	472	0.0	0.0	0.0	503582	0	503582	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	85.72149905809825	0	7	8	0
CTC_test_002	CTC	windows	ordinary_reward	ordinary	1.0	512	503582	0	0	40	472	0.0	0.0	0.0	503582	0	503582	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	85.72149905809825	0	7	8	0
CTC_test_002	CTC	windows	ordinary_05	ordinary	0.5	512	503582	16	12	24	460	0.5714285714285714	0.4	0.47058823529411764	360496	332581	693077	1.3762942281495367	0.2841364464972934	0	1.3762942281495367	0.2841364464972934	0.47058823529411764	0	9.016994374947423	85.72149905809825	0	7	8	0
CTC_test_002	CTC	windows	cost_F1	cost	0.1	512	503582	8	23	32	449	0.25806451612903225	0.2	0.22535211267605634	271614	841806	1113420	2.211000393183235	0.4606360036697102	0	0.8978061169779699	0.4006576883208693	0.27450980392156865	20	9.016994374947423	86.83492249261339	1	7	10	0
CTC_test_002	CTC	windows	cost_eta	cost	0.6	512	503582	0	0	40	472	0.0	0.0	0.0	503582	0	503582	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	85.72149905809825	0	7	8	0
CTC_test_002	CTC	windows	cost_reward	cost	0.3	512	503582	5	4	35	468	0.5555555555555556	0.125	0.20408163265306123	351631	118150	469781	0.9328788558765008	0.30174033225969155	0	0.9092580751496281	0.30174033225969155	0.20833333333333334	1	9.016994374947423	85.72149905809825	0	7	8	0
CTC_test_002	CTC	windows	cost_05	cost	0.5	512	503582	2	1	38	471	0.6666666666666666	0.05	0.09302325581395349	434319	33912	468231	0.9298009063072151	0.1375406587209233	0	0.9298009063072151	0.1375406587209233	0.09302325581395349	0	9.016994374947423	85.72149905809825	0	7	8	0
CTC_test_002	CTC	windows	all_negative	constant	1	512	503582	0	0	40	472	0.0	0.0	0.0	503582	0	503582	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	85.72149905809825	0	7	8	0
CTC_test_002	CTC	windows	all_positive	constant	0	512	503582	40	472	0	0	0.078125	1.0	0.14492753623188406	0	17190307	17190307	34.13606324292767	1.0	0	3.766504759900076	0.3625844450357638	0.42016806722689076	433	9.016994374947423	85.72149905809825	0	7	8	0
CTC_test_002	CTC	windows	perfect	oracle	NA	512	503582	40	0	0	472	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	59.16490107324121	5	7	20	1
CTC_test_003	CTC	windows	ordinary_F1	ordinary	0.2	512	569335	9	20	11	472	0.3103448275862069	0.45	0.3673469387755102	370446	815906	1186352	2.083750340309308	0.34933562840858196	0	1.9171963782307428	0.33863893841060183	0.36363636363636365	5	9.016994374947425	84.6608929848671	0	3	5	0
CTC_test_003	CTC	windows	ordinary_eta	ordinary	1.0	512	569335	0	0	20	492	0.0	0.0	0.0	569335	0	569335	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.48290463003207	0	3	6	0
CTC_test_003	CTC	windows	ordinary_reward	ordinary	1.0	512	569335	0	0	20	492	0.0	0.0	0.0	569335	0	569335	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.48290463003207	0	3	6	0
CTC_test_003	CTC	windows	ordinary_05	ordinary	0.5	512	569335	7	9	13	483	0.4375	0.35	0.3888888888888889	404633	433787	838420	1.472630349442771	0.28928838030333637	0	1.472630349442771	0.28928838030333637	0.3888888888888889	0	9.016994374947425	84.6608929848671	0	3	5	0
CTC_test_003	CTC	windows	cost_F1	cost	0.1	512	569335	10	36	10	456	0.21739130434782608	0.5	0.30303030303030304	253038	1070380	1323418	2.324497879104569	0.5555551652366357	0	0.9998735366699746	0.33863893841060183	0.45714285714285713	31	9.016994374947425	85.48290463003207	0	3	6	0
CTC_test_003	CTC	windows	cost_eta	cost	0.6	512	569335	0	0	20	492	0.0	0.0	0.0	569335	0	569335	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.48290463003207	0	3	6	0
CTC_test_003	CTC	windows	cost_reward	cost	0.3	512	569335	5	5	15	487	0.5	0.25	0.3333333333333333	431239	204464	635703	1.116571087321173	0.24255666698867978	0	0.9616377001238287	0.24255666698867978	0.35714285714285715	2	9.016994374947425	85.48290463003207	0	3	6	0
CTC_test_003	CTC	windows	cost_05	cost	0.5	512	569335	0	1	20	491	0.0	0.0	0.0	569335	62496	631831	1.1097701704620302	0.0	0	1.1097701704620302	0.0	0.0	0	9.016994374947425	85.48290463003207	0	3	6	0
CTC_test_003	CTC	windows	all_negative	constant	1	512	569335	0	0	20	492	0.0	0.0	0.0	569335	0	569335	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.48290463003207	0	3	6	0
CTC_test_003	CTC	windows	all_positive	constant	0	512	569335	20	492	0	0	0.0390625	1.0	0.07518796992481203	0	15906986	15906986	27.93958916982093	1.0	0	3.2773955579755327	0.33863893841060183	0.23880597014925373	465	9.016994374947425	83.56206716175768	0	2	4	0
CTC_test_003	CTC	windows	perfect	oracle	NA	512	569335	20	0	0	492	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	59.107797866795714	5	4	13	0
CTC_test_004	CTC	windows	ordinary_F1	ordinary	0.2	512	529436	16	21	14	461	0.43243243243243246	0.5333333333333333	0.47761194029850745	323929	543899	867828	1.639155629764504	0.388162119689632	0	1.5322267469533617	0.3137565258123739	0.43333333333333335	7	9.016994374947423	81.25189553809211	2	9	18	0
CTC_test_004	CTC	windows	ordinary_eta	ordinary	1.0	512	529436	0	0	30	482	0.0	0.0	0.0	529436	0	529436	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	81.66686543058148	0	9	16	0
CTC_test_004	CTC	windows	ordinary_reward	ordinary	1.0	512	529436	0	0	30	482	0.0	0.0	0.0	529436	0	529436	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	81.66686543058148	0	9	16	0
CTC_test_004	CTC	windows	ordinary_05	ordinary	0.5	512	529436	8	10	22	472	0.4444444444444444	0.26666666666666666	0.3333333333333333	378090	245228	623318	1.1773245491428614	0.2858626916190059	0	1.1773245491428614	0.2858626916190059	0.3333333333333333	0	9.016994374947423	81.50763938626262	0	9	15	0
CTC_test_004	CTC	windows	cost_F1	cost	0.1	512	529436	7	28	23	454	0.2	0.23333333333333334	0.2153846153846154	257352	822027	1079379	2.038733671303047	0.5139129186530572	0	1.1351570350335074	0.3483121661541716	0.23255813953488372	22	9.016994374947423	82.54893616245464	2	10	20	0
CTC_test_004	CTC	windows	cost_eta	cost	0.6	512	529436	1	1	29	481	0.5	0.03333333333333333	0.0625	464437	53860	518297	0.9789606298022802	0.12277026873880885	0	0.9789606298022802	0.12277026873880885	0.0625	0	9.016994374947423	81.66686543058148	0	9	16	0
CTC_test_004	CTC	windows	cost_reward	cost	0.3	512	529436	4	3	26	479	0.5714285714285714	0.13333333333333333	0.21621621621621623	380855	74799	455654	0.8606403795737351	0.2806401529174442	0	0.8606403795737351	0.2806401529174442	0.21621621621621623	0	9.016994374947423	82.66245318811968	1	7	15	0
CTC_test_004	CTC	windows	cost_05	cost	0.5	512	529436	2	1	28	481	0.6666666666666666	0.06666666666666667	0.12121212121212122	430200	53860	484060	0.9142937012216774	0.1874371973194116	0	0.9142937012216774	0.1874371973194116	0.12121212121212122	0	9.016994374947423	81.66686543058148	0	9	16	0
CTC_test_004	CTC	windows	all_negative	constant	1	512	529436	0	0	30	482	0.0	0.0	0.0	529436	0	529436	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	81.66686543058148	0	9	16	0
CTC_test_004	CTC	windows	all_positive	constant	0	512	529436	30	482	0	0	0.05859375	1.0	0.11070110701107011	0	17952005	17952005	33.90779055447684	1.0	0	4.904371822089922	0.3137565258123739	0.25	438	9.016994374947423	77.36870663518411	4	7	16	0
CTC_test_004	CTC	windows	perfect	oracle	NA	512	529436	30	0	0	482	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	56.63601320420019	8	7	32	1
CTC_test_005	CTC	windows	ordinary_F1	ordinary	0.2	512	515431	7	15	24	466	0.3181818181818182	0.22580645161290322	0.2641509433962264	378126	324244	702370	1.3626848210526725	0.2663887115831217	0	1.1993089278681337	0.15428641273031696	0.17777777777777778	8	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	ordinary_eta	ordinary	1.0	512	515431	0	0	31	481	0.0	0.0	0.0	515431	0	515431	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	ordinary_reward	ordinary	1.0	512	515431	0	0	31	481	0.0	0.0	0.0	515431	0	515431	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	ordinary_05	ordinary	0.5	512	515431	4	8	27	473	0.3333333333333333	0.12903225806451613	0.18604651162790697	435907	167349	603256	1.170391381193603	0.15428641273031696	0	1.170391381193603	0.15428641273031696	0.18604651162790697	0	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	cost_F1	cost	0.1	512	515431	8	29	23	452	0.21621621621621623	0.25806451612903225	0.23529411764705882	302635	861337	1163972	2.258249891838093	0.41285060463961226	0	1.1313386272847383	0.1535336446585479	0.14285714285714285	26	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	cost_eta	cost	0.6	512	515431	0	1	31	480	0.0	0.0	0.0	515431	4730	520161	1.0091767860295557	0.0	0	1.0091767860295557	0.0	0.0	0	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	cost_reward	cost	0.3	512	515431	3	12	28	469	0.2	0.0967741935483871	0.13043478260869565	436295	304620	740915	1.4374668966360191	0.1535336446585479	0	1.1313386272847383	0.1535336446585479	0.14285714285714285	4	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	cost_05	cost	0.5	512	515431	0	2	31	479	0.0	0.0	0.0	515431	12088	527519	1.0234522176586196	0.0	0	1.0234522176586196	0.0	0.0	0	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	all_negative	constant	1	512	515431	0	0	31	481	0.0	0.0	0.0	515431	0	515431	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	all_positive	constant	0	512	515431	31	481	0	0	0.060546875	1.0	0.1141804788213628	0	18336354	18336354	35.57479856663647	1.0	0	5.104095407532725	0.15456191032359326	0.10344827586206896	427	9.016994374947423	84.58971534953558	0	5	15	1
CTC_test_005	CTC	windows	perfect	oracle	NA	512	515431	31	0	0	481	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	52.231215595365256	8	3	30	1
CTC_test_006	CTC	windows	ordinary_F1	ordinary	0.2	512	819440	19	12	12	469	0.6129032258064516	0.6129032258064516	0.6129032258064516	409345	409244	818589	0.9989614858928049	0.500457629600703	0	0.9040771746558626	0.4601642585180123	0.631578947368421	5	9.016994374947423	84.31918643145696	0	4	8	2
CTC_test_006	CTC	windows	ordinary_eta	ordinary	1.0	512	819440	0	0	31	481	0.0	0.0	0.0	819440	0	819440	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.31918643145696	0	4	8	2
CTC_test_006	CTC	windows	ordinary_reward	ordinary	1.0	512	819440	0	0	31	481	0.0	0.0	0.0	819440	0	819440	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.31918643145696	0	4	8	2
CTC_test_006	CTC	windows	ordinary_05	ordinary	0.5	512	819440	17	7	14	474	0.7083333333333334	0.5483870967741935	0.6181818181818182	450055	291520	741575	0.9049777897100458	0.45077736014839404	0	0.9049777897100458	0.45077736014839404	0.6181818181818182	0	9.016994374947423	84.31918643145696	0	4	8	2
CTC_test_006	CTC	windows	cost_F1	cost	0.1	512	819440	19	30	12	451	0.3877551020408163	0.6129032258064516	0.475	254666	865632	1120298	1.3671507370887435	0.6892194669530411	0	0.9338340818119691	0.44512593966611347	0.5454545454545454	25	9.016994374947423	84.19166031606107	1	4	9	3
CTC_test_006	CTC	windows	cost_eta	cost	0.6	512	819440	0	0	31	481	0.0	0.0	0.0	819440	0	819440	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.31918643145696	0	4	8	2
CTC_test_006	CTC	windows	cost_reward	cost	0.3	512	819440	14	8	17	473	0.6363636363636364	0.45161290322580644	0.5283018867924528	415481	211548	627029	0.7651920823977351	0.4929695889876013	0	0.762908815776628	0.41382041394122815	0.5306122448979592	4	9.016994374947423	84.31918643145696	0	4	8	2
CTC_test_006	CTC	windows	cost_05	cost	0.5	512	819440	0	1	31	480	0.0	0.0	0.0	819440	7943	827383	1.0096932051156888	0.0	0	1.0096932051156888	0.0	0.0	0	9.016994374947423	84.31918643145696	0	4	8	2
CTC_test_006	CTC	windows	all_negative	constant	1	512	819440	0	0	31	481	0.0	0.0	0.0	819440	0	819440	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.31918643145696	0	4	8	2
CTC_test_006	CTC	windows	all_positive	constant	0	512	819440	31	481	0	0	0.060546875	1.0	0.1141804788213628	0	16541486	16541486	20.186329688567803	1.0	0	2.684447915649712	0.460225275798106	0.35514018691588783	436	9.016994374947423	83.97163200404312	0	4	7	1
CTC_test_006	CTC	windows	perfect	oracle	NA	512	819440	31	0	0	481	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	61.124398582106544	8	4	28	2
CTC_test_007	CTC	windows	ordinary_F1	ordinary	0.2	512	686547	14	10	10	478	0.5833333333333334	0.5833333333333334	0.5833333333333334	345715	352398	698113	1.0168466252128405	0.4964437977297985	0	0.9634839275388284	0.40198121905710754	0.5777777777777777	3	9.016994374947425	79.86985532361655	0	4	5	1
CTC_test_007	CTC	windows	ordinary_eta	ordinary	1.0	512	686547	0	0	24	488	0.0	0.0	0.0	686547	0	686547	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	79.86985532361655	0	4	5	1
CTC_test_007	CTC	windows	ordinary_reward	ordinary	1.0	512	686547	0	0	24	488	0.0	0.0	0.0	686547	0	686547	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	79.86985532361655	0	4	5	1
CTC_test_007	CTC	windows	ordinary_05	ordinary	0.5	512	686547	11	8	13	480	0.5789473684210527	0.4583333333333333	0.5116279069767442	457113	250909	708022	1.0312797230196913	0.3341854235762446	0	1.0312797230196913	0.3341854235762446	0.5116279069767442	0	9.016994374947425	79.86985532361655	0	4	5	1
CTC_test_007	CTC	windows	cost_F1	cost	0.1	512	686547	14	29	10	459	0.32558139534883723	0.5833333333333334	0.417910447761194	128701	934628	1063329	1.5488072921446019	0.812538689995004	0	0.9248747718655824	0.3862881929423623	0.43243243243243246	30	9.016994374947425	79.86985532361655	0	4	5	1
CTC_test_007	CTC	windows	cost_eta	cost	0.6	512	686547	2	2	22	486	0.5	0.08333333333333333	0.14285714285714285	590517	83762	674279	0.9821308664956659	0.13987389064404912	0	0.9821308664956659	0.13987389064404912	0.14285714285714285	0	9.016994374947425	79.86985532361655	0	4	5	1
CTC_test_007	CTC	windows	cost_reward	cost	0.3	512	686547	9	5	15	483	0.6428571428571429	0.375	0.47368421052631576	356489	164015	520504	0.7581476577714271	0.4807507716150533	1	0.8526014970570114	0.3862881929423623	0.4444444444444444	2	9.237937447254332	79.64891225130964	0	4	5	1
CTC_test_007	CTC	windows	cost_05	cost	0.5	512	686547	2	2	22	486	0.5	0.08333333333333333	0.14285714285714285	590517	83762	674279	0.9821308664956659	0.13987389064404912	0	0.9821308664956659	0.13987389064404912	0.14285714285714285	0	9.016994374947425	79.86985532361655	0	4	5	1
CTC_test_007	CTC	windows	all_negative	constant	1	512	686547	0	0	24	488	0.0	0.0	0.0	686547	0	686547	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	79.86985532361655	0	4	5	1
CTC_test_007	CTC	windows	all_positive	constant	0	512	686547	24	488	0	0	0.046875	1.0	0.08955223880597014	0	24123892	24123892	35.138005118367715	1.0	0	3.9802329629289765	0.40198121905710754	0.30952380952380953	452	9.016994374947425	79.5415456813051	1	4	6	1
CTC_test_007	CTC	windows	perfect	oracle	NA	512	686547	24	0	0	488	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	60.956989233697634	6	2	12	0
CTC_test_008	CTC	windows	ordinary_F1	ordinary	0.2	512	645595	13	9	13	477	0.5909090909090909	0.5	0.5416666666666666	354150	285975	640125	0.9915271958425949	0.45143627196617075	0	1.0406353828638697	0.35126046515230136	0.5454545454545454	4	9.016994374947425	85.25743464014718	0	4	5	0
CTC_test_008	CTC	windows	ordinary_eta	ordinary	1.0	512	645595	0	0	26	486	0.0	0.0	0.0	645595	0	645595	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.25743464014718	0	4	5	0
CTC_test_008	CTC	windows	ordinary_reward	ordinary	1.0	512	645595	0	0	26	486	0.0	0.0	0.0	645595	0	645595	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.25743464014718	0	4	5	0
CTC_test_008	CTC	windows	ordinary_05	ordinary	0.5	512	645595	11	5	15	481	0.6875	0.4230769230769231	0.5238095238095238	418893	210048	628941	0.9742036416019331	0.351152038042426	0	0.9742036416019331	0.351152038042426	0.5238095238095238	0	9.016994374947425	85.25743464014718	0	4	5	0
CTC_test_008	CTC	windows	cost_F1	cost	0.1	512	645595	8	18	18	468	0.3076923076923077	0.3076923076923077	0.3076923076923077	317165	656601	973766	1.5083233296416485	0.5087245099481873	0	0.9521697039165421	0.3401203540919617	0.3157894736842105	14	9.016994374947425	85.25743464014718	0	4	5	0
CTC_test_008	CTC	windows	cost_eta	cost	0.6	512	645595	2	2	24	484	0.5	0.07692307692307693	0.13333333333333333	530636	86947	617583	0.9566105685452955	0.17806674463092187	0	0.9566105685452955	0.17806674463092187	0.13333333333333333	0	9.016994374947425	85.25743464014718	0	4	5	0
CTC_test_008	CTC	windows	cost_reward	cost	0.3	512	645595	6	7	20	479	0.46153846153846156	0.23076923076923078	0.3076923076923077	379382	252780	632162	0.9791928376149134	0.4123529457322315	0	0.9135727507183296	0.31217713891836213	0.2777777777777778	3	9.016994374947425	85.25743464014718	0	4	5	0
CTC_test_008	CTC	windows	cost_05	cost	0.5	512	645595	2	3	24	483	0.4	0.07692307692307693	0.12903225806451613	530636	103734	634370	0.9826129384521256	0.17806674463092187	0	0.9826129384521256	0.17806674463092187	0.12903225806451613	0	9.016994374947425	85.25743464014718	0	4	5	0
CTC_test_008	CTC	windows	all_negative	constant	1	512	645595	0	0	26	486	0.0	0.0	0.0	645595	0	645595	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.25743464014718	0	4	5	0
CTC_test_008	CTC	windows	all_positive	constant	0	512	645595	26	486	0	0	0.05078125	1.0	0.09665427509293681	0	19232056	19232056	29.789660700594027	1.0	0	3.249201124544025	0.4532160255268396	0.32558139534883723	452	9.016994374947425	85.18959024853943	1	4	6	0
CTC_test_008	CTC	windows	perfect	oracle	NA	512	645595	26	0	0	486	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	60.592113161810175	6	3	16	0
CTC_test_009	CTC	windows	ordinary_F1	ordinary	0.2	512	553676	12	10	14	476	0.5454545454545454	0.46153846153846156	0.5	319607	289192	608799	1.099558225388133	0.42275446289887947	0	1.2391488885196396	0.2636054298904052	0.46511627906976744	5	9.016994374947425	79.0888653697408	0	1	2	0
CTC_test_009	CTC	windows	ordinary_eta	ordinary	1.0	512	553676	0	0	26	486	0.0	0.0	0.0	553676	0	553676	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	79.0888653697408	0	1	2	0
CTC_test_009	CTC	windows	ordinary_reward	ordinary	1.0	512	553676	0	0	26	486	0.0	0.0	0.0	553676	0	553676	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	79.0888653697408	0	1	2	0
CTC_test_009	CTC	windows	ordinary_05	ordinary	0.5	512	553676	7	6	19	480	0.5384615384615384	0.2692307692307692	0.358974358974359	427041	231810	658851	1.1899576647714547	0.22871679465969266	0	1.1899576647714547	0.22871679465969266	0.358974358974359	0	9.016994374947425	79.0888653697408	0	1	2	0
CTC_test_009	CTC	windows	cost_F1	cost	0.1	512	553676	9	25	17	461	0.2647058823529412	0.34615384615384615	0.3	145574	932834	1078408	1.947723939632565	0.7370772798531994	0	1.2817983802801638	0.2609739269897919	0.21621621621621623	23	9.016994374947425	79.0888653697408	0	1	2	0
CTC_test_009	CTC	windows	cost_eta	cost	0.6	512	553676	1	3	25	483	0.25	0.038461538461538464	0.06666666666666667	492314	52492	544806	0.9839798004609194	0.11082654837847405	0	0.9839798004609194	0.11082654837847405	0.06666666666666667	0	9.016994374947425	79.0888653697408	0	1	2	0
CTC_test_009	CTC	windows	cost_reward	cost	0.3	512	553676	5	9	21	477	0.35714285714285715	0.19230769230769232	0.25	306939	325172	632111	1.1416622717979468	0.44563426986179644	0	1.2705481183941512	0.22643387107261287	0.17142857142857143	5	9.016994374947425	79.0888653697408	0	1	2	0
CTC_test_009	CTC	windows	cost_05	cost	0.5	512	553676	1	3	25	483	0.25	0.038461538461538464	0.06666666666666667	492314	52492	544806	0.9839798004609194	0.11082654837847405	0	0.9839798004609194	0.11082654837847405	0.06666666666666667	0	9.016994374947425	79.0888653697408	0	1	2	0
CTC_test_009	CTC	windows	all_negative	constant	1	512	553676	0	0	26	486	0.0	0.0	0.0	553676	0	553676	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	79.0888653697408	0	1	2	0
CTC_test_009	CTC	windows	all_positive	constant	0	512	553676	26	486	0	0	0.05078125	1.0	0.09665427509293681	0	18297679	18297679	33.0476289382238	1.0	0	1.4323322665241043	0.2636054298904052	0.4	488	9.016994374947425	80.7259238660455	1	1	3	0
CTC_test_009	CTC	windows	perfect	oracle	NA	512	553676	26	0	0	486	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	54.03080262736452	6	1	8	1
CTC_test_010	CTC	windows	ordinary_F1	ordinary	0.2	512	867746	11	20	16	465	0.3548387096774194	0.4074074074074074	0.3793103448275862	568898	764782	1333680	1.5369474477554492	0.34439571026544635	0	1.4096475235840902	0.2782334922892183	0.36	8	9.016994374947425	76.50111806809466	1	3	5	0
CTC_test_010	CTC	windows	ordinary_eta	ordinary	1.0	512	867746	0	0	27	485	0.0	0.0	0.0	867746	0	867746	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	83.2290084876414	0	5	7	0
CTC_test_010	CTC	windows	ordinary_reward	ordinary	1.0	512	867746	0	0	27	485	0.0	0.0	0.0	867746	0	867746	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	83.2290084876414	0	5	7	0
CTC_test_010	CTC	windows	ordinary_05	ordinary	0.5	512	867746	7	12	20	473	0.3684210526315789	0.25925925925925924	0.30434782608695654	626758	561889	1188647	1.3698098291435512	0.27771721217960094	0	1.3698098291435512	0.27771721217960094	0.30434782608695654	0	9.016994374947425	80.33173209570182	0	3	4	0
CTC_test_010	CTC	windows	cost_F1	cost	0.1	512	867746	11	57	16	428	0.16176470588235295	0.4074074074074074	0.23157894736842105	327758	1921596	2249354	2.592180200196832	0.6222880889108103	0	1.0810732633743054	0.37115354032170705	0.2727272727272727	51	9.016994374947425	81.11986595053952	0	4	5	0
CTC_test_010	CTC	windows	cost_eta	cost	0.6	512	867746	2	2	25	483	0.5	0.07407407407407407	0.12903225806451613	737793	55892	793685	0.914651291967926	0.14975926135067175	0	0.914651291967926	0.14975926135067175	0.12903225806451613	0	9.016994374947425	83.2290084876414	0	5	7	0
CTC_test_010	CTC	windows	cost_reward	cost	0.3	512	867746	5	7	22	478	0.4166666666666667	0.18518518518518517	0.2564102564102564	578912	201261	780173	0.8990799150903606	0.33285546692234824	0	0.860773774814289	0.33285546692234824	0.2631578947368421	1	9.016994374947425	83.2290084876414	0	5	7	0
CTC_test_010	CTC	windows	cost_05	cost	0.5	512	867746	4	3	23	482	0.5714285714285714	0.14814814814814814	0.23529411764705882	643786	83751	727537	0.8384216118541601	0.2580939583703065	0	0.8384216118541601	0.2580939583703065	0.23529411764705882	0	9.016994374947425	83.2290084876414	0	5	7	0
CTC_test_010	CTC	windows	all_negative	constant	1	512	867746	0	0	27	485	0.0	0.0	0.0	867746	0	867746	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	83.2290084876414	0	5	7	0
CTC_test_010	CTC	windows	all_positive	constant	0	512	867746	27	485	0	0	0.052734375	1.0	0.10018552875695733	0	21034356	21034356	24.240222369218642	1.0	0	2.641546028446112	0.3912930742406188	0.2972972972972973	465	9.016994374947425	80.12406764089592	0	2	3	0
CTC_test_010	CTC	windows	perfect	oracle	NA	512	867746	27	0	0	485	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	59.29874889677006	9	4	21	1
CTC_test_011	CTC	windows	ordinary_F1	ordinary	0.2	512	347302	10	11	15	476	0.47619047619047616	0.4	0.43478260869565216	219676	213264	432940	1.2465807855987008	0.3674784481517527	0	1.186088764245527	0.22305083184087623	0.45	6	9.016994374947425	77.50107923246053	0	3	3	1
CTC_test_011	CTC	windows	ordinary_eta	ordinary	1.0	512	347302	0	0	25	487	0.0	0.0	0.0	347302	0	347302	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	77.50107923246053	0	3	3	1
CTC_test_011	CTC	windows	ordinary_reward	ordinary	1.0	512	347302	0	0	25	487	0.0	0.0	0.0	347302	0	347302	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	77.50107923246053	0	3	3	1
CTC_test_011	CTC	windows	ordinary_05	ordinary	0.5	512	347302	8	4	17	483	0.6666666666666666	0.32	0.43243243243243246	269894	79409	349303	1.0057615562248419	0.22288383021117067	0	1.0057615562248419	0.22288383021117067	0.43243243243243246	0	9.016994374947425	77.50107923246053	0	3	3	1
CTC_test_011	CTC	windows	cost_F1	cost	0.1	512	347302	4	19	21	468	0.17391304347826086	0.16	0.16666666666666666	164987	373406	538393	1.5502156624493957	0.5249465882718787	0	1.1217643434244549	0.19320360953867238	0.125	16	9.016994374947425	77.50107923246053	0	3	3	1
CTC_test_011	CTC	windows	cost_eta	cost	0.6	512	347302	1	0	24	487	1.0	0.04	0.07692307692307693	288764	0	288764	0.831449286212	0.16855071378800007	0	0.831449286212	0.16855071378800007	0.07692307692307693	0	9.016994374947425	77.50107923246053	0	3	3	1
CTC_test_011	CTC	windows	cost_reward	cost	0.3	512	347302	2	3	23	484	0.4	0.08	0.13333333333333333	238604	53814	292418	0.8419703888834501	0.3129783300988765	0	0.9622173209483389	0.16855071378800007	0.07142857142857142	2	9.016994374947425	77.50107923246053	0	3	3	1
CTC_test_011	CTC	windows	cost_05	cost	0.5	512	347302	1	2	24	485	0.3333333333333333	0.04	0.07142857142857142	288764	45416	334180	0.9622173209483389	0.16855071378800007	0	0.9622173209483389	0.16855071378800007	0.07142857142857142	0	9.016994374947425	77.50107923246053	0	3	3	1
CTC_test_011	CTC	windows	all_negative	constant	1	512	347302	0	0	25	487	0.0	0.0	0.0	347302	0	347302	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	77.50107923246053	0	3	3	1
CTC_test_011	CTC	windows	all_positive	constant	0	512	347302	25	487	0	0	0.048828125	1.0	0.0931098696461825	0	11919650	11919650	34.320706474480424	1.0	0	4.8523446452942975	0.4956176468894507	0.3010752688172043	444	9.016994374947425	78.13712509456325	2	5	7	1
CTC_test_011	CTC	windows	perfect	oracle	NA	512	347302	25	0	0	487	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	47.117333145451504	4	2	6	0
CTC_test_012	CTC	windows	ordinary_F1	ordinary	0.2	512	494397	18	26	24	444	0.4090909090909091	0.42857142857142855	0.4186046511627907	371270	1120764	1492034	3.0178864353950368	0.2490447959837944	0	2.785281868619753	0.1762733188105915	0.38461538461538464	8	9.016994374947425	81.90447157245922	0	6	10	1
CTC_test_012	CTC	windows	ordinary_eta	ordinary	1.0	512	494397	0	0	42	470	0.0	0.0	0.0	494397	0	494397	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.23376159646826	0	7	7	1
CTC_test_012	CTC	windows	ordinary_reward	ordinary	1.0	512	494397	0	0	42	470	0.0	0.0	0.0	494397	0	494397	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.23376159646826	0	7	7	1
CTC_test_012	CTC	windows	ordinary_05	ordinary	0.5	512	494397	13	17	29	453	0.43333333333333335	0.30952380952380953	0.3611111111111111	410960	871634	1282594	2.594259269372589	0.16876518263662604	0	2.594259269372589	0.16876518263662604	0.3611111111111111	0	9.016994374947425	81.95159969014601	0	7	11	1
CTC_test_012	CTC	windows	cost_F1	cost	0.1	512	494397	7	21	35	449	0.25	0.16666666666666666	0.2	328940	767529	1096469	2.217790561026867	0.33466424755813645	0	1.5908227598468436	0.2048596573199271	0.21052631578947367	13	9.016994374947425	81.95159969014601	0	7	11	1
CTC_test_012	CTC	windows	cost_eta	cost	0.6	512	494397	0	0	42	470	0.0	0.0	0.0	494397	0	494397	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.23376159646826	0	7	7	1
CTC_test_012	CTC	windows	cost_reward	cost	0.3	512	494397	1	5	41	465	0.16666666666666666	0.023809523809523808	0.041666666666666664	461735	202773	664508	1.3440777350995252	0.0660643167333135	0	1.3440777350995252	0.0660643167333135	0.041666666666666664	0	9.016994374947425	82.23376159646826	0	7	7	1
CTC_test_012	CTC	windows	cost_05	cost	0.5	512	494397	1	0	41	470	1.0	0.023809523809523808	0.046511627906976744	461735	0	461735	0.9339356832666865	0.0660643167333135	0	0.9339356832666865	0.0660643167333135	0.046511627906976744	0	9.016994374947425	82.23376159646826	0	7	7	1
CTC_test_012	CTC	windows	all_negative	constant	1	512	494397	0	0	42	470	0.0	0.0	0.0	494397	0	494397	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.23376159646826	0	7	7	1
CTC_test_012	CTC	windows	all_positive	constant	0	512	494397	42	470	0	0	0.08203125	1.0	0.15162454873646208	0	18416773	18416773	37.250980487341145	1.0	0	5.860308618377538	0.18997688092767553	0.36923076923076925	424	9.016994374947425	79.92569742941222	1	6	11	1
CTC_test_012	CTC	windows	perfect	oracle	NA	512	494397	42	0	0	470	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	54.70323443224407	6	7	31	0
CTC_test_013	CTC	windows	ordinary_F1	ordinary	0.2	512	532553	16	18	31	447	0.47058823529411764	0.3404255319148936	0.3950617283950617	407499	748484	1155983	2.1706440485735694	0.2348198207502352	0	1.8174341333163084	0.19922336368399013	0.3835616438356164	8	9.016994374947425	77.65344030479336	0	7	12	1
CTC_test_013	CTC	windows	ordinary_eta	ordinary	1.0	512	532553	0	0	47	465	0.0	0.0	0.0	532553	0	532553	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	77.95481875914439	0	8	18	1
CTC_test_013	CTC	windows	ordinary_reward	ordinary	1.0	512	532553	0	0	47	465	0.0	0.0	0.0	532553	0	532553	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	77.95481875914439	0	8	18	1
CTC_test_013	CTC	windows	ordinary_05	ordinary	0.5	512	532553	12	6	35	459	0.6666666666666666	0.2553191489361702	0.36923076923076925	426659	218363	645022	1.2111883699838326	0.1988421809660259	0	1.2111883699838326	0.1988421809660259	0.36923076923076925	0	9.016994374947425	77.65344030479336	0	7	12	1
CTC_test_013	CTC	windows	cost_F1	cost	0.1	512	532553	9	25	38	440	0.2647058823529412	0.19148936170212766	0.2222222222222222	157552	775524	933076	1.7520810135329254	0.704157144922665	0	1.0156435134155661	0.2991777344226772	0.17543859649122806	24	9.016994374947425	77.95481875914439	0	8	18	1
CTC_test_013	CTC	windows	cost_eta	cost	0.6	512	532553	0	2	47	463	0.0	0.0	0.0	532553	57323	589876	1.1076381130141038	0.0	0	1.1076381130141038	0.0	0.0	0	9.016994374947425	77.95481875914439	0	8	18	1
CTC_test_013	CTC	windows	cost_reward	cost	0.3	512	532553	4	5	43	460	0.4444444444444444	0.0851063829787234	0.14285714285714285	385721	164045	549766	1.032321665637035	0.2757134031730175	0	1.0682354620103538	0.15391707492024267	0.11320754716981132	3	9.016994374947425	77.95481875914439	0	8	18	1
CTC_test_013	CTC	windows	cost_05	cost	0.5	512	532553	0	2	47	463	0.0	0.0	0.0	532553	57323	589876	1.1076381130141038	0.0	0	1.1076381130141038	0.0	0.0	0	9.016994374947425	77.95481875914439	0	8	18	1
CTC_test_013	CTC	windows	all_negative	constant	1	512	532553	0	0	47	465	0.0	0.0	0.0	532553	0	532553	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	77.95481875914439	0	8	18	1
CTC_test_013	CTC	windows	all_positive	constant	0	512	532553	47	465	0	0	0.091796875	1.0	0.16815742397137745	0	15327419	15327419	28.78102085614014	1.0	0	8.078401586320986	0.2864522404342854	0.39263803680981596	396	9.016994374947425	79.04916993170374	2	8	18	1
CTC_test_013	CTC	windows	perfect	oracle	NA	512	532553	47	0	0	465	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	58.67863946137244	7	7	24	2
CTC_test_014	CTC	windows	ordinary_F1	ordinary	0.2	512	428595	8	15	6	483	0.34782608695652173	0.5714285714285714	0.43243243243243246	239660	426844	666504	1.5550904700241486	0.4408240880084929	0	1.3208926842357003	0.30342164514285047	0.2857142857142857	9	9.016994374947425	70.07795540281481	1	2	4	0
CTC_test_014	CTC	windows	ordinary_eta	ordinary	1.0	512	428595	0	0	14	498	0.0	0.0	0.0	428595	0	428595	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	74.96298672609203	0	3	5	0
CTC_test_014	CTC	windows	ordinary_reward	ordinary	1.0	512	428595	0	0	14	498	0.0	0.0	0.0	428595	0	428595	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	74.96298672609203	0	3	5	0
CTC_test_014	CTC	windows	ordinary_05	ordinary	0.5	512	428595	4	7	10	491	0.36363636363636365	0.2857142857142857	0.32	298550	224879	523429	1.221267163639333	0.30342164514285047	0	1.221267163639333	0.30342164514285047	0.32	0	9.016994374947425	72.61578248899173	0	4	6	1
CTC_test_014	CTC	windows	cost_F1	cost	0.1	512	428595	7	25	7	473	0.21875	0.5	0.30434782608695654	8690	726707	735397	1.7158319625753917	0.9797244484886665	0	1.1778835497380977	0.3030133342666153	0.18181818181818182	24	9.016994374947425	70.07795540281481	1	2	4	0
CTC_test_014	CTC	windows	cost_eta	cost	0.6	512	428595	2	1	12	497	0.6666666666666666	0.14285714285714285	0.23529411764705882	298725	6500	305225	0.7121524982792613	0.3030133342666153	1	0.7121524982792613	0.3030133342666153	0.23529411764705882	0	10.994796208057833	72.98518489298161	0	3	5	0
CTC_test_014	CTC	windows	cost_reward	cost	0.3	512	428595	4	8	10	490	0.3333333333333333	0.2857142857142857	0.3076923076923077	182230	183489	365719	0.8532974019762246	0.5748200515638306	0	0.9759563224022679	0.3030133342666153	0.2	6	9.016994374947425	74.96298672609203	0	3	5	0
CTC_test_014	CTC	windows	cost_05	cost	0.5	512	428595	2	3	12	495	0.4	0.14285714285714285	0.21052631578947367	298725	37699	336424	0.7849461612944622	0.3030133342666153	0	0.7849461612944622	0.3030133342666153	0.21052631578947367	0	9.016994374947425	74.96298672609203	0	3	5	0
CTC_test_014	CTC	windows	all_negative	constant	1	512	428595	0	0	14	498	0.0	0.0	0.0	428595	0	428595	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	74.96298672609203	0	3	5	0
CTC_test_014	CTC	windows	all_positive	constant	0	512	428595	14	498	0	0	0.02734375	1.0	0.053231939163498096	0	26530280	26530280	61.90058213464926	1.0	0	6.595230928965574	0.30342164514285047	0.10256410256410256	448	9.016994374947425	70.07795540281481	1	2	4	0
CTC_test_014	CTC	windows	perfect	oracle	NA	512	428595	14	0	0	498	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	61.701904457182465	6	4	15	0
CTC_test_015	CTC	windows	ordinary_F1	ordinary	0.2	512	479435	19	17	27	449	0.5277777777777778	0.41304347826086957	0.4634146341463415	213192	282434	495626	1.03377100128276	0.5553265823312857	0	1.0166612783797595	0.5549615693472525	0.45569620253164556	3	9.016994374947425	78.00960985711741	1	7	14	2
CTC_test_015	CTC	windows	ordinary_eta	ordinary	1.0	512	479435	0	0	46	466	0.0	0.0	0.0	479435	0	479435	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	80.73928124114235	0	6	16	1
CTC_test_015	CTC	windows	ordinary_reward	ordinary	1.0	512	479435	0	0	46	466	0.0	0.0	0.0	479435	0	479435	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	80.73928124114235	0	6	16	1
CTC_test_015	CTC	windows	ordinary_05	ordinary	0.5	512	479435	15	9	31	457	0.625	0.32608695652173914	0.42857142857142855	263461	205657	469118	0.9784809202498774	0.4504760812206034	0	0.9784809202498774	0.4504760812206034	0.42857142857142855	0	9.016994374947425	78.14372605639365	0	7	13	2
CTC_test_015	CTC	windows	cost_F1	cost	0.1	512	479435	9	22	37	444	0.2903225806451613	0.1956521739130435	0.23376623376623376	187934	784500	972434	2.0282916349453	0.6080094277639304	0	0.8275511800348326	0.4050392649681396	0.24561403508771928	20	9.016994374947425	79.76646949398163	0	6	16	1
CTC_test_015	CTC	windows	cost_eta	cost	0.6	512	479435	2	0	44	466	1.0	0.043478260869565216	0.08333333333333333	363125	0	363125	0.7574019418690751	0.24259805813092494	1	0.7574019418690751	0.24259805813092494	0.08333333333333333	0	9.266421260129054	80.48985435596073	0	6	16	1
CTC_test_015	CTC	windows	cost_reward	cost	0.3	512	479435	5	3	41	463	0.625	0.10869565217391304	0.18518518518518517	259491	112748	372239	0.7764118180775288	0.4587566614869586	0	0.7024914743395873	0.4587566614869586	0.18867924528301888	1	9.016994374947425	83.27205419263734	1	7	18	1
CTC_test_015	CTC	windows	cost_05	cost	0.5	512	479435	2	1	44	465	0.6666666666666666	0.043478260869565216	0.08163265306122448	363125	15388	378513	0.7894980550022422	0.24259805813092494	0	0.7894980550022422	0.24259805813092494	0.08163265306122448	0	9.016994374947425	80.73928124114235	0	6	16	1
CTC_test_015	CTC	windows	all_negative	constant	1	512	479435	0	0	46	466	0.0	0.0	0.0	479435	0	479435	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	80.73928124114235	0	6	16	1
CTC_test_015	CTC	windows	all_positive	constant	0	512	479435	46	466	0	0	0.08984375	1.0	0.16487455197132617	0	15568994	15568994	32.47362833335072	1.0	0	4.470891778864705	0.5658723288871276	0.4	408	9.016994374947425	77.88383681176194	2	5	10	2
CTC_test_015	CTC	windows	perfect	oracle	NA	512	479435	46	0	0	466	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	61.728519068550646	9	4	30	2
CTC_test_016	CTC	windows	ordinary_F1	ordinary	0.2	512	391551	12	20	17	463	0.375	0.41379310344827586	0.39344262295081966	293951	755905	1049856	2.6812752361761305	0.24926510211951955	0	2.2021243720485963	0.08525070808145044	0.4230769230769231	9	9.016994374947425	77.37328428606993	0	5	13	1
CTC_test_016	CTC	windows	ordinary_eta	ordinary	1.0	512	391551	0	0	29	483	0.0	0.0	0.0	391551	0	391551	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	77.37328428606993	0	5	13	1
CTC_test_016	CTC	windows	ordinary_reward	ordinary	1.0	512	391551	0	0	29	483	0.0	0.0	0.0	391551	0	391551	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	77.37328428606993	0	5	13	1
CTC_test_016	CTC	windows	ordinary_05	ordinary	0.5	512	391551	7	9	22	474	0.4375	0.2413793103448276	0.3111111111111111	361573	414978	776551	1.9832691015985147	0.07656218474732537	0	1.9832691015985147	0.07656218474732537	0.3111111111111111	0	9.016994374947425	77.37328428606993	0	5	13	1
CTC_test_016	CTC	windows	cost_F1	cost	0.1	512	391551	8	17	21	466	0.32	0.27586206896551724	0.2962962962962963	56664	543689	600353	1.5332689739012286	0.8552832198104462	0	1.197325508043652	0.23661030108466075	0.21052631578947367	16	9.016994374947425	77.37328428606993	0	5	13	1
CTC_test_016	CTC	windows	cost_eta	cost	0.6	512	391551	0	1	29	482	0.0	0.0	0.0	391551	56293	447844	1.1437692663280135	0.0	0	1.1437692663280135	0.0	0.0	0	9.016994374947425	77.37328428606993	0	5	13	1
CTC_test_016	CTC	windows	cost_reward	cost	0.3	512	391551	1	5	28	478	0.16666666666666666	0.034482758620689655	0.05714285714285714	327331	240741	568072	1.4508250521643413	0.1640143940380691	0	1.313790540695848	0.0	0.0	3	9.016994374947425	77.37328428606993	0	5	13	1
CTC_test_016	CTC	windows	cost_05	cost	0.5	512	391551	0	1	29	482	0.0	0.0	0.0	391551	56293	447844	1.1437692663280135	0.0	0	1.1437692663280135	0.0	0.0	0	9.016994374947425	77.37328428606993	0	5	13	1
CTC_test_016	CTC	windows	all_negative	constant	1	512	391551	0	0	29	483	0.0	0.0	0.0	391551	0	391551	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	77.37328428606993	0	5	13	1
CTC_test_016	CTC	windows	all_positive	constant	0	512	391551	29	483	0	0	0.056640625	1.0	0.10720887245841035	0	22868465	22868465	58.404818273992404	1.0	0	6.129303717778782	0.25762416645596614	0.375	429	9.016994374947425	77.02135056606922	2	4	14	2
CTC_test_016	CTC	windows	perfect	oracle	NA	512	391551	29	0	0	483	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	59.186881486450055	6	2	17	1
CTC_test_017	CTC	windows	ordinary_F1	ordinary	0.2	512	365933	13	23	24	452	0.3611111111111111	0.35135135135135137	0.3561643835616438	263138	340993	604131	1.6509333675836833	0.28091207953368513	0	1.2633296259151265	0.28091207953368513	0.40625	9	9.016994374947425	80.73850731525268	0	3	7	0
CTC_test_017	CTC	windows	ordinary_eta	ordinary	1.0	512	365933	0	0	37	475	0.0	0.0	0.0	365933	0	365933	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	80.39554835828515	0	3	11	1
CTC_test_017	CTC	windows	ordinary_reward	ordinary	1.0	512	365933	0	0	37	475	0.0	0.0	0.0	365933	0	365933	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	80.39554835828515	0	3	11	1
CTC_test_017	CTC	windows	ordinary_05	ordinary	0.5	512	365933	8	9	29	466	0.47058823529411764	0.21621621621621623	0.2962962962962963	263457	138727	402184	1.099064582860797	0.2800403352526282	0	1.099064582860797	0.2800403352526282	0.2962962962962963	0	9.016994374947425	80.73850731525268	0	3	7	0
CTC_test_017	CTC	windows	cost_F1	cost	0.1	512	365933	7	17	30	458	0.2916666666666667	0.1891891891891892	0.22950819672131148	89645	316459	406104	1.109776926377233	0.7550234605788492	0	1.1040272399592275	0.2764659104262256	0.1702127659574468	14	9.016994374947425	80.39554835828515	0	3	11	1
CTC_test_017	CTC	windows	cost_eta	cost	0.6	512	365933	0	1	37	474	0.0	0.0	0.0	365933	16974	382907	1.0463855405224454	0.0	0	1.0463855405224454	0.0	0.0	0	9.016994374947425	80.39554835828515	0	3	11	1
CTC_test_017	CTC	windows	cost_reward	cost	0.3	512	365933	4	4	33	471	0.5	0.10810810810810811	0.17777777777777778	215774	66050	281824	0.7701519130551221	0.4103456097154397	0	0.8869137246435823	0.2495046907493995	0.13953488372093023	2	9.016994374947425	80.39554835828515	0	3	11	1
CTC_test_017	CTC	windows	cost_05	cost	0.5	512	365933	0	1	37	474	0.0	0.0	0.0	365933	16974	382907	1.0463855405224454	0.0	0	1.0463855405224454	0.0	0.0	0	9.016994374947425	80.39554835828515	0	3	11	1
CTC_test_017	CTC	windows	all_negative	constant	1	512	365933	0	0	37	475	0.0	0.0	0.0	365933	0	365933	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	80.39554835828515	0	3	11	1
CTC_test_017	CTC	windows	all_positive	constant	0	512	365933	37	475	0	0	0.072265625	1.0	0.13479052823315119	0	9676892	9676892	26.44443654986022	1.0	0	3.3017164344292533	0.2833578824538918	0.4107142857142857	437	9.016994374947425	80.73850731525268	0	3	7	0
CTC_test_017	CTC	windows	perfect	oracle	NA	512	365933	37	0	0	475	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	55.19125949428319	7	3	17	4
CTC_test_018	CTC	windows	ordinary_F1	ordinary	0.2	512	506422	4	14	22	472	0.2222222222222222	0.15384615384615385	0.18181818181818182	428899	389669	818568	1.616375275955626	0.15307984250289283	0	1.4090304133706673	0.15307984250289283	0.2	4	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	ordinary_eta	ordinary	1.0	512	506422	0	0	26	486	0.0	0.0	0.0	506422	0	506422	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	ordinary_reward	ordinary	1.0	512	506422	0	0	26	486	0.0	0.0	0.0	506422	0	506422	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	ordinary_05	ordinary	0.5	512	506422	4	8	22	478	0.3333333333333333	0.15384615384615385	0.21052631578947367	428899	230185	659084	1.3014521486033388	0.15307984250289283	0	1.3014521486033388	0.15307984250289283	0.21052631578947367	0	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	cost_F1	cost	0.1	512	506422	8	32	18	454	0.2	0.3076923076923077	0.24242424242424243	183420	784611	968031	1.9115105583880636	0.6378119433989835	0	1.250790842419958	0.1520787011622718	0.1111111111111111	30	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	cost_eta	cost	0.6	512	506422	0	1	26	485	0.0	0.0	0.0	506422	30519	536941	1.0602639695747815	0.0	0	1.0602639695747815	0.0	0.0	0	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	cost_reward	cost	0.3	512	506422	3	9	23	477	0.25	0.11538461538461539	0.15789473684210525	382995	266221	649216	1.281966423259653	0.2437236139030295	0	1.2051312936641774	0.1520787011622718	0.11764705882352941	4	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	cost_05	cost	0.5	512	506422	1	1	25	485	0.5	0.038461538461538464	0.07142857142857142	462585	30519	493104	0.9737017744094846	0.08656219516529692	0	0.9737017744094846	0.08656219516529692	0.07142857142857142	0	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	all_negative	constant	1	512	506422	0	0	26	486	0.0	0.0	0.0	506422	0	506422	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	all_positive	constant	0	512	506422	26	486	0	0	0.05078125	1.0	0.09665427509293681	0	16247299	16247299	32.08252998487428	1.0	0	4.380072350727259	0.15345897295141206	0.15151515151515152	472	9.016994374947425	81.55963934159728	0	1	5	1
CTC_test_018	CTC	windows	perfect	oracle	NA	512	506422	26	0	0	486	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	55.82419575980097	6	2	10	1
CTC_test_019	CTC	windows	ordinary_F1	ordinary	0.2	512	724054	10	17	21	464	0.37037037037037035	0.3225806451612903	0.3448275862068966	402553	589070	991623	1.3695428793984978	0.4440290365083267	0	1.075470890292713	0.4440290365083267	0.39215686274509803	7	9.016994374947425	87.29032524485994	0	5	13	0
CTC_test_019	CTC	windows	ordinary_eta	ordinary	1.0	512	724054	0	0	31	481	0.0	0.0	0.0	724054	0	724054	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	87.29032524485994	0	5	13	0
CTC_test_019	CTC	windows	ordinary_reward	ordinary	1.0	512	724054	0	0	31	481	0.0	0.0	0.0	724054	0	724054	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	87.29032524485994	0	5	13	0
CTC_test_019	CTC	windows	ordinary_05	ordinary	0.5	512	724054	10	9	21	472	0.5263157894736842	0.3225806451612903	0.4	402553	340159	742712	1.0257687962500035	0.4440290365083267	0	1.0257687962500035	0.4440290365083267	0.4	0	9.016994374947425	87.29032524485994	0	5	13	0
CTC_test_019	CTC	windows	cost_F1	cost	0.1	512	724054	13	19	18	462	0.40625	0.41935483870967744	0.4126984126984127	173101	643085	816186	1.127244653023117	0.7609280523275889	0	0.8664464252666237	0.4388926792753027	0.35555555555555557	18	9.016994374947425	87.29032524485994	0	5	13	0
CTC_test_019	CTC	windows	cost_eta	cost	0.6	512	724054	3	2	28	479	0.6	0.0967741935483871	0.16666666666666666	547727	60185	607912	0.8395948368491852	0.24352741646341294	0	0.8395948368491852	0.24352741646341294	0.16666666666666666	0	9.016994374947425	87.29032524485994	0	5	13	0
CTC_test_019	CTC	windows	cost_reward	cost	0.3	512	724054	7	5	24	476	0.5833333333333334	0.22580645161290322	0.32558139534883723	413111	180695	593806	0.8201128645101056	0.42944725117187393	0	0.6536750021407243	0.42944725117187393	0.35	3	9.016994374947425	87.29032524485994	0	5	13	0
CTC_test_019	CTC	windows	cost_05	cost	0.5	512	724054	5	2	26	479	0.7142857142857143	0.16129032258064516	0.2631578947368421	462968	60185	523153	0.7225331259823162	0.360589127330282	1	0.7225331259823162	0.360589127330282	0.2631578947368421	0	10.59829151225701	85.70902810755035	0	5	13	0
CTC_test_019	CTC	windows	all_negative	constant	1	512	724054	0	0	31	481	0.0	0.0	0.0	724054	0	724054	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	87.29032524485994	0	5	13	0
CTC_test_019	CTC	windows	all_positive	constant	0	512	724054	31	481	0	0	0.060546875	1.0	0.1141804788213628	0	17200480	17200480	23.755797219544398	1.0	0	4.694721664406246	0.4638093291384344	0.21052631578947367	429	9.016994374947425	88.38527120192944	0	4	12	0
CTC_test_019	CTC	windows	perfect	oracle	NA	512	724054	31	0	0	481	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	61.72108457246509	6	5	25	0
CTC_test_020	CTC	windows	ordinary_F1	ordinary	0.2	512	655418	18	12	21	461	0.6	0.46153846153846156	0.5217391304347826	505861	449643	955504	1.4578543769014582	0.22818567692678565	0	1.2210024747565675	0.17913911427516485	0.5396825396825397	6	9.016994374947425	82.32196793612734	0	8	8	0
CTC_test_020	CTC	windows	ordinary_eta	ordinary	1.0	512	655418	0	0	39	473	0.0	0.0	0.0	655418	0	655418	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.32196793612734	0	8	8	0
CTC_test_020	CTC	windows	ordinary_reward	ordinary	1.0	512	655418	0	0	39	473	0.0	0.0	0.0	655418	0	655418	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.32196793612734	0	8	8	0
CTC_test_020	CTC	windows	ordinary_05	ordinary	0.5	512	655418	15	6	24	467	0.7142857142857143	0.38461538461538464	0.5	538162	193540	731702	1.1163898458693535	0.1789026239743187	0	1.1163898458693535	0.1789026239743187	0.5	0	9.016994374947425	82.32196793612734	0	8	8	0
CTC_test_020	CTC	windows	cost_F1	cost	0.1	512	655418	10	36	29	437	0.21739130434782608	0.2564102564102564	0.23529411764705882	219737	1222910	1442647	2.201109826095713	0.6647376178255708	0	1.2988123609665894	0.21040465779090595	0.19230769230769232	33	9.016994374947425	82.32196793612734	0	8	8	0
CTC_test_020	CTC	windows	cost_eta	cost	0.6	512	655418	0	1	39	472	0.0	0.0	0.0	655418	19012	674430	1.0290074425786293	0.0	0	1.0290074425786293	0.0	0.0	0	9.016994374947425	82.32196793612734	0	8	8	0
CTC_test_020	CTC	windows	cost_reward	cost	0.3	512	655418	4	6	35	467	0.4	0.10256410256410256	0.16326530612244897	496393	218234	714627	1.0903377691793634	0.24263141994879603	0	1.1617288509012569	0.14459932440061152	0.1276595744680851	2	9.016994374947425	84.76773537003974	1	7	8	0
CTC_test_020	CTC	windows	cost_05	cost	0.5	512	655418	1	2	38	471	0.3333333333333333	0.02564102564102564	0.047619047619047616	605195	43482	648677	0.9897149605290059	0.07662743470579081	0	0.9897149605290059	0.07662743470579081	0.047619047619047616	0	9.016994374947425	82.32196793612734	0	8	8	0
CTC_test_020	CTC	windows	all_negative	constant	1	512	655418	0	0	39	473	0.0	0.0	0.0	655418	0	655418	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.32196793612734	0	8	8	0
CTC_test_020	CTC	windows	all_positive	constant	0	512	655418	39	473	0	0	0.076171875	1.0	0.14156079854809436	0	15931014	15931014	24.306647055772043	1.0	0	3.3806257991083553	0.1802559587927094	0.39215686274509803	449	9.016994374947425	78.57001116960582	1	7	8	0
CTC_test_020	CTC	windows	perfect	oracle	NA	512	655418	39	0	0	473	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	58.94430742495302	8	10	23	2
CTC_test_021	CTC	windows	ordinary_F1	ordinary	0.2	512	728021	23	30	13	446	0.4339622641509434	0.6388888888888888	0.5168539325842697	384262	1194904	1579166	2.169121495121707	0.472182807913508	0	1.5585511956385873	0.4717473809134627	0.5714285714285714	12	9.016994374947425	84.47646254456451	0	5	7	1
CTC_test_021	CTC	windows	ordinary_eta	ordinary	1.0	512	728021	0	0	36	476	0.0	0.0	0.0	728021	0	728021	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.9472992374621	0	6	8	1
CTC_test_021	CTC	windows	ordinary_reward	ordinary	1.0	512	728021	0	0	36	476	0.0	0.0	0.0	728021	0	728021	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.9472992374621	0	6	8	1
CTC_test_021	CTC	windows	ordinary_05	ordinary	0.5	512	728021	13	15	23	461	0.4642857142857143	0.3611111111111111	0.40625	385005	600111	985116	1.3531422857307687	0.47116223295756576	0	1.3531422857307687	0.47116223295756576	0.40625	0	9.016994374947425	84.47646254456451	0	5	7	1
CTC_test_021	CTC	windows	cost_F1	cost	0.1	512	728021	13	28	23	448	0.3170731707317073	0.3611111111111111	0.33766233766233766	286338	1243649	1529987	2.10156987229764	0.6066899169117375	0	0.7513533263463554	0.532358269885072	0.4528301886792453	24	9.016994374947425	84.47646254456451	0	5	7	1
CTC_test_021	CTC	windows	cost_eta	cost	0.6	512	728021	1	1	35	475	0.5	0.027777777777777776	0.05263157894736842	669550	54920	724470	0.9951223934474418	0.08031499091372364	0	0.9951223934474418	0.08031499091372364	0.05263157894736842	0	9.016994374947425	85.9472992374621	0	6	8	1
CTC_test_021	CTC	windows	cost_reward	cost	0.3	512	728021	11	6	25	470	0.6470588235294118	0.3055555555555556	0.41509433962264153	386204	310600	696804	0.9571207423961672	0.4695153024431988	0	0.6944634838830198	0.4695153024431988	0.44	3	9.016994374947425	85.9472992374621	0	6	8	1
CTC_test_021	CTC	windows	cost_05	cost	0.5	512	728021	2	1	34	475	0.6666666666666666	0.05555555555555555	0.10256410256410256	620957	54920	675877	0.9283756924594209	0.1470616919017446	0	0.9283756924594209	0.1470616919017446	0.10256410256410256	0	9.016994374947425	85.9472992374621	0	6	8	1
CTC_test_021	CTC	windows	all_negative	constant	1	512	728021	0	0	36	476	0.0	0.0	0.0	728021	0	728021	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	85.9472992374621	0	6	8	1
CTC_test_021	CTC	windows	all_positive	constant	0	512	728021	36	476	0	0	0.0703125	1.0	0.13138686131386862	0	18824188	18824188	25.856655233846276	1.0	0	5.136695232692464	0.4717473809134627	0.3142857142857143	408	9.016994374947425	84.63208992344506	1	5	8	1
CTC_test_021	CTC	windows	perfect	oracle	NA	512	728021	36	0	0	476	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	61.05630504115776	7	6	33	1
CTC_test_022	CTC	windows	ordinary_F1	ordinary	0.2	512	603759	12	20	20	460	0.375	0.375	0.375	339856	316824	656680	1.0876525236062733	0.4370999024445184	0	0.9294768276746185	0.4340258281864121	0.37037037037037035	10	9.016994374947423	80.2280520757059	1	7	9	2
CTC_test_022	CTC	windows	ordinary_eta	ordinary	1.0	512	603759	0	0	32	480	0.0	0.0	0.0	603759	0	603759	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	81.15574011016999	0	6	7	2
CTC_test_022	CTC	windows	ordinary_reward	ordinary	1.0	512	603759	0	0	32	480	0.0	0.0	0.0	603759	0	603759	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	81.15574011016999	0	6	7	2
CTC_test_022	CTC	windows	ordinary_05	ordinary	0.5	512	603759	10	9	22	471	0.5263157894736842	0.3125	0.39215686274509803	341712	208536	550248	0.9113702652879708	0.4340258281864121	0	0.9113702652879708	0.4340258281864121	0.39215686274509803	0	9.016994374947423	79.76230332496264	0	6	7	2
CTC_test_022	CTC	windows	cost_F1	cost	0.1	512	603759	7	30	25	450	0.1891891891891892	0.21875	0.2028985507246377	231708	694026	925734	1.5332839758910426	0.6162243544195615	0	0.873847015116959	0.43202502985462743	0.22727272727272727	25	9.016994374947423	79.76230332496264	0	6	7	2
CTC_test_022	CTC	windows	cost_eta	cost	0.6	512	603759	4	1	28	479	0.8	0.125	0.21621621621621623	368211	891	369102	0.6113399551807923	0.39013579921789987	1	0.6113399551807923	0.39013579921789987	0.21621621621621623	0	14.845492705187983	75.32724177992941	0	6	7	2
CTC_test_022	CTC	windows	cost_reward	cost	0.3	512	603759	6	6	26	474	0.5	0.1875	0.2727272727272727	278075	73133	351208	0.5817023017462265	0.539427155537226	1	0.6729373806436012	0.43202502985462743	0.25	4	15.97755033170939	74.19518415340802	0	6	7	2
CTC_test_022	CTC	windows	cost_05	cost	0.5	512	603759	4	2	28	478	0.6666666666666666	0.125	0.21052631578947367	368211	28275	396486	0.6566958008079382	0.39013579921789987	1	0.6566958008079382	0.39013579921789987	0.21052631578947367	0	13.113053561080338	77.05968092403707	0	6	7	2
CTC_test_022	CTC	windows	all_negative	constant	1	512	603759	0	0	32	480	0.0	0.0	0.0	603759	0	603759	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	81.15574011016999	0	6	7	2
CTC_test_022	CTC	windows	all_positive	constant	0	512	603759	32	480	0	0	0.0625	1.0	0.11764705882352941	0	16389055	16389055	27.145028065834214	1.0	0	3.7455474783812748	0.4371578725948599	0.21359223300970873	441	9.016994374947423	79.43518604803592	4	6	11	2
CTC_test_022	CTC	windows	perfect	oracle	NA	512	603759	32	0	0	480	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	57.4392403282846	8	6	17	2
CTC_test_023	CTC	windows	ordinary_F1	ordinary	0.2	512	594071	13	22	12	465	0.37142857142857144	0.52	0.43333333333333335	317924	779061	1096985	1.8465553780608714	0.4648383779043246	0	1.4489968370783963	0.39366843357107145	0.4489795918367347	11	9.016994374947425	82.54159037334023	1	5	28	1
CTC_test_023	CTC	windows	ordinary_eta	ordinary	1.0	512	594071	0	0	25	487	0.0	0.0	0.0	594071	0	594071	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.93043278443251	0	6	26	1
CTC_test_023	CTC	windows	ordinary_reward	ordinary	1.0	512	594071	0	0	25	487	0.0	0.0	0.0	594071	0	594071	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.93043278443251	0	6	26	1
CTC_test_023	CTC	windows	ordinary_05	ordinary	0.5	512	594071	8	9	17	478	0.47058823529411764	0.32	0.38095238095238093	360955	333099	694054	1.168301431983719	0.3924042749099013	0	1.168301431983719	0.3924042749099013	0.38095238095238093	0	9.016994374947425	82.93043278443251	0	5	27	1
CTC_test_023	CTC	windows	cost_F1	cost	0.1	512	594071	9	34	16	453	0.20930232558139536	0.36	0.2647058823529412	293225	1366564	1659789	2.793923621923979	0.5064142164825417	0	0.6246290426565175	0.5064142164825417	0.4864864864864865	31	9.016994374947425	84.44977979850995	1	6	27	2
CTC_test_023	CTC	windows	cost_eta	cost	0.6	512	594071	2	1	23	486	0.6666666666666666	0.08	0.14285714285714285	464335	20509	484844	0.8161381383706662	0.21838467119250057	0	0.8161381383706662	0.21838467119250057	0.14285714285714285	0	9.016994374947425	82.93043278443251	0	6	26	1
CTC_test_023	CTC	windows	cost_reward	cost	0.3	512	594071	5	6	20	481	0.45454545454545453	0.2	0.2777777777777778	386348	98647	484995	0.8163923167432849	0.3496602257979265	0	0.6958175032950606	0.3496602257979265	0.3125	4	9.016994374947425	82.54159037334023	1	6	27	1
CTC_test_023	CTC	windows	cost_05	cost	0.5	512	594071	3	1	22	486	0.75	0.12	0.20689655172413793	432233	20509	452742	0.7621008263322061	0.2724219832309606	1	0.7621008263322061	0.2724219832309606	0.20689655172413793	0	9.086939844558328	82.86048731482161	0	6	26	1
CTC_test_023	CTC	windows	all_negative	constant	1	512	594071	0	0	25	487	0.0	0.0	0.0	594071	0	594071	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	82.93043278443251	0	6	26	1
CTC_test_023	CTC	windows	all_positive	constant	0	512	594071	25	487	0	0	0.048828125	1.0	0.0931098696461825	0	20205331	20205331	34.01164338942652	1.0	0	6.446190775176705	0.39366843357107145	0.19130434782608696	422	9.016994374947425	82.54159037334023	1	5	28	1
CTC_test_023	CTC	windows	perfect	oracle	NA	512	594071	25	0	0	487	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	61.17704276603955	6	7	54	2
CTC_test_024	CTC	windows	ordinary_F1	ordinary	0.2	512	472519	4	12	15	481	0.25	0.21052631578947367	0.22857142857142856	368082	314535	682617	1.4446339723905282	0.22102180018158	0	1.2236798943534546	0.22102180018158	0.26666666666666666	5	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	ordinary_eta	ordinary	1.0	512	472519	0	0	19	493	0.0	0.0	0.0	472519	0	472519	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	ordinary_reward	ordinary	1.0	512	472519	0	0	19	493	0.0	0.0	0.0	472519	0	472519	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	ordinary_05	ordinary	0.5	512	472519	4	7	15	486	0.36363636363636365	0.21052631578947367	0.26666666666666666	368082	210130	578212	1.2236798943534546	0.22102180018158	0	1.2236798943534546	0.22102180018158	0.26666666666666666	0	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	cost_F1	cost	0.1	512	472519	5	35	14	458	0.125	0.2631578947368421	0.1694915254237288	198469	871974	1070443	2.2653967353693716	0.5799766781864856	0	0.9357888254228931	0.3192633523731321	0.2222222222222222	32	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	cost_eta	cost	0.6	512	472519	1	4	18	489	0.2	0.05263157894736842	0.08333333333333333	413458	105675	519133	1.098650001375606	0.12499179927156369	0	1.098650001375606	0.12499179927156369	0.08333333333333333	0	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	cost_reward	cost	0.3	512	472519	4	9	15	484	0.3076923076923077	0.21052631578947367	0.25	244982	189379	434361	0.9192455753101991	0.48154042482947773	0	1.034225078779901	0.2208270990161242	0.15384615384615385	6	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	cost_05	cost	0.5	512	472519	2	4	17	489	0.3333333333333333	0.10526315789473684	0.16	368174	105675	473849	1.0028147016310456	0.2208270990161242	0	1.0028147016310456	0.2208270990161242	0.16	0	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	all_negative	constant	1	512	472519	0	0	19	493	0.0	0.0	0.0	472519	0	472519	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	all_positive	constant	0	512	472519	19	493	0	0	0.037109375	1.0	0.07156308851224105	0	20459302	20459302	43.298368954475905	1.0	0	1.9604206391700651	0.23656403234578927	0.25	491	9.016994374947423	80.61199408900852	0	1	2	0
CTC_test_024	CTC	windows	perfect	oracle	NA	512	472519	19	0	0	493	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	60.601754073404784	5	1	7	1
CTC_test_025	CTC	windows	ordinary_F1	ordinary	0.2	512	529471	8	10	16	478	0.4444444444444444	0.3333333333333333	0.38095238095238093	270057	264305	534362	1.0092375219794851	0.48994940232798395	0	1.131655935830291	0.26055062505784077	0.2777777777777778	6	9.016994374947423	77.49822553322507	1	7	20	0
CTC_test_025	CTC	windows	ordinary_eta	ordinary	1.0	512	529471	0	0	24	488	0.0	0.0	0.0	529471	0	529471	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	78.10222461910513	0	5	17	0
CTC_test_025	CTC	windows	ordinary_reward	ordinary	1.0	512	529471	0	0	24	488	0.0	0.0	0.0	529471	0	529471	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	78.10222461910513	0	5	17	0
CTC_test_025	CTC	windows	ordinary_05	ordinary	0.5	512	529471	5	5	19	483	0.5	0.20833333333333334	0.29411764705882354	391517	128068	519585	0.9813285335740768	0.26055062505784077	0	0.9813285335740768	0.26055062505784077	0.29411764705882354	0	9.016994374947423	78.10222461910513	0	5	17	0
CTC_test_025	CTC	windows	cost_F1	cost	0.1	512	529471	10	30	14	458	0.25	0.4166666666666667	0.3125	109594	1228981	1338575	2.5281365740522146	0.7930122707381518	0	0.8345348470454472	0.5305465266275207	0.4	29	9.016994374947423	82.97897896448004	0	5	17	0
CTC_test_025	CTC	windows	cost_eta	cost	0.6	512	529471	1	0	23	488	1.0	0.041666666666666664	0.08	475310	0	475310	0.8977073343015953	0.10229266569840463	0	0.8977073343015953	0.10229266569840463	0.08	0	9.016994374947423	78.10222461910513	0	5	17	0
CTC_test_025	CTC	windows	cost_reward	cost	0.3	512	529471	5	7	19	481	0.4166666666666667	0.20833333333333334	0.2777777777777778	295098	199405	494503	0.9339567228422331	0.44265502737638135	0	1.039516800731296	0.2525709623378806	0.1935483870967742	5	9.016994374947423	78.10222461910513	0	5	17	0
CTC_test_025	CTC	windows	cost_05	cost	0.5	512	529471	2	0	22	488	1.0	0.08333333333333333	0.15384615384615385	429901	0	429901	0.811944374668301	0.188055625331699	0	0.811944374668301	0.188055625331699	0.15384615384615385	0	9.016994374947423	78.10222461910513	0	5	17	0
CTC_test_025	CTC	windows	all_negative	constant	1	512	529471	0	0	24	488	0.0	0.0	0.0	529471	0	529471	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	78.10222461910513	0	5	17	0
CTC_test_025	CTC	windows	all_positive	constant	0	512	529471	24	488	0	0	0.046875	1.0	0.08955223880597014	0	21549498	21549498	40.700053449575144	1.0	0	4.777500561881576	0.26405034458922205	0.21052631578947367	460	9.016994374947423	76.65681967719141	1	6	8	0
CTC_test_025	CTC	windows	perfect	oracle	NA	512	529471	24	0	0	488	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	61.73011818539553	4	4	9	1
CTC_test_026	CTC	windows	ordinary_F1	ordinary	0.2	512	570528	11	19	25	457	0.36666666666666664	0.3055555555555556	0.3333333333333333	355161	423168	778329	1.3642257698132256	0.3774871697795726	0	1.048139618038028	0.37740478994895954	0.3389830508474576	7	9.016994374947425	88.29058737388875	0	6	14	1
CTC_test_026	CTC	windows	ordinary_eta	ordinary	1.0	512	570528	0	0	36	476	0.0	0.0	0.0	570528	0	570528	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	88.29058737388875	0	6	14	1
CTC_test_026	CTC	windows	ordinary_reward	ordinary	1.0	512	570528	0	0	36	476	0.0	0.0	0.0	570528	0	570528	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	88.29058737388875	0	6	14	1
CTC_test_026	CTC	windows	ordinary_05	ordinary	0.5	512	570528	8	9	28	467	0.47058823529411764	0.2222222222222222	0.3018867924528302	363442	174681	538123	0.9432017359358349	0.3629725447304953	0	0.9432017359358349	0.3629725447304953	0.3018867924528302	0	9.016994374947425	88.29058737388875	0	6	14	1
CTC_test_026	CTC	windows	cost_F1	cost	0.1	512	570528	7	21	29	455	0.25	0.19444444444444445	0.21875	187839	468249	656088	1.1499663469628134	0.6707628722867238	0	0.9133521930562567	0.36006821751079704	0.16666666666666666	16	9.016994374947425	88.29058737388875	0	6	14	1
CTC_test_026	CTC	windows	cost_eta	cost	0.6	512	570528	2	2	34	474	0.5	0.05555555555555555	0.1	453023	109	453132	0.7942327107521454	0.20595834034438273	0	0.7942327107521454	0.20595834034438273	0.1	0	9.016994374947425	88.29058737388875	0	6	14	1
CTC_test_026	CTC	windows	cost_reward	cost	0.3	512	570528	6	10	30	466	0.375	0.16666666666666666	0.23076923076923078	235420	210884	446304	0.7822648494026586	0.5873646867463121	0	0.8417921644511751	0.36006821751079704	0.17391304347826086	6	9.016994374947425	88.29058737388875	0	6	14	1
CTC_test_026	CTC	windows	cost_05	cost	0.5	512	570528	4	2	32	474	0.6666666666666666	0.1111111111111111	0.19047619047619047	365099	109	365208	0.6401228335857311	0.36006821751079704	1	0.6401228335857311	0.36006821751079704	0.19047619047619047	0	13.74608457952486	83.5614971693113	0	6	14	1
CTC_test_026	CTC	windows	all_negative	constant	1	512	570528	0	0	36	476	0.0	0.0	0.0	570528	0	570528	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947425	88.29058737388875	0	6	14	1
CTC_test_026	CTC	windows	all_positive	constant	0	512	570528	36	476	0	0	0.0703125	1.0	0.13138686131386862	0	14235887	14235887	24.9521268018397	1.0	0	3.3701395899938302	0.38487331033709127	0.225	388	9.016994374947425	88.28340104823953	0	5	13	1
CTC_test_026	CTC	windows	perfect	oracle	NA	512	570528	36	0	0	476	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	59.0715434708726	7	4	21	2
CTC_test_027	CTC	windows	ordinary_F1	ordinary	0.2	512	476754	5	16	18	473	0.23809523809523808	0.21739130434782608	0.22727272727272727	377406	564473	941879	1.9756079655335876	0.2083841981399212	0	1.8587909068408446	0.07720543508811673	0.15789473684210525	6	9.016994374947423	76.84279914540059	0	3	3	1
CTC_test_027	CTC	windows	ordinary_eta	ordinary	1.0	512	476754	0	0	23	489	0.0	0.0	0.0	476754	0	476754	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	76.87698868549884	0	4	4	1
CTC_test_027	CTC	windows	ordinary_reward	ordinary	1.0	512	476754	0	0	23	489	0.0	0.0	0.0	476754	0	476754	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	76.87698868549884	0	4	4	1
CTC_test_027	CTC	windows	ordinary_05	ordinary	0.5	512	476754	3	11	20	478	0.21428571428571427	0.13043478260869565	0.16216216216216217	439946	441084	881030	1.8479761050772516	0.07720543508811673	0	1.8479761050772516	0.07720543508811673	0.16216216216216217	0	9.016994374947423	76.84279914540059	0	3	3	1
CTC_test_027	CTC	windows	cost_F1	cost	0.1	512	476754	8	29	15	460	0.21621621621621623	0.34782608695652173	0.26666666666666666	189960	1175510	1365470	2.864097626868364	0.6015555191985804	0	1.3362300054115959	0.1223503106423858	0.18181818181818182	27	9.016994374947423	76.87698868549884	0	4	4	1
CTC_test_027	CTC	windows	cost_eta	cost	0.6	512	476754	0	1	23	488	0.0	0.0	0.0	476754	63336	540090	1.1328483872185655	0.0	0	1.1328483872185655	0.0	0.0	0	9.016994374947423	76.87698868549884	0	4	4	1
CTC_test_027	CTC	windows	cost_reward	cost	0.3	512	476754	2	6	21	483	0.25	0.08695652173913043	0.12903225806451613	407427	181824	589251	1.2359644596584403	0.14541461634301966	0	1.1782512574619195	0.055661829790625776	0.07142857142857142	3	9.016994374947423	76.87698868549884	0	4	4	1
CTC_test_027	CTC	windows	cost_05	cost	0.5	512	476754	0	3	23	486	0.0	0.0	0.0	476754	70254	547008	1.1473590153412452	0.0	0	1.1473590153412452	0.0	0.0	0	9.016994374947423	76.87698868549884	0	4	4	1
CTC_test_027	CTC	windows	all_negative	constant	1	512	476754	0	0	23	489	0.0	0.0	0.0	476754	0	476754	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	76.87698868549884	0	4	4	1
CTC_test_027	CTC	windows	all_positive	constant	0	512	476754	23	489	0	0	0.044921875	1.0	0.08598130841121496	0	18501770	18501770	38.80779185911393	1.0	0	5.201863015307685	0.12259152518909124	0.10526315789473684	459	9.016994374947423	76.84279914540059	0	3	3	1
CTC_test_027	CTC	windows	perfect	oracle	NA	512	476754	23	0	0	489	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	57.25535103480356	9	5	26	2
CTC_test_028	CTC	windows	ordinary_F1	ordinary	0.2	512	335901	17	15	5	475	0.53125	0.7727272727272727	0.6296296296296297	216965	412344	629309	1.8734954644374384	0.3540805177716053	0	1.6766190038136237	0.3534374711596572	0.5106382978723404	7	9.016994374947423	81.22000998050254	0	3	8	2
CTC_test_028	CTC	windows	ordinary_eta	ordinary	1.0	512	335901	0	0	22	490	0.0	0.0	0.0	335901	0	335901	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	81.22000998050254	0	3	8	2
CTC_test_028	CTC	windows	ordinary_reward	ordinary	1.0	512	335901	0	0	22	490	0.0	0.0	0.0	335901	0	335901	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	81.22000998050254	0	3	8	2
CTC_test_028	CTC	windows	ordinary_05	ordinary	0.5	512	335901	5	8	17	482	0.38461538461538464	0.22727272727272727	0.2857142857142857	269741	345823	615564	1.8325756696169406	0.1969627955856041	0	1.8325756696169406	0.1969627955856041	0.2857142857142857	0	9.016994374947423	81.22000998050254	0	3	8	2
CTC_test_028	CTC	windows	cost_F1	cost	0.1	512	335901	5	22	17	468	0.18518518518518517	0.22727272727272727	0.20408163265306123	37461	615444	652905	1.9437423526574795	0.8884760688417123	0	0.5927341686985154	0.5022551287432905	0.2222222222222222	22	9.016994374947423	81.22000998050254	0	3	8	2
CTC_test_028	CTC	windows	cost_eta	cost	0.6	512	335901	1	1	21	489	0.5	0.045454545454545456	0.08333333333333333	271034	339	271373	0.807895778815782	0.19311344711685885	0	0.807895778815782	0.19311344711685885	0.08333333333333333	0	9.016994374947423	81.22000998050254	0	3	8	2
CTC_test_028	CTC	windows	cost_reward	cost	0.3	512	335901	3	3	19	487	0.5	0.13636363636363635	0.21428571428571427	154884	47705	202589	0.6031211577220669	0.538899854421392	1	0.749223729610808	0.3457655678309978	0.15384615384615385	2	15.159422833446166	75.0775815220038	0	3	8	2
CTC_test_028	CTC	windows	cost_05	cost	0.5	512	335901	1	1	21	489	0.5	0.045454545454545456	0.08333333333333333	271034	339	271373	0.807895778815782	0.19311344711685885	0	0.807895778815782	0.19311344711685885	0.08333333333333333	0	9.016994374947423	81.22000998050254	0	3	8	2
CTC_test_028	CTC	windows	all_negative	constant	1	512	335901	0	0	22	490	0.0	0.0	0.0	335901	0	335901	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	81.22000998050254	0	3	8	2
CTC_test_028	CTC	windows	all_positive	constant	0	512	335901	22	490	0	0	0.04296875	1.0	0.08239700374531835	0	21205636	21205636	63.13061288891667	1.0	0	16.365235590248318	0.3534374711596572	0.16783216783216784	391	9.016994374947423	81.22000998050254	0	3	8	2
CTC_test_028	CTC	windows	perfect	oracle	NA	512	335901	22	0	0	490	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501051	61.6735987255407	4	3	14	2
CTC_test_029	CTC	windows	ordinary_F1	ordinary	0.2	512	251134	15	16	14	467	0.4838709677419355	0.5172413793103449	0.5	249450	445550	695000	2.76744686103833	0.006705583473364817	0	2.4297625968606402	0.005837521004722578	0.41509433962264153	7	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	ordinary_eta	ordinary	1.0	512	251134	0	0	29	483	0.0	0.0	0.0	251134	0	251134	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	ordinary_reward	ordinary	1.0	512	251134	0	0	29	483	0.0	0.0	0.0	251134	0	251134	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	ordinary_05	ordinary	0.5	512	251134	1	9	28	474	0.1	0.034482758620689655	0.05128205128205128	250050	360461	610511	2.431016907308449	0.004316420715633885	0	2.431016907308449	0.004316420715633885	0.05128205128205128	0	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	cost_F1	cost	0.1	512	251134	1	12	28	471	0.07692307692307693	0.034482758620689655	0.047619047619047616	213124	416996	630120	2.5090987281690253	0.15135346070225458	0	1.4903716740863444	0.15135346070225458	0.058823529411764705	8	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	cost_eta	cost	0.6	512	251134	0	0	29	483	0.0	0.0	0.0	251134	0	251134	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	cost_reward	cost	0.3	512	251134	0	4	29	479	0.0	0.0	0.0	251134	122795	373929	1.488962068059283	0.0	0	1.3726616069508708	0.0	0.0	1	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	cost_05	cost	0.5	512	251134	0	1	29	482	0.0	0.0	0.0	251134	29024	280158	1.1155717664673044	0.0	0	1.1155717664673044	0.0	0.0	0	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	all_negative	constant	1	512	251134	0	0	29	483	0.0	0.0	0.0	251134	0	251134	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	all_positive	constant	0	512	251134	29	483	0	0	0.056640625	1.0	0.10720887245841035	0	19716970	19716970	78.51175069883011	1.0	0	4.808146248616277	0.16291700844967227	0.5	469	9.016994374947423	79.16660481910833	0	2	2	1
CTC_test_029	CTC	windows	perfect	oracle	NA	512	251134	29	0	0	483	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	60.79915412915659	8	3	19	1
CTC_test_030	CTC	windows	ordinary_F1	ordinary	0.2	81	85756	1	7	9	64	0.125	0.1	0.1111111111111111	85678	91159	176837	2.062094780540137	0.0009095573487569383	0	1.6647464900415132	0.0009095573487569383	0.13333333333333333	3	9.016994374947423	72.07470766339392	0	3	3	0
CTC_test_030	CTC	windows	ordinary_eta	ordinary	1.0	81	85756	0	0	10	71	0.0	0.0	0.0	85756	0	85756	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	72.52715413944225	0	3	3	0
CTC_test_030	CTC	windows	ordinary_reward	ordinary	1.0	81	85756	0	0	10	71	0.0	0.0	0.0	85756	0	85756	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	72.52715413944225	0	3	3	0
CTC_test_030	CTC	windows	ordinary_05	ordinary	0.5	81	85756	0	4	10	67	0.0	0.0	0.0	85756	57084	142840	1.6656560473902702	0.0	0	1.6656560473902702	0.0	0.0	0	9.016994374947423	72.07470766339392	0	3	3	0
CTC_test_030	CTC	windows	cost_F1	cost	0.1	81	85756	0	2	10	69	0.0	0.0	0.0	85756	41210	126966	1.4805494659265823	0.0	0	1.4805494659265823	0.0	0.0	0	9.016994374947423	72.52715413944225	0	3	3	0
CTC_test_030	CTC	windows	cost_eta	cost	0.6	81	85756	0	0	10	71	0.0	0.0	0.0	85756	0	85756	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	72.52715413944225	0	3	3	0
CTC_test_030	CTC	windows	cost_reward	cost	0.3	81	85756	0	1	10	70	0.0	0.0	0.0	85756	24639	110395	1.287315173282336	0.0	0	1.287315173282336	0.0	0.0	0	9.016994374947423	72.52715413944225	0	3	3	0
CTC_test_030	CTC	windows	cost_05	cost	0.5	81	85756	0	0	10	71	0.0	0.0	0.0	85756	0	85756	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	72.52715413944225	0	3	3	0
CTC_test_030	CTC	windows	all_negative	constant	1	81	85756	0	0	10	71	0.0	0.0	0.0	85756	0	85756	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	72.52715413944225	0	3	3	0
CTC_test_030	CTC	windows	all_positive	constant	0	81	85756	10	71	0	0	0.12345679012345678	1.0	0.21978021978021978	0	1051082	1051082	12.256658426232567	1.0	0	3.016885115910257	0.018914128457484025	0.3076923076923077	65	9.016994374947423	72.07470766339392	0	3	3	0
CTC_test_030	CTC	windows	perfect	oracle	NA	81	85756	10	0	0	71	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	53.66869109944025	4	3	11	2
CTC_continuous_tail	CTC	continuous_tail	ordinary_F1	ordinary	0.2	15441	6390734	32	247	267	14895	0.11469534050179211	0.10702341137123746	0.11072664359861592	5695934	10592107	16288041	2.5486964408157187	0.10871990603896203	0	2.1145085994816872	0.07266896103014145	0.10887096774193548	82	9.016994374947423	84.75034127069202	2	89	140	9
CTC_continuous_tail	CTC	continuous_tail	ordinary_eta	ordinary	1.0	15441	6390734	0	0	299	15142	0.0	0.0	0.0	6390734	0	6390734	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.9988573253424	0	91	136	9
CTC_continuous_tail	CTC	continuous_tail	ordinary_reward	ordinary	1.0	15441	6390734	0	0	299	15142	0.0	0.0	0.0	6390734	0	6390734	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.9988573253424	0	91	136	9
CTC_continuous_tail	CTC	continuous_tail	ordinary_05	ordinary	0.5	15441	6390734	24	148	275	14994	0.13953488372093023	0.0802675585284281	0.10191082802547771	5980775	6685263	12666038	1.9819379119831932	0.06414896942980258	0	1.9819379119831932	0.06414896942980258	0.10191082802547771	0	9.016994374947423	84.89689720620741	0	90	138	9
CTC_continuous_tail	CTC	continuous_tail	cost_F1	cost	0.1	15441	6390734	46	571	253	14571	0.07455429497568881	0.15384615384615385	0.10043668122270742	4150256	23035115	27185371	4.253873029295226	0.35058226488537936	0	1.8014237488213405	0.07618045125958928	0.05491990846681922	479	9.016994374947423	84.90897719576729	2	94	153	9
CTC_continuous_tail	CTC	continuous_tail	cost_eta	cost	0.6	15441	6390734	3	11	296	15131	0.21428571428571427	0.010033444816053512	0.019169329073482427	6209502	584214	6793716	1.0630572325495005	0.02835855787457278	0	1.0630572325495005	0.02835855787457278	0.019169329073482427	0	9.016994374947423	84.9988573253424	0	91	136	9
CTC_continuous_tail	CTC	continuous_tail	cost_reward	cost	0.3	15441	6390734	18	115	281	15027	0.13533834586466165	0.06020066889632107	0.08333333333333333	5535088	4968566	10503654	1.6435755266922392	0.133888532991672	0	1.5009840810147943	0.0901198516477137	0.06598984771573604	38	9.016994374947423	85.01707119561145	4	86	145	10
CTC_continuous_tail	CTC	continuous_tail	cost_05	cost	0.5	15441	6390734	5	27	294	15115	0.15625	0.016722408026755852	0.030211480362537766	6090439	1181854	7272293	1.1379433097982172	0.046989125192818226	0	1.1379433097982172	0.046989125192818226	0.030211480362537766	0	9.016994374947423	84.9988573253424	0	91	136	9
CTC_continuous_tail	CTC	continuous_tail	all_negative	constant	1	15441	6390734	0	0	299	15142	0.0	0.0	0.0	6390734	0	6390734	1.0	0.0	0	1.0	0.0	0.0	0	9.016994374947423	84.9988573253424	0	91	136	9
CTC_continuous_tail	CTC	continuous_tail	all_positive	constant	0	15441	6390734	299	15142	0	0	0.019364030827018975	1.0	0.03799237611181703	0	662165002	662165002	103.6132941849872	1.0	0	11.518848069720942	0.07297675040144058	0.054982817869415807	13994	9.016994374947423	84.2932576242752	19	81	145	9
CTC_continuous_tail	CTC	continuous_tail	perfect	oracle	NA	15441	6390734	299	0	0	15142	1.0	1.0	1.0	0	0	0	0.0	1.0	1	0.0	1.0	1.0	0	38.19660112501052	58.246561741727476	102	79	405	9


==> anc/P2_decision_aligned/records.tsv <==
case_id	dataset	scope	condition	model	threshold	n	OPT_exact	method	gain_a	gain_b	reward_percent
NASA_test_000	NASA	windows	ordinary_F1	ordinary	0.35	512	124606	Shaped	121716	0	97.6806895334093
NASA_test_000	NASA	windows	ordinary_F1	ordinary	0.35	512	124606	Shaped_filtered	121716	0	97.6806895334093
NASA_test_000	NASA	windows	ordinary_F1	ordinary	0.35	512	124606	SUM_phi3	121716	0	97.6806895334093
NASA_test_000	NASA	windows	ordinary_F1	ordinary	0.35	512	124606	MAX_phi3	121716	0	97.6806895334093
NASA_test_000	NASA	windows	ordinary_F1	ordinary	0.35	512	124606	Naive	100422	0	80.59162480137392
NASA_test_000	NASA	windows	ordinary_F1	ordinary	0.35	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	ordinary_F1	ordinary	0.35	512	124606	Mixture_Cd	100422	22711/2	95.33697009714575
NASA_test_000	NASA	windows	ordinary_F1	ordinary	0.35	512	124606	Mixture_Bphi5	145844	-22711	87.5534324843917
NASA_test_000	NASA	windows	ordinary_eta	ordinary	0.3	512	124606	Shaped	121716	0	97.6806895334093
NASA_test_000	NASA	windows	ordinary_eta	ordinary	0.3	512	124606	Shaped_filtered	121716	0	97.6806895334093
NASA_test_000	NASA	windows	ordinary_eta	ordinary	0.3	512	124606	SUM_phi3	121716	0	97.6806895334093
NASA_test_000	NASA	windows	ordinary_eta	ordinary	0.3	512	124606	MAX_phi3	121716	0	97.6806895334093
NASA_test_000	NASA	windows	ordinary_eta	ordinary	0.3	512	124606	Naive	100754	0	80.85806461968123
NASA_test_000	NASA	windows	ordinary_eta	ordinary	0.3	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	ordinary_eta	ordinary	0.3	512	124606	Mixture_Cd	100754	22379/2	95.38785557446427
NASA_test_000	NASA	windows	ordinary_eta	ordinary	0.3	512	124606	Mixture_Bphi5	145512	-22379	87.71810134806198
NASA_test_000	NASA	windows	ordinary_reward	ordinary	1.0	512	124606	Shaped	123163	0	98.84194982585109
NASA_test_000	NASA	windows	ordinary_reward	ordinary	1.0	512	124606	Shaped_filtered	123163	0	98.84194982585109
NASA_test_000	NASA	windows	ordinary_reward	ordinary	1.0	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	ordinary_reward	ordinary	1.0	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	ordinary_reward	ordinary	1.0	512	124606	Naive	0	0	0.0
NASA_test_000	NASA	windows	ordinary_reward	ordinary	1.0	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	ordinary_reward	ordinary	1.0	512	124606	Mixture_Cd	0	123133/2	79.94533936437283
NASA_test_000	NASA	windows	ordinary_reward	ordinary	1.0	512	124606	Mixture_Bphi5	246266	-123133	37.74506914856363
NASA_test_000	NASA	windows	ordinary_05	ordinary	0.5	512	124606	Shaped	121754	0	97.71118565719146
NASA_test_000	NASA	windows	ordinary_05	ordinary	0.5	512	124606	Shaped_filtered	121754	0	97.71118565719146
NASA_test_000	NASA	windows	ordinary_05	ordinary	0.5	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	ordinary_05	ordinary	0.5	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	ordinary_05	ordinary	0.5	512	124606	Naive	96283	0	77.26995489783799
NASA_test_000	NASA	windows	ordinary_05	ordinary	0.5	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	ordinary_05	ordinary	0.5	512	124606	Mixture_Cd	96283	13425	94.70258759527418
NASA_test_000	NASA	windows	ordinary_05	ordinary	0.5	512	124606	Mixture_Bphi5	149983	-26850	85.50052758459891
NASA_test_000	NASA	windows	cost_F1	cost	0.05	512	124606	Shaped	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_F1	cost	0.05	512	124606	Shaped_filtered	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_F1	cost	0.05	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_F1	cost	0.05	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_F1	cost	0.05	512	124606	Naive	102361	0	82.14772964383738
NASA_test_000	NASA	windows	cost_F1	cost	0.05	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	cost_F1	cost	0.05	512	124606	Mixture_Cd	102361	10386	95.63415967702711
NASA_test_000	NASA	windows	cost_F1	cost	0.05	512	124606	Mixture_Bphi5	143905	-20772	88.51515816709242
NASA_test_000	NASA	windows	cost_eta	cost	0.5	512	124606	Shaped	121828	0	97.77057284560937
NASA_test_000	NASA	windows	cost_eta	cost	0.5	512	124606	Shaped_filtered	121828	0	97.77057284560937
NASA_test_000	NASA	windows	cost_eta	cost	0.5	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_eta	cost	0.5	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_eta	cost	0.5	512	124606	Naive	74857	0	60.07495626213826
NASA_test_000	NASA	windows	cost_eta	cost	0.5	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	cost_eta	cost	0.5	512	124606	Mixture_Cd	74857	24138	91.41863507410956
NASA_test_000	NASA	windows	cost_eta	cost	0.5	512	124606	Mixture_Bphi5	171409	-48276	74.87343399122841
NASA_test_000	NASA	windows	cost_reward	cost	1.0	512	124606	Shaped	123163	0	98.84194982585109
NASA_test_000	NASA	windows	cost_reward	cost	1.0	512	124606	Shaped_filtered	123163	0	98.84194982585109
NASA_test_000	NASA	windows	cost_reward	cost	1.0	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_reward	cost	1.0	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_reward	cost	1.0	512	124606	Naive	0	0	0.0
NASA_test_000	NASA	windows	cost_reward	cost	1.0	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	cost_reward	cost	1.0	512	124606	Mixture_Cd	0	123133/2	79.94533936437283
NASA_test_000	NASA	windows	cost_reward	cost	1.0	512	124606	Mixture_Bphi5	246266	-123133	37.74506914856363
NASA_test_000	NASA	windows	cost_05	cost	0.5	512	124606	Shaped	121828	0	97.77057284560937
NASA_test_000	NASA	windows	cost_05	cost	0.5	512	124606	Shaped_filtered	121828	0	97.77057284560937
NASA_test_000	NASA	windows	cost_05	cost	0.5	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_05	cost	0.5	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	cost_05	cost	0.5	512	124606	Naive	74857	0	60.07495626213826
NASA_test_000	NASA	windows	cost_05	cost	0.5	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	cost_05	cost	0.5	512	124606	Mixture_Cd	74857	24138	91.41863507410956
NASA_test_000	NASA	windows	cost_05	cost	0.5	512	124606	Mixture_Bphi5	171409	-48276	74.87343399122841
NASA_test_000	NASA	windows	all_negative	constant	1	512	124606	Shaped	123163	0	98.84194982585109
NASA_test_000	NASA	windows	all_negative	constant	1	512	124606	Shaped_filtered	123163	0	98.84194982585109
NASA_test_000	NASA	windows	all_negative	constant	1	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	all_negative	constant	1	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	all_negative	constant	1	512	124606	Naive	0	0	0.0
NASA_test_000	NASA	windows	all_negative	constant	1	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	all_negative	constant	1	512	124606	Mixture_Cd	0	123133/2	79.94533936437283
NASA_test_000	NASA	windows	all_negative	constant	1	512	124606	Mixture_Bphi5	246266	-123133	37.74506914856363
NASA_test_000	NASA	windows	all_positive	constant	0	512	124606	Shaped	121754	0	97.71118565719146
NASA_test_000	NASA	windows	all_positive	constant	0	512	124606	Shaped_filtered	122100	0	97.98886088952378
NASA_test_000	NASA	windows	all_positive	constant	0	512	124606	SUM_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	all_positive	constant	0	512	124606	MAX_phi3	121754	0	97.71118565719146
NASA_test_000	NASA	windows	all_positive	constant	0	512	124606	Naive	109323	0	87.73494053255862
NASA_test_000	NASA	windows	all_positive	constant	0	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	all_positive	constant	0	512	124606	Mixture_Cd	109323	6905	96.70122200561613
NASA_test_000	NASA	windows	all_positive	constant	0	512	124606	Mixture_Bphi5	136943	-13810	91.96824439863566
NASA_test_000	NASA	windows	perfect	oracle	NA	512	124606	Shaped	123741	0	99.30581191916922
NASA_test_000	NASA	windows	perfect	oracle	NA	512	124606	Shaped_filtered	123741	0	99.30581191916922
NASA_test_000	NASA	windows	perfect	oracle	NA	512	124606	SUM_phi3	123741	0	99.30581191916922
NASA_test_000	NASA	windows	perfect	oracle	NA	512	124606	MAX_phi3	123741	0	99.30581191916922
NASA_test_000	NASA	windows	perfect	oracle	NA	512	124606	Naive	124606	0	100.0
NASA_test_000	NASA	windows	perfect	oracle	NA	512	124606	LR	123133	0	98.81787393865464
NASA_test_000	NASA	windows	perfect	oracle	NA	512	124606	Mixture_Cd	124606	-1473/2	99.04363992687809
NASA_test_000	NASA	windows	perfect	oracle	NA	512	124606	Mixture_Bphi5	121660	1473	99.54846802355311
NASA_test_001	NASA	windows	ordinary_F1	ordinary	0.35	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001	NASA	windows	ordinary_F1	ordinary	0.35	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001	NASA	windows	ordinary_F1	ordinary	0.35	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	ordinary_F1	ordinary	0.35	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	ordinary_F1	ordinary	0.35	512	97409	Naive	75742	0	77.75667546119968
NASA_test_001	NASA	windows	ordinary_F1	ordinary	0.35	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	ordinary_F1	ordinary	0.35	512	97409	Mixture_Cd	75742	10069	94.48201319459463
NASA_test_001	NASA	windows	ordinary_F1	ordinary	0.35	512	97409	Mixture_Bphi5	116018	-20138	85.65330876464661
NASA_test_001	NASA	windows	ordinary_eta	ordinary	0.3	512	97409	Shaped	96614	0	99.1838536480202
NASA_test_001	NASA	windows	ordinary_eta	ordinary	0.3	512	97409	Shaped_filtered	96614	0	99.1838536480202
NASA_test_001	NASA	windows	ordinary_eta	ordinary	0.3	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	ordinary_eta	ordinary	0.3	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	ordinary_eta	ordinary	0.3	512	97409	Naive	78821	0	80.91757435144596
NASA_test_001	NASA	windows	ordinary_eta	ordinary	0.3	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	ordinary_eta	ordinary	0.3	512	97409	Mixture_Cd	78821	17059/2	95.08569116513077
NASA_test_001	NASA	windows	ordinary_eta	ordinary	0.3	512	97409	Mixture_Bphi5	112939	-17059	87.60685171382063
NASA_test_001	NASA	windows	ordinary_reward	ordinary	1.0	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001	NASA	windows	ordinary_reward	ordinary	1.0	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001	NASA	windows	ordinary_reward	ordinary	1.0	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	ordinary_reward	ordinary	1.0	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	ordinary_reward	ordinary	1.0	512	97409	Naive	0	0	0.0
NASA_test_001	NASA	windows	ordinary_reward	ordinary	1.0	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	ordinary_reward	ordinary	1.0	512	97409	Mixture_Cd	0	47940	79.63180960760296
NASA_test_001	NASA	windows	ordinary_reward	ordinary	1.0	512	97409	Mixture_Bphi5	191760	-95880	37.59704047743028
NASA_test_001	NASA	windows	ordinary_05	ordinary	0.5	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001	NASA	windows	ordinary_05	ordinary	0.5	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001	NASA	windows	ordinary_05	ordinary	0.5	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	ordinary_05	ordinary	0.5	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	ordinary_05	ordinary	0.5	512	97409	Naive	71589	0	73.49320904639201
NASA_test_001	NASA	windows	ordinary_05	ordinary	0.5	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	ordinary_05	ordinary	0.5	512	97409	Mixture_Cd	71589	24291/2	93.6677635643132
NASA_test_001	NASA	windows	ordinary_05	ordinary	0.5	512	97409	Mixture_Bphi5	120171	-24291	83.0183416104018
NASA_test_001	NASA	windows	cost_F1	cost	0.05	512	97409	Shaped	96614	0	99.1838536480202
NASA_test_001	NASA	windows	cost_F1	cost	0.05	512	97409	Shaped_filtered	96614	0	99.1838536480202
NASA_test_001	NASA	windows	cost_F1	cost	0.05	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	cost_F1	cost	0.05	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	cost_F1	cost	0.05	512	97409	Naive	88670	0	91.02854972333152
NASA_test_001	NASA	windows	cost_F1	cost	0.05	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	cost_F1	cost	0.05	512	97409	Mixture_Cd	88670	3605	97.01671563145436
NASA_test_001	NASA	windows	cost_F1	cost	0.05	512	97409	Mixture_Bphi5	103090	-7210	93.85577815305902
NASA_test_001	NASA	windows	cost_eta	cost	0.5	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_eta	cost	0.5	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_eta	cost	0.5	512	97409	SUM_phi3	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_eta	cost	0.5	512	97409	MAX_phi3	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_eta	cost	0.5	512	97409	Naive	81779	0	83.95425474032173
NASA_test_001	NASA	windows	cost_eta	cost	0.5	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	cost_eta	cost	0.5	512	97409	Mixture_Cd	81779	14101/2	95.66564551292092
NASA_test_001	NASA	windows	cost_eta	cost	0.5	512	97409	Mixture_Bphi5	109981	-14101	89.48362340711613
NASA_test_001	NASA	windows	cost_reward	cost	1.0	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_reward	cost	1.0	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_reward	cost	1.0	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	cost_reward	cost	1.0	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	cost_reward	cost	1.0	512	97409	Naive	0	0	0.0
NASA_test_001	NASA	windows	cost_reward	cost	1.0	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	cost_reward	cost	1.0	512	97409	Mixture_Cd	0	47940	79.63180960760296
NASA_test_001	NASA	windows	cost_reward	cost	1.0	512	97409	Mixture_Bphi5	191760	-95880	37.59704047743028
NASA_test_001	NASA	windows	cost_05	cost	0.5	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_05	cost	0.5	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_05	cost	0.5	512	97409	SUM_phi3	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_05	cost	0.5	512	97409	MAX_phi3	96034	0	98.58842612078966
NASA_test_001	NASA	windows	cost_05	cost	0.5	512	97409	Naive	81779	0	83.95425474032173
NASA_test_001	NASA	windows	cost_05	cost	0.5	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	cost_05	cost	0.5	512	97409	Mixture_Cd	81779	14101/2	95.66564551292092
NASA_test_001	NASA	windows	cost_05	cost	0.5	512	97409	Mixture_Bphi5	109981	-14101	89.48362340711613
NASA_test_001	NASA	windows	all_negative	constant	1	512	97409	Shaped	96034	0	98.58842612078966
NASA_test_001	NASA	windows	all_negative	constant	1	512	97409	Shaped_filtered	96034	0	98.58842612078966
NASA_test_001	NASA	windows	all_negative	constant	1	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	all_negative	constant	1	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	all_negative	constant	1	512	97409	Naive	0	0	0.0
NASA_test_001	NASA	windows	all_negative	constant	1	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	all_negative	constant	1	512	97409	Mixture_Cd	0	47940	79.63180960760296
NASA_test_001	NASA	windows	all_negative	constant	1	512	97409	Mixture_Bphi5	191760	-95880	37.59704047743028
NASA_test_001	NASA	windows	all_positive	constant	0	512	97409	Shaped	96536	0	99.10377891159955
NASA_test_001	NASA	windows	all_positive	constant	0	512	97409	Shaped_filtered	96243	0	98.80298535042964
NASA_test_001	NASA	windows	all_positive	constant	0	512	97409	SUM_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	all_positive	constant	0	512	97409	MAX_phi3	96536	0	99.10377891159955
NASA_test_001	NASA	windows	all_positive	constant	0	512	97409	Naive	94060	0	96.56191932983606
NASA_test_001	NASA	windows	all_positive	constant	0	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	all_positive	constant	0	512	97409	Mixture_Cd	94060	910	98.0734951901389
NASA_test_001	NASA	windows	all_positive	constant	0	512	97409	Mixture_Bphi5	97700	-1820	97.27558864219445
NASA_test_001	NASA	windows	perfect	oracle	NA	512	97409	Shaped	96630	0	99.20027923497828
NASA_test_001	NASA	windows	perfect	oracle	NA	512	97409	Shaped_filtered	96630	0	99.20027923497828
NASA_test_001	NASA	windows	perfect	oracle	NA	512	97409	SUM_phi3	96630	0	99.20027923497828
NASA_test_001	NASA	windows	perfect	oracle	NA	512	97409	MAX_phi3	96630	0	99.20027923497828
NASA_test_001	NASA	windows	perfect	oracle	NA	512	97409	Naive	97409	0	100.0
NASA_test_001	NASA	windows	perfect	oracle	NA	512	97409	LR	95880	0	98.4303298463181
NASA_test_001	NASA	windows	perfect	oracle	NA	512	97409	Mixture_Cd	97409	-1529/2	98.7301101701082
NASA_test_001	NASA	windows	perfect	oracle	NA	512	97409	Mixture_Bphi5	94351	1529	99.4004393524198
NASA_test_002	NASA	windows	ordinary_F1	ordinary	0.35	512	91232	Shaped	80648	0	88.39880743598738
NASA_test_002	NASA	windows	ordinary_F1	ordinary	0.35	512	91232	Shaped_filtered	80648	0	88.39880743598738
NASA_test_002	NASA	windows	ordinary_F1	ordinary	0.35	512	91232	SUM_phi3	84181	0	92.27135215713784
NASA_test_002	NASA	windows	ordinary_F1	ordinary	0.35	512	91232	MAX_phi3	84181	0	92.27135215713784
NASA_test_002	NASA	windows	ordinary_F1	ordinary	0.35	512	91232	Naive	40892	0	44.82199228340933
NASA_test_002	NASA	windows	ordinary_F1	ordinary	0.35	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	ordinary_F1	ordinary	0.35	512	91232	Mixture_Cd	40892	22345	84.45169400935681
NASA_test_002	NASA	windows	ordinary_F1	ordinary	0.35	512	91232	Mixture_Bphi5	130272	-44690	63.532599354138014
NASA_test_002	NASA	windows	ordinary_eta	ordinary	0.3	512	91232	Shaped	80648	0	88.39880743598738
NASA_test_002	NASA	windows	ordinary_eta	ordinary	0.3	512	91232	Shaped_filtered	80648	0	88.39880743598738
NASA_test_002	NASA	windows	ordinary_eta	ordinary	0.3	512	91232	SUM_phi3	80843	0	88.6125482286917
NASA_test_002	NASA	windows	ordinary_eta	ordinary	0.3	512	91232	MAX_phi3	80843	0	88.6125482286917
NASA_test_002	NASA	windows	ordinary_eta	ordinary	0.3	512	91232	Naive	44495	0	48.771264468607505
NASA_test_002	NASA	windows	ordinary_eta	ordinary	0.3	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	ordinary_eta	ordinary	0.3	512	91232	Mixture_Cd	44495	41087/2	85.20593788131737
NASA_test_002	NASA	windows	ordinary_eta	ordinary	0.3	512	91232	Mixture_Bphi5	126669	-41087	65.97338379541507
NASA_test_002	NASA	windows	ordinary_reward	ordinary	1.0	512	91232	Shaped	86187	0	94.47014205541915
NASA_test_002	NASA	windows	ordinary_reward	ordinary	1.0	512	91232	Shaped_filtered	86187	0	94.47014205541915
NASA_test_002	NASA	windows	ordinary_reward	ordinary	1.0	512	91232	SUM_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	ordinary_reward	ordinary	1.0	512	91232	MAX_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	ordinary_reward	ordinary	1.0	512	91232	Naive	0	0	0.0
NASA_test_002	NASA	windows	ordinary_reward	ordinary	1.0	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	ordinary_reward	ordinary	1.0	512	91232	Mixture_Cd	0	42791	75.89145520496838
NASA_test_002	NASA	windows	ordinary_reward	ordinary	1.0	512	91232	Mixture_Bphi5	171164	-85582	35.83108467950554
NASA_test_002	NASA	windows	ordinary_05	ordinary	0.5	512	91232	Shaped	81269	0	89.07948965275342
NASA_test_002	NASA	windows	ordinary_05	ordinary	0.5	512	91232	Shaped_filtered	81269	0	89.07948965275342
NASA_test_002	NASA	windows	ordinary_05	ordinary	0.5	512	91232	SUM_phi3	84802	0	92.9520343739039
NASA_test_002	NASA	windows	ordinary_05	ordinary	0.5	512	91232	MAX_phi3	84802	0	92.9520343739039
NASA_test_002	NASA	windows	ordinary_05	ordinary	0.5	512	91232	Naive	38364	0	42.05103472465802
NASA_test_002	NASA	windows	ordinary_05	ordinary	0.5	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	ordinary_05	ordinary	0.5	512	91232	Mixture_Cd	38364	23609	83.92248820632702
NASA_test_002	NASA	windows	ordinary_05	ordinary	0.5	512	91232	Mixture_Bphi5	132800	-47218	61.820053401446266
NASA_test_002	NASA	windows	cost_F1	cost	0.05	512	91232	Shaped	80664	0	88.41634514205542
NASA_test_002	NASA	windows	cost_F1	cost	0.05	512	91232	Shaped_filtered	72034	0	78.95694493160295
NASA_test_002	NASA	windows	cost_F1	cost	0.05	512	91232	SUM_phi3	80859	0	88.63008593475973
NASA_test_002	NASA	windows	cost_F1	cost	0.05	512	91232	MAX_phi3	80859	0	88.63008593475973
NASA_test_002	NASA	windows	cost_F1	cost	0.05	512	91232	Naive	76845	0	84.23031392493861
NASA_test_002	NASA	windows	cost_F1	cost	0.05	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	cost_F1	cost	0.05	512	91232	Mixture_Cd	76845	8737/2	91.97801372309488
NASA_test_002	NASA	windows	cost_F1	cost	0.05	512	91232	Mixture_Bphi5	94319	-8737	87.88828156819116
NASA_test_002	NASA	windows	cost_eta	cost	0.5	512	91232	Shaped	81423	0	89.24829007365837
NASA_test_002	NASA	windows	cost_eta	cost	0.5	512	91232	Shaped_filtered	81423	0	89.24829007365837
NASA_test_002	NASA	windows	cost_eta	cost	0.5	512	91232	SUM_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	cost_eta	cost	0.5	512	91232	MAX_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	cost_eta	cost	0.5	512	91232	Naive	56248	0	61.65380568221676
NASA_test_002	NASA	windows	cost_eta	cost	0.5	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	cost_eta	cost	0.5	512	91232	Mixture_Cd	56248	14667	87.66628432238109
NASA_test_002	NASA	windows	cost_eta	cost	0.5	512	91232	Mixture_Bphi5	114916	-29334	73.9352321268969
NASA_test_002	NASA	windows	cost_reward	cost	1.0	512	91232	Shaped	86187	0	94.47014205541915
NASA_test_002	NASA	windows	cost_reward	cost	1.0	512	91232	Shaped_filtered	86187	0	94.47014205541915
NASA_test_002	NASA	windows	cost_reward	cost	1.0	512	91232	SUM_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	cost_reward	cost	1.0	512	91232	MAX_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	cost_reward	cost	1.0	512	91232	Naive	0	0	0.0
NASA_test_002	NASA	windows	cost_reward	cost	1.0	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	cost_reward	cost	1.0	512	91232	Mixture_Cd	0	42791	75.89145520496838
NASA_test_002	NASA	windows	cost_reward	cost	1.0	512	91232	Mixture_Bphi5	171164	-85582	35.83108467950554
NASA_test_002	NASA	windows	cost_05	cost	0.5	512	91232	Shaped	81423	0	89.24829007365837
NASA_test_002	NASA	windows	cost_05	cost	0.5	512	91232	Shaped_filtered	81423	0	89.24829007365837
NASA_test_002	NASA	windows	cost_05	cost	0.5	512	91232	SUM_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	cost_05	cost	0.5	512	91232	MAX_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	cost_05	cost	0.5	512	91232	Naive	56248	0	61.65380568221676
NASA_test_002	NASA	windows	cost_05	cost	0.5	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	cost_05	cost	0.5	512	91232	Mixture_Cd	56248	14667	87.66628432238109
NASA_test_002	NASA	windows	cost_05	cost	0.5	512	91232	Mixture_Bphi5	114916	-29334	73.9352321268969
NASA_test_002	NASA	windows	all_negative	constant	1	512	91232	Shaped	86187	0	94.47014205541915
NASA_test_002	NASA	windows	all_negative	constant	1	512	91232	Shaped_filtered	86187	0	94.47014205541915
NASA_test_002	NASA	windows	all_negative	constant	1	512	91232	SUM_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	all_negative	constant	1	512	91232	MAX_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	all_negative	constant	1	512	91232	Naive	0	0	0.0
NASA_test_002	NASA	windows	all_negative	constant	1	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	all_negative	constant	1	512	91232	Mixture_Cd	0	42791	75.89145520496838
NASA_test_002	NASA	windows	all_negative	constant	1	512	91232	Mixture_Bphi5	171164	-85582	35.83108467950554
NASA_test_002	NASA	windows	all_positive	constant	0	512	91232	Shaped	84786	0	92.93449666783584
NASA_test_002	NASA	windows	all_positive	constant	0	512	91232	Shaped_filtered	72818	0	79.81629252893721
NASA_test_002	NASA	windows	all_positive	constant	0	512	91232	SUM_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	all_positive	constant	0	512	91232	MAX_phi3	84786	0	92.93449666783584
NASA_test_002	NASA	windows	all_positive	constant	0	512	91232	Naive	82648	0	90.59102069449317
NASA_test_002	NASA	windows	all_positive	constant	0	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	all_positive	constant	0	512	91232	Mixture_Cd	82648	1467	93.19280061984401
NASA_test_002	NASA	windows	all_positive	constant	0	512	91232	Mixture_Bphi5	88516	-2934	91.81941454424742
NASA_test_002	NASA	windows	perfect	oracle	NA	512	91232	Shaped	86441	0	94.74855313924938
NASA_test_002	NASA	windows	perfect	oracle	NA	512	91232	Shaped_filtered	86441	0	94.74855313924938
NASA_test_002	NASA	windows	perfect	oracle	NA	512	91232	SUM_phi3	86441	0	94.74855313924938
NASA_test_002	NASA	windows	perfect	oracle	NA	512	91232	MAX_phi3	86441	0	94.74855313924938
NASA_test_002	NASA	windows	perfect	oracle	NA	512	91232	Naive	91232	0	100.0
NASA_test_002	NASA	windows	perfect	oracle	NA	512	91232	LR	85582	0	93.80699754472116
NASA_test_002	NASA	windows	perfect	oracle	NA	512	91232	Mixture_Cd	91232	-2825	94.98975576747364
NASA_test_002	NASA	windows	perfect	oracle	NA	512	91232	Mixture_Bphi5	79932	5650	97.63448355449503
NASA_test_003	NASA	windows	ordinary_F1	ordinary	0.35	512	120423	Shaped	114542	0	95.11638142215358
NASA_test_003	NASA	windows	ordinary_F1	ordinary	0.35	512	120423	Shaped_filtered	114542	0	95.11638142215358
NASA_test_003	NASA	windows	ordinary_F1	ordinary	0.35	512	120423	SUM_phi3	114563	0	95.1338199513382
NASA_test_003	NASA	windows	ordinary_F1	ordinary	0.35	512	120423	MAX_phi3	114563	0	95.1338199513382
NASA_test_003	NASA	windows	ordinary_F1	ordinary	0.35	512	120423	Naive	79752	0	66.22655140629281
NASA_test_003	NASA	windows	ordinary_F1	ordinary	0.35	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	ordinary_F1	ordinary	0.35	512	120423	Mixture_Cd	79752	35407/2	90.01342328278965
NASA_test_003	NASA	windows	ordinary_F1	ordinary	0.35	512	120423	Mixture_Bphi5	150566	-35407	77.45718887615529
NASA_test_003	NASA	windows	ordinary_eta	ordinary	0.3	512	120423	Shaped	114542	0	95.11638142215358
NASA_test_003	NASA	windows	ordinary_eta	ordinary	0.3	512	120423	Shaped_filtered	112625	0	93.52449282944288
NASA_test_003	NASA	windows	ordinary_eta	ordinary	0.3	512	120423	SUM_phi3	114563	0	95.1338199513382
NASA_test_003	NASA	windows	ordinary_eta	ordinary	0.3	512	120423	MAX_phi3	114563	0	95.1338199513382
NASA_test_003	NASA	windows	ordinary_eta	ordinary	0.3	512	120423	Naive	84814	0	70.4300673459389
NASA_test_003	NASA	windows	ordinary_eta	ordinary	0.3	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	ordinary_eta	ordinary	0.3	512	120423	Mixture_Cd	84814	30345/2	90.81622339113606
NASA_test_003	NASA	windows	ordinary_eta	ordinary	0.3	512	120423	Mixture_Bphi5	145504	-30345	80.0551045991085
NASA_test_003	NASA	windows	ordinary_reward	ordinary	1.0	512	120423	Shaped	116492	0	96.73567341786868
NASA_test_003	NASA	windows	ordinary_reward	ordinary	1.0	512	120423	Shaped_filtered	116492	0	96.73567341786868
NASA_test_003	NASA	windows	ordinary_reward	ordinary	1.0	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	ordinary_reward	ordinary	1.0	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	ordinary_reward	ordinary	1.0	512	120423	Naive	0	0	0.0
NASA_test_003	NASA	windows	ordinary_reward	ordinary	1.0	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	ordinary_reward	ordinary	1.0	512	120423	Mixture_Cd	0	115159/2	77.36527744303379
NASA_test_003	NASA	windows	ordinary_reward	ordinary	1.0	512	120423	Mixture_Bphi5	230318	-115159	36.526929149374155
NASA_test_003	NASA	windows	ordinary_05	ordinary	0.5	512	120423	Shaped	116492	0	96.73567341786868
NASA_test_003	NASA	windows	ordinary_05	ordinary	0.5	512	120423	Shaped_filtered	116492	0	96.73567341786868
NASA_test_003	NASA	windows	ordinary_05	ordinary	0.5	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	ordinary_05	ordinary	0.5	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	ordinary_05	ordinary	0.5	512	120423	Naive	75381	0	62.59684611743604
NASA_test_003	NASA	windows	ordinary_05	ordinary	0.5	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	ordinary_05	ordinary	0.5	512	120423	Mixture_Cd	75381	19889	89.32021125719062
NASA_test_003	NASA	windows	ordinary_05	ordinary	0.5	512	120423	Mixture_Bphi5	154937	-39778	75.21390763849652
NASA_test_003	NASA	windows	cost_F1	cost	0.05	512	120423	Shaped	116492	0	96.73567341786868
NASA_test_003	NASA	windows	cost_F1	cost	0.05	512	120423	Shaped_filtered	114575	0	95.14378482515798
NASA_test_003	NASA	windows	cost_F1	cost	0.05	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	cost_F1	cost	0.05	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	cost_F1	cost	0.05	512	120423	Naive	98928	0	82.15041977030965
NASA_test_003	NASA	windows	cost_F1	cost	0.05	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	cost_F1	cost	0.05	512	120423	Mixture_Cd	98928	16231/2	93.05461152412725
NASA_test_003	NASA	windows	cost_F1	cost	0.05	512	120423	Mixture_Bphi5	131390	-16231	87.29868075749685
NASA_test_003	NASA	windows	cost_eta	cost	0.5	512	120423	Shaped	116492	0	96.73567341786868
NASA_test_003	NASA	windows	cost_eta	cost	0.5	512	120423	Shaped_filtered	116492	0	96.73567341786868
NASA_test_003	NASA	windows	cost_eta	cost	0.5	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	cost_eta	cost	0.5	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	cost_eta	cost	0.5	512	120423	Naive	76217	0	63.291065660214414
NASA_test_003	NASA	windows	cost_eta	cost	0.5	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	cost_eta	cost	0.5	512	120423	Mixture_Cd	76217	19471	89.45279539203408
NASA_test_003	NASA	windows	cost_eta	cost	0.5	512	120423	Mixture_Bphi5	154101	-38942	75.64295891158798
NASA_test_003	NASA	windows	cost_reward	cost	1.0	512	120423	Shaped	116492	0	96.73567341786868
NASA_test_003	NASA	windows	cost_reward	cost	1.0	512	120423	Shaped_filtered	116492	0	96.73567341786868
NASA_test_003	NASA	windows	cost_reward	cost	1.0	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	cost_reward	cost	1.0	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	cost_reward	cost	1.0	512	120423	Naive	0	0	0.0
NASA_test_003	NASA	windows	cost_reward	cost	1.0	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	cost_reward	cost	1.0	512	120423	Mixture_Cd	0	115159/2	77.36527744303379
NASA_test_003	NASA	windows	cost_reward	cost	1.0	512	120423	Mixture_Bphi5	230318	-115159	36.526929149374155
NASA_test_003	NASA	windows	cost_05	cost	0.5	512	120423	Shaped	116492	0	96.73567341786868
NASA_test_003	NASA	windows	cost_05	cost	0.5	512	120423	Shaped_filtered	116492	0	96.73567341786868
NASA_test_003	NASA	windows	cost_05	cost	0.5	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	cost_05	cost	0.5	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	cost_05	cost	0.5	512	120423	Naive	76217	0	63.291065660214414
NASA_test_003	NASA	windows	cost_05	cost	0.5	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	cost_05	cost	0.5	512	120423	Mixture_Cd	76217	19471	89.45279539203408
NASA_test_003	NASA	windows	cost_05	cost	0.5	512	120423	Mixture_Bphi5	154101	-38942	75.64295891158798
NASA_test_003	NASA	windows	all_negative	constant	1	512	120423	Shaped	116492	0	96.73567341786868
NASA_test_003	NASA	windows	all_negative	constant	1	512	120423	Shaped_filtered	116492	0	96.73567341786868
NASA_test_003	NASA	windows	all_negative	constant	1	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	all_negative	constant	1	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	all_negative	constant	1	512	120423	Naive	0	0	0.0
NASA_test_003	NASA	windows	all_negative	constant	1	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	all_negative	constant	1	512	120423	Mixture_Cd	0	115159/2	77.36527744303379
NASA_test_003	NASA	windows	all_negative	constant	1	512	120423	Mixture_Bphi5	230318	-115159	36.526929149374155
NASA_test_003	NASA	windows	all_positive	constant	0	512	120423	Shaped	116513	0	96.7531119470533
NASA_test_003	NASA	windows	all_positive	constant	0	512	120423	Shaped_filtered	114596	0	95.16122335434261
NASA_test_003	NASA	windows	all_positive	constant	0	512	120423	SUM_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	all_positive	constant	0	512	120423	MAX_phi3	116513	0	96.7531119470533
NASA_test_003	NASA	windows	all_positive	constant	0	512	120423	Naive	109482	0	90.9145262948108
NASA_test_003	NASA	windows	all_positive	constant	0	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	all_positive	constant	0	512	120423	Mixture_Cd	109482	5677/2	94.72840692979462
NASA_test_003	NASA	windows	all_positive	constant	0	512	120423	Mixture_Bphi5	120836	-5677	92.71519647066329
NASA_test_003	NASA	windows	perfect	oracle	NA	512	120423	Shaped	116264	0	96.54634081529277
NASA_test_003	NASA	windows	perfect	oracle	NA	512	120423	Shaped_filtered	116264	0	96.54634081529277
NASA_test_003	NASA	windows	perfect	oracle	NA	512	120423	SUM_phi3	116264	0	96.54634081529277
NASA_test_003	NASA	windows	perfect	oracle	NA	512	120423	MAX_phi3	116264	0	96.54634081529277
NASA_test_003	NASA	windows	perfect	oracle	NA	512	120423	Naive	120423	0	100.0
NASA_test_003	NASA	windows	perfect	oracle	NA	512	120423	LR	115159	0	95.62874201772087
NASA_test_003	NASA	windows	perfect	oracle	NA	512	120423	Mixture_Cd	120423	-2632	96.46357800553903
NASA_test_003	NASA	windows	perfect	oracle	NA	512	120423	Mixture_Bphi5	109895	5264	98.33032802436367
NASA_test_004	NASA	windows	ordinary_F1	ordinary	0.35	512	183400	Shaped	167851	0	91.52181025081788
NASA_test_004	NASA	windows	ordinary_F1	ordinary	0.35	512	183400	Shaped_filtered	167851	0	91.52181025081788
NASA_test_004	NASA	windows	ordinary_F1	ordinary	0.35	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	ordinary_F1	ordinary	0.35	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	ordinary_F1	ordinary	0.35	512	183400	Naive	120274	0	65.58015267175573
NASA_test_004	NASA	windows	ordinary_F1	ordinary	0.35	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	ordinary_F1	ordinary	0.35	512	183400	Mixture_Cd	120274	27962	90.24943641953357
NASA_test_004	NASA	windows	ordinary_F1	ordinary	0.35	512	183400	Mixture_Bphi5	232122	-55924	77.22740851316841
NASA_test_004	NASA	windows	ordinary_eta	ordinary	0.3	512	183400	Shaped	167851	0	91.52181025081788
NASA_test_004	NASA	windows	ordinary_eta	ordinary	0.3	512	183400	Shaped_filtered	167851	0	91.52181025081788
NASA_test_004	NASA	windows	ordinary_eta	ordinary	0.3	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	ordinary_eta	ordinary	0.3	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	ordinary_eta	ordinary	0.3	512	183400	Naive	120964	0	65.95637949836423
NASA_test_004	NASA	windows	ordinary_eta	ordinary	0.3	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	ordinary_eta	ordinary	0.3	512	183400	Mixture_Cd	120964	27617	90.32128934967602
NASA_test_004	NASA	windows	ordinary_eta	ordinary	0.3	512	183400	Mixture_Bphi5	231432	-55234	77.45992947949199
NASA_test_004	NASA	windows	ordinary_reward	ordinary	1.0	512	183400	Shaped	172609	0	94.11613958560524
NASA_test_004	NASA	windows	ordinary_reward	ordinary	1.0	512	183400	Shaped_filtered	172609	0	94.11613958560524
NASA_test_004	NASA	windows	ordinary_reward	ordinary	1.0	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	ordinary_reward	ordinary	1.0	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	ordinary_reward	ordinary	1.0	512	183400	Naive	0	0	0.0
NASA_test_004	NASA	windows	ordinary_reward	ordinary	1.0	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	ordinary_reward	ordinary	1.0	512	183400	Mixture_Cd	0	88099	77.72474175293183
NASA_test_004	NASA	windows	ordinary_reward	ordinary	1.0	512	183400	Mixture_Bphi5	352396	-176198	36.69664517461615
NASA_test_004	NASA	windows	ordinary_05	ordinary	0.5	512	183400	Shaped	167851	0	91.52181025081788
NASA_test_004	NASA	windows	ordinary_05	ordinary	0.5	512	183400	Shaped_filtered	167851	0	91.52181025081788
NASA_test_004	NASA	windows	ordinary_05	ordinary	0.5	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	ordinary_05	ordinary	0.5	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	ordinary_05	ordinary	0.5	512	183400	Naive	113384	0	61.82333696837514
NASA_test_004	NASA	windows	ordinary_05	ordinary	0.5	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	ordinary_05	ordinary	0.5	512	183400	Mixture_Cd	113384	31407	89.53194846492255
NASA_test_004	NASA	windows	ordinary_05	ordinary	0.5	512	183400	Mixture_Bphi5	239012	-62814	74.90556871900986
NASA_test_004	NASA	windows	cost_F1	cost	0.05	512	183400	Shaped	167851	0	91.52181025081788
NASA_test_004	NASA	windows	cost_F1	cost	0.05	512	183400	Shaped_filtered	166301	0	90.67666303162487
NASA_test_004	NASA	windows	cost_F1	cost	0.05	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	cost_F1	cost	0.05	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	cost_F1	cost	0.05	512	183400	Naive	139845	0	76.25136314067612
NASA_test_004	NASA	windows	cost_F1	cost	0.05	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	cost_F1	cost	0.05	512	183400	Mixture_Cd	139845	36353/2	92.28745626854551
NASA_test_004	NASA	windows	cost_F1	cost	0.05	512	183400	Mixture_Bphi5	212551	-36353	83.82257928406494
NASA_test_004	NASA	windows	cost_eta	cost	0.5	512	183400	Shaped	167851	0	91.52181025081788
NASA_test_004	NASA	windows	cost_eta	cost	0.5	512	183400	Shaped_filtered	167851	0	91.52181025081788
NASA_test_004	NASA	windows	cost_eta	cost	0.5	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	cost_eta	cost	0.5	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	cost_eta	cost	0.5	512	183400	Naive	125264	0	68.30098146128681
NASA_test_004	NASA	windows	cost_eta	cost	0.5	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	cost_eta	cost	0.5	512	183400	Mixture_Cd	125264	25467	90.76906847954939
NASA_test_004	NASA	windows	cost_eta	cost	0.5	512	183400	Mixture_Bphi5	227132	-50934	78.90897318266785
NASA_test_004	NASA	windows	cost_reward	cost	1.0	512	183400	Shaped	172609	0	94.11613958560524
NASA_test_004	NASA	windows	cost_reward	cost	1.0	512	183400	Shaped_filtered	172609	0	94.11613958560524
NASA_test_004	NASA	windows	cost_reward	cost	1.0	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	cost_reward	cost	1.0	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	cost_reward	cost	1.0	512	183400	Naive	0	0	0.0
NASA_test_004	NASA	windows	cost_reward	cost	1.0	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	cost_reward	cost	1.0	512	183400	Mixture_Cd	0	88099	77.72474175293183
NASA_test_004	NASA	windows	cost_reward	cost	1.0	512	183400	Mixture_Bphi5	352396	-176198	36.69664517461615
NASA_test_004	NASA	windows	cost_05	cost	0.5	512	183400	Shaped	167851	0	91.52181025081788
NASA_test_004	NASA	windows	cost_05	cost	0.5	512	183400	Shaped_filtered	167851	0	91.52181025081788
NASA_test_004	NASA	windows	cost_05	cost	0.5	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	cost_05	cost	0.5	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	cost_05	cost	0.5	512	183400	Naive	125264	0	68.30098146128681
NASA_test_004	NASA	windows	cost_05	cost	0.5	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	cost_05	cost	0.5	512	183400	Mixture_Cd	125264	25467	90.76906847954939
NASA_test_004	NASA	windows	cost_05	cost	0.5	512	183400	Mixture_Bphi5	227132	-50934	78.90897318266785
NASA_test_004	NASA	windows	all_negative	constant	1	512	183400	Shaped	172609	0	94.11613958560524
NASA_test_004	NASA	windows	all_negative	constant	1	512	183400	Shaped_filtered	172609	0	94.11613958560524
NASA_test_004	NASA	windows	all_negative	constant	1	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	all_negative	constant	1	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	all_negative	constant	1	512	183400	Naive	0	0	0.0
NASA_test_004	NASA	windows	all_negative	constant	1	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	all_negative	constant	1	512	183400	Mixture_Cd	0	88099	77.72474175293183
NASA_test_004	NASA	windows	all_negative	constant	1	512	183400	Mixture_Bphi5	352396	-176198	36.69664517461615
NASA_test_004	NASA	windows	all_positive	constant	0	512	183400	Shaped	167087	0	91.10523446019629
NASA_test_004	NASA	windows	all_positive	constant	0	512	183400	Shaped_filtered	157686	0	85.979280261723
NASA_test_004	NASA	windows	all_positive	constant	0	512	183400	SUM_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	all_positive	constant	0	512	183400	MAX_phi3	167087	0	91.10523446019629
NASA_test_004	NASA	windows	all_positive	constant	0	512	183400	Naive	155218	0	84.63358778625954
NASA_test_004	NASA	windows	all_positive	constant	0	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	all_positive	constant	0	512	183400	Mixture_Cd	155218	10490	93.88831872518342
NASA_test_004	NASA	windows	all_positive	constant	0	512	183400	Mixture_Bphi5	197178	-20980	89.00307901637252
NASA_test_004	NASA	windows	perfect	oracle	NA	512	183400	Shaped	173637	0	94.67666303162487
NASA_test_004	NASA	windows	perfect	oracle	NA	512	183400	Shaped_filtered	173637	0	94.67666303162487
NASA_test_004	NASA	windows	perfect	oracle	NA	512	183400	SUM_phi3	173637	0	94.67666303162487
NASA_test_004	NASA	windows	perfect	oracle	NA	512	183400	MAX_phi3	173637	0	94.67666303162487
NASA_test_004	NASA	windows	perfect	oracle	NA	512	183400	Naive	183400	0	100.0
NASA_test_004	NASA	windows	perfect	oracle	NA	512	183400	LR	176198	0	96.07306434023991
NASA_test_004	NASA	windows	perfect	oracle	NA	512	183400	Mixture_Cd	183400	-3601	96.82304231543709
NASA_test_004	NASA	windows	perfect	oracle	NA	512	183400	Mixture_Bphi5	168996	7202	98.50004404960563
NASA_test_005	NASA	windows	ordinary_F1	ordinary	0.35	512	160057	Shaped	150135	0	93.80095840856694
NASA_test_005	NASA	windows	ordinary_F1	ordinary	0.35	512	160057	Shaped_filtered	150135	0	93.80095840856694
NASA_test_005	NASA	windows	ordinary_F1	ordinary	0.35	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	ordinary_F1	ordinary	0.35	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	ordinary_F1	ordinary	0.35	512	160057	Naive	56525	0	35.31554383750789
NASA_test_005	NASA	windows	ordinary_F1	ordinary	0.35	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	ordinary_F1	ordinary	0.35	512	160057	Mixture_Cd	56525	97531/2	84.61312937165074
NASA_test_005	NASA	windows	ordinary_F1	ordinary	0.35	512	160057	Mixture_Bphi5	251587	-97531	58.59070646284386
NASA_test_005	NASA	windows	ordinary_eta	ordinary	0.3	512	160057	Shaped	147854	0	92.37584110660578
NASA_test_005	NASA	windows	ordinary_eta	ordinary	0.3	512	160057	Shaped_filtered	147854	0	92.37584110660578
NASA_test_005	NASA	windows	ordinary_eta	ordinary	0.3	512	160057	SUM_phi3	148069	0	92.51016825256002
NASA_test_005	NASA	windows	ordinary_eta	ordinary	0.3	512	160057	MAX_phi3	148069	0	92.51016825256002
NASA_test_005	NASA	windows	ordinary_eta	ordinary	0.3	512	160057	Naive	58870	0	36.78064689454382
NASA_test_005	NASA	windows	ordinary_eta	ordinary	0.3	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	ordinary_eta	ordinary	0.3	512	160057	Mixture_Cd	58870	47593	84.89293915703391
NASA_test_005	NASA	windows	ordinary_eta	ordinary	0.3	512	160057	Mixture_Bphi5	249242	-95186	59.49618994911345
NASA_test_005	NASA	windows	ordinary_reward	ordinary	1.0	512	160057	Shaped	155201	0	96.96608083370299
NASA_test_005	NASA	windows	ordinary_reward	ordinary	1.0	512	160057	Shaped_filtered	155201	0	96.96608083370299
NASA_test_005	NASA	windows	ordinary_reward	ordinary	1.0	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	ordinary_reward	ordinary	1.0	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	ordinary_reward	ordinary	1.0	512	160057	Naive	0	0	0.0
NASA_test_005	NASA	windows	ordinary_reward	ordinary	1.0	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	ordinary_reward	ordinary	1.0	512	160057	Mixture_Cd	0	77028	77.86846066428018
NASA_test_005	NASA	windows	ordinary_reward	ordinary	1.0	512	160057	Mixture_Bphi5	308112	-154056	36.76450004007709
NASA_test_005	NASA	windows	ordinary_05	ordinary	0.5	512	160057	Shaped	150135	0	93.80095840856694
NASA_test_005	NASA	windows	ordinary_05	ordinary	0.5	512	160057	Shaped_filtered	150135	0	93.80095840856694
NASA_test_005	NASA	windows	ordinary_05	ordinary	0.5	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	ordinary_05	ordinary	0.5	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	ordinary_05	ordinary	0.5	512	160057	Naive	56525	0	35.31554383750789
NASA_test_005	NASA	windows	ordinary_05	ordinary	0.5	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	ordinary_05	ordinary	0.5	512	160057	Mixture_Cd	56525	97531/2	84.61312937165074
NASA_test_005	NASA	windows	ordinary_05	ordinary	0.5	512	160057	Mixture_Bphi5	251587	-97531	58.59070646284386
NASA_test_005	NASA	windows	cost_F1	cost	0.05	512	160057	Shaped	149346	0	93.30800902178599
NASA_test_005	NASA	windows	cost_F1	cost	0.05	512	160057	Shaped_filtered	149346	0	93.30800902178599
NASA_test_005	NASA	windows	cost_F1	cost	0.05	512	160057	SUM_phi3	149346	0	93.30800902178599
NASA_test_005	NASA	windows	cost_F1	cost	0.05	512	160057	MAX_phi3	149346	0	93.30800902178599
NASA_test_005	NASA	windows	cost_F1	cost	0.05	512	160057	Naive	136417	0	85.23026171926251
NASA_test_005	NASA	windows	cost_F1	cost	0.05	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	cost_F1	cost	0.05	512	160057	Mixture_Cd	136417	17639/2	94.14599221763478
NASA_test_005	NASA	windows	cost_F1	cost	0.05	512	160057	Mixture_Bphi5	171695	-17639	89.43969865263038
NASA_test_005	NASA	windows	cost_eta	cost	0.5	512	160057	Shaped	150135	0	93.80095840856694
NASA_test_005	NASA	windows	cost_eta	cost	0.5	512	160057	Shaped_filtered	150135	0	93.80095840856694
NASA_test_005	NASA	windows	cost_eta	cost	0.5	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	cost_eta	cost	0.5	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	cost_eta	cost	0.5	512	160057	Naive	65612	0	40.9928962807
NASA_test_005	NASA	windows	cost_eta	cost	0.5	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	cost_eta	cost	0.5	512	160057	Mixture_Cd	65612	44222	85.69740720524429
NASA_test_005	NASA	windows	cost_eta	cost	0.5	512	160057	Mixture_Bphi5	242500	-88444	62.09950323884886
NASA_test_005	NASA	windows	cost_reward	cost	1.0	512	160057	Shaped	155201	0	96.96608083370299
NASA_test_005	NASA	windows	cost_reward	cost	1.0	512	160057	Shaped_filtered	155201	0	96.96608083370299
NASA_test_005	NASA	windows	cost_reward	cost	1.0	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	cost_reward	cost	1.0	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	cost_reward	cost	1.0	512	160057	Naive	0	0	0.0
NASA_test_005	NASA	windows	cost_reward	cost	1.0	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	cost_reward	cost	1.0	512	160057	Mixture_Cd	0	77028	77.86846066428018
NASA_test_005	NASA	windows	cost_reward	cost	1.0	512	160057	Mixture_Bphi5	308112	-154056	36.76450004007709
NASA_test_005	NASA	windows	cost_05	cost	0.5	512	160057	Shaped	150135	0	93.80095840856694
NASA_test_005	NASA	windows	cost_05	cost	0.5	512	160057	Shaped_filtered	150135	0	93.80095840856694
NASA_test_005	NASA	windows	cost_05	cost	0.5	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	cost_05	cost	0.5	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	cost_05	cost	0.5	512	160057	Naive	65612	0	40.9928962807
NASA_test_005	NASA	windows	cost_05	cost	0.5	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	cost_05	cost	0.5	512	160057	Mixture_Cd	65612	44222	85.69740720524429
NASA_test_005	NASA	windows	cost_05	cost	0.5	512	160057	Mixture_Bphi5	242500	-88444	62.09950323884886
NASA_test_005	NASA	windows	all_negative	constant	1	512	160057	Shaped	155201	0	96.96608083370299
NASA_test_005	NASA	windows	all_negative	constant	1	512	160057	Shaped_filtered	155201	0	96.96608083370299
NASA_test_005	NASA	windows	all_negative	constant	1	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	all_negative	constant	1	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	all_negative	constant	1	512	160057	Naive	0	0	0.0
NASA_test_005	NASA	windows	all_negative	constant	1	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	all_negative	constant	1	512	160057	Mixture_Cd	0	77028	77.86846066428018
NASA_test_005	NASA	windows	all_negative	constant	1	512	160057	Mixture_Bphi5	308112	-154056	36.76450004007709
NASA_test_005	NASA	windows	all_positive	constant	0	512	160057	Shaped	150350	0	93.9352855545212
NASA_test_005	NASA	windows	all_positive	constant	0	512	160057	Shaped_filtered	150307	0	93.90842012533035
NASA_test_005	NASA	windows	all_positive	constant	0	512	160057	SUM_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	all_positive	constant	0	512	160057	MAX_phi3	150350	0	93.9352855545212
NASA_test_005	NASA	windows	all_positive	constant	0	512	160057	Naive	143242	0	89.49436763153126
NASA_test_005	NASA	windows	all_positive	constant	0	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	all_positive	constant	0	512	160057	Mixture_Cd	143242	5407	94.96036398106342
NASA_test_005	NASA	windows	all_positive	constant	0	512	160057	Mixture_Bphi5	164870	-10814	92.07506103804185
NASA_test_005	NASA	windows	perfect	oracle	NA	512	160057	Shaped	159308	0	99.53204171014076
NASA_test_005	NASA	windows	perfect	oracle	NA	512	160057	Shaped_filtered	159308	0	99.53204171014076
NASA_test_005	NASA	windows	perfect	oracle	NA	512	160057	SUM_phi3	159308	0	99.53204171014076
NASA_test_005	NASA	windows	perfect	oracle	NA	512	160057	MAX_phi3	159308	0	99.53204171014076
NASA_test_005	NASA	windows	perfect	oracle	NA	512	160057	Naive	160057	0	100.0
NASA_test_005	NASA	windows	perfect	oracle	NA	512	160057	LR	154056	0	96.2507106843187
NASA_test_005	NASA	windows	perfect	oracle	NA	512	160057	Mixture_Cd	160057	-6001/2	96.96676122678541
NASA_test_005	NASA	windows	perfect	oracle	NA	512	160057	Mixture_Bphi5	148055	6001	98.56789891506658
NASA_test_006	NASA	windows	ordinary_F1	ordinary	0.35	542	276943	Shaped	268443	0	96.93077636914455
NASA_test_006	NASA	windows	ordinary_F1	ordinary	0.35	542	276943	Shaped_filtered	268443	0	96.93077636914455
NASA_test_006	NASA	windows	ordinary_F1	ordinary	0.35	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	ordinary_F1	ordinary	0.35	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	ordinary_F1	ordinary	0.35	542	276943	Naive	165423	0	59.73178596317654
NASA_test_006	NASA	windows	ordinary_F1	ordinary	0.35	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	ordinary_F1	ordinary	0.35	542	276943	Mixture_Cd	165423	108791/2	91.51224903140535
NASA_test_006	NASA	windows	ordinary_F1	ordinary	0.35	542	276943	Mixture_Bphi5	383005	-108791	74.7364852442236
NASA_test_006	NASA	windows	ordinary_eta	ordinary	0.3	542	276943	Shaped	258272	0	93.25817948097622
NASA_test_006	NASA	windows	ordinary_eta	ordinary	0.3	542	276943	Shaped_filtered	258272	0	93.25817948097622
NASA_test_006	NASA	windows	ordinary_eta	ordinary	0.3	542	276943	SUM_phi3	258296	0	93.26684552416923
NASA_test_006	NASA	windows	ordinary_eta	ordinary	0.3	542	276943	MAX_phi3	258296	0	93.26684552416923
NASA_test_006	NASA	windows	ordinary_eta	ordinary	0.3	542	276943	Naive	173032	0	62.479282740491726
NASA_test_006	NASA	windows	ordinary_eta	ordinary	0.3	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	ordinary_eta	ordinary	0.3	542	276943	Mixture_Cd	173032	50591	92.03697422388215
NASA_test_006	NASA	windows	ordinary_eta	ordinary	0.3	542	276943	Mixture_Bphi5	375396	-101182	76.43453163658519
NASA_test_006	NASA	windows	ordinary_reward	ordinary	1.0	542	276943	Shaped	274221	0	99.01712626786018
NASA_test_006	NASA	windows	ordinary_reward	ordinary	1.0	542	276943	Shaped_filtered	274221	0	99.01712626786018
NASA_test_006	NASA	windows	ordinary_reward	ordinary	1.0	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	ordinary_reward	ordinary	1.0	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	ordinary_reward	ordinary	1.0	542	276943	Naive	0	0	0.0
NASA_test_006	NASA	windows	ordinary_reward	ordinary	1.0	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	ordinary_reward	ordinary	1.0	542	276943	Mixture_Cd	0	137107	80.10449301680556
NASA_test_006	NASA	windows	ordinary_reward	ordinary	1.0	542	276943	Mixture_Bphi5	548428	-274214	37.820211310246634
NASA_test_006	NASA	windows	ordinary_05	ordinary	0.5	542	276943	Shaped	267791	0	96.69534886240129
NASA_test_006	NASA	windows	ordinary_05	ordinary	0.5	542	276943	Shaped_filtered	267791	0	96.69534886240129
NASA_test_006	NASA	windows	ordinary_05	ordinary	0.5	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	ordinary_05	ordinary	0.5	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	ordinary_05	ordinary	0.5	542	276943	Naive	149127	0	53.847542635127084
NASA_test_006	NASA	windows	ordinary_05	ordinary	0.5	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	ordinary_05	ordinary	0.5	542	276943	Mixture_Cd	149127	125087/2	90.3884585547853
NASA_test_006	NASA	windows	ordinary_05	ordinary	0.5	542	276943	Mixture_Bphi5	399301	-125087	71.09982286941424
NASA_test_006	NASA	windows	cost_F1	cost	0.05	542	276943	Shaped	268378	0	96.90730583549683
NASA_test_006	NASA	windows	cost_F1	cost	0.05	542	276943	Shaped_filtered	268378	0	96.90730583549683
NASA_test_006	NASA	windows	cost_F1	cost	0.05	542	276943	SUM_phi3	268402	0	96.91597187868985
NASA_test_006	NASA	windows	cost_F1	cost	0.05	542	276943	MAX_phi3	268402	0	96.91597187868985
NASA_test_006	NASA	windows	cost_F1	cost	0.05	542	276943	Naive	261587	0	94.45517669700985
NASA_test_006	NASA	windows	cost_F1	cost	0.05	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	cost_F1	cost	0.05	542	276943	Mixture_Cd	261587	12627/2	98.14382655924594
NASA_test_006	NASA	windows	cost_F1	cost	0.05	542	276943	Mixture_Bphi5	286841	-12627	96.19672092237576
NASA_test_006	NASA	windows	cost_eta	cost	0.5	542	276943	Shaped	267791	0	96.69534886240129
NASA_test_006	NASA	windows	cost_eta	cost	0.5	542	276943	Shaped_filtered	267791	0	96.69534886240129
NASA_test_006	NASA	windows	cost_eta	cost	0.5	542	276943	SUM_phi3	267815	0	96.70401490559429
NASA_test_006	NASA	windows	cost_eta	cost	0.5	542	276943	MAX_phi3	267815	0	96.70401490559429
NASA_test_006	NASA	windows	cost_eta	cost	0.5	542	276943	Naive	169036	0	61.036386548856626
NASA_test_006	NASA	windows	cost_eta	cost	0.5	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	cost_eta	cost	0.5	542	276943	Mixture_Cd	169036	52589	91.76140557239874
NASA_test_006	NASA	windows	cost_eta	cost	0.5	542	276943	Mixture_Bphi5	379392	-105178	75.54277274791693
NASA_test_006	NASA	windows	cost_reward	cost	1.0	542	276943	Shaped	274221	0	99.01712626786018
NASA_test_006	NASA	windows	cost_reward	cost	1.0	542	276943	Shaped_filtered	274221	0	99.01712626786018
NASA_test_006	NASA	windows	cost_reward	cost	1.0	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	cost_reward	cost	1.0	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	cost_reward	cost	1.0	542	276943	Naive	0	0	0.0
NASA_test_006	NASA	windows	cost_reward	cost	1.0	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	cost_reward	cost	1.0	542	276943	Mixture_Cd	0	137107	80.10449301680556
NASA_test_006	NASA	windows	cost_reward	cost	1.0	542	276943	Mixture_Bphi5	548428	-274214	37.820211310246634
NASA_test_006	NASA	windows	cost_05	cost	0.5	542	276943	Shaped	267791	0	96.69534886240129
NASA_test_006	NASA	windows	cost_05	cost	0.5	542	276943	Shaped_filtered	267791	0	96.69534886240129
NASA_test_006	NASA	windows	cost_05	cost	0.5	542	276943	SUM_phi3	267815	0	96.70401490559429
NASA_test_006	NASA	windows	cost_05	cost	0.5	542	276943	MAX_phi3	267815	0	96.70401490559429
NASA_test_006	NASA	windows	cost_05	cost	0.5	542	276943	Naive	169036	0	61.036386548856626
NASA_test_006	NASA	windows	cost_05	cost	0.5	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	cost_05	cost	0.5	542	276943	Mixture_Cd	169036	52589	91.76140557239874
NASA_test_006	NASA	windows	cost_05	cost	0.5	542	276943	Mixture_Bphi5	379392	-105178	75.54277274791693
NASA_test_006	NASA	windows	all_negative	constant	1	542	276943	Shaped	274221	0	99.01712626786018
NASA_test_006	NASA	windows	all_negative	constant	1	542	276943	Shaped_filtered	274221	0	99.01712626786018
NASA_test_006	NASA	windows	all_negative	constant	1	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	all_negative	constant	1	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	all_negative	constant	1	542	276943	Naive	0	0	0.0
NASA_test_006	NASA	windows	all_negative	constant	1	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	all_negative	constant	1	542	276943	Mixture_Cd	0	137107	80.10449301680556
NASA_test_006	NASA	windows	all_negative	constant	1	542	276943	Mixture_Bphi5	548428	-274214	37.820211310246634
NASA_test_006	NASA	windows	all_positive	constant	0	542	276943	Shaped	268467	0	96.93944241233756
NASA_test_006	NASA	windows	all_positive	constant	0	542	276943	Shaped_filtered	256813	0	92.73135627186822
NASA_test_006	NASA	windows	all_positive	constant	0	542	276943	SUM_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	all_positive	constant	0	542	276943	MAX_phi3	268467	0	96.93944241233756
NASA_test_006	NASA	windows	all_positive	constant	0	542	276943	Naive	258140	0	93.21051624341472
NASA_test_006	NASA	windows	all_positive	constant	0	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	all_positive	constant	0	542	276943	Mixture_Cd	258140	8037	97.9061175648357
NASA_test_006	NASA	windows	all_positive	constant	0	542	276943	Mixture_Bphi5	290288	-16074	95.42747845760108
NASA_test_006	NASA	windows	perfect	oracle	NA	542	276943	Shaped	274970	0	99.28757903250849
NASA_test_006	NASA	windows	perfect	oracle	NA	542	276943	Shaped_filtered	274970	0	99.28757903250849
NASA_test_006	NASA	windows	perfect	oracle	NA	542	276943	SUM_phi3	274970	0	99.28757903250849
NASA_test_006	NASA	windows	perfect	oracle	NA	542	276943	MAX_phi3	274970	0	99.28757903250849
NASA_test_006	NASA	windows	perfect	oracle	NA	542	276943	Naive	276943	0	100.0
NASA_test_006	NASA	windows	perfect	oracle	NA	542	276943	LR	274214	0	99.01459867192888
NASA_test_006	NASA	windows	perfect	oracle	NA	542	276943	Mixture_Cd	276943	-2729/2	99.20279357931082
NASA_test_006	NASA	windows	perfect	oracle	NA	542	276943	Mixture_Bphi5	271485	2729	99.62361018523613
NASA_continuous_tail	NASA	continuous_tail	ordinary_F1	ordinary	0.35	3614	1032493	Shaped	982596	0	95.16732801094051
NASA_continuous_tail	NASA	continuous_tail	ordinary_F1	ordinary	0.35	3614	1032493	Shaped_filtered	982596	0	95.16732801094051
NASA_continuous_tail	NASA	continuous_tail	ordinary_F1	ordinary	0.35	3614	1032493	SUM_phi3	985861	0	95.48355291512873
NASA_continuous_tail	NASA	continuous_tail	ordinary_F1	ordinary	0.35	3614	1032493	MAX_phi3	985861	0	95.48355291512873
NASA_continuous_tail	NASA	continuous_tail	ordinary_F1	ordinary	0.35	3614	1032493	Naive	634966	0	61.49833461340658
NASA_continuous_tail	NASA	continuous_tail	ordinary_F1	ordinary	0.35	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	ordinary_F1	ordinary	0.35	3614	1032493	Mixture_Cd	634966	369279/2	90.43344474643278
NASA_continuous_tail	NASA	continuous_tail	ordinary_F1	ordinary	0.35	3614	1032493	Mixture_Bphi5	1373524	-369279	75.15964046908091
NASA_continuous_tail	NASA	continuous_tail	ordinary_eta	ordinary	0.3	3614	1032493	Shaped	970724	0	94.017489706952
NASA_continuous_tail	NASA	continuous_tail	ordinary_eta	ordinary	0.3	3614	1032493	Shaped_filtered	968807	0	93.83182258862772
NASA_continuous_tail	NASA	continuous_tail	ordinary_eta	ordinary	0.3	3614	1032493	SUM_phi3	970071	0	93.95424472611437
NASA_continuous_tail	NASA	continuous_tail	ordinary_eta	ordinary	0.3	3614	1032493	MAX_phi3	970071	0	93.95424472611437
NASA_continuous_tail	NASA	continuous_tail	ordinary_eta	ordinary	0.3	3614	1032493	Naive	657706	0	63.700770852683746
NASA_continuous_tail	NASA	continuous_tail	ordinary_eta	ordinary	0.3	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	ordinary_eta	ordinary	0.3	3614	1032493	Mixture_Cd	657706	346539/2	90.85407263910747
NASA_continuous_tail	NASA	continuous_tail	ordinary_eta	ordinary	0.3	3614	1032493	Mixture_Bphi5	1350784	-346539	76.52082092300869
NASA_continuous_tail	NASA	continuous_tail	ordinary_reward	ordinary	1.0	3614	1032493	Shaped	1003200	0	97.16288633433834
NASA_continuous_tail	NASA	continuous_tail	ordinary_reward	ordinary	1.0	3614	1032493	Shaped_filtered	1003200	0	97.16288633433834
NASA_continuous_tail	NASA	continuous_tail	ordinary_reward	ordinary	1.0	3614	1032493	SUM_phi3	988454	0	95.73469263229872
NASA_continuous_tail	NASA	continuous_tail	ordinary_reward	ordinary	1.0	3614	1032493	MAX_phi3	988454	0	95.73469263229872
NASA_continuous_tail	NASA	continuous_tail	ordinary_reward	ordinary	1.0	3614	1032493	Naive	0	0	0.0
NASA_continuous_tail	NASA	continuous_tail	ordinary_reward	ordinary	1.0	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	ordinary_reward	ordinary	1.0	3614	1032493	Mixture_Cd	0	1004245/2	78.68830796102918
NASA_continuous_tail	NASA	continuous_tail	ordinary_reward	ordinary	1.0	3614	1032493	Mixture_Bphi5	2008490	-1004245	37.151579426481526
NASA_continuous_tail	NASA	continuous_tail	ordinary_05	ordinary	0.5	3614	1032493	Shaped	984553	0	95.35686924753969
NASA_continuous_tail	NASA	continuous_tail	ordinary_05	ordinary	0.5	3614	1032493	Shaped_filtered	984553	0	95.35686924753969
NASA_continuous_tail	NASA	continuous_tail	ordinary_05	ordinary	0.5	3614	1032493	SUM_phi3	988470	0	95.73624227960867
NASA_continuous_tail	NASA	continuous_tail	ordinary_05	ordinary	0.5	3614	1032493	MAX_phi3	988470	0	95.73624227960867
NASA_continuous_tail	NASA	continuous_tail	ordinary_05	ordinary	0.5	3614	1032493	Naive	586073	0	56.76290299304693
NASA_continuous_tail	NASA	continuous_tail	ordinary_05	ordinary	0.5	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	ordinary_05	ordinary	0.5	3614	1032493	Mixture_Cd	586073	209086	89.52905778264459
NASA_continuous_tail	NASA	continuous_tail	ordinary_05	ordinary	0.5	3614	1032493	Mixture_Bphi5	1422417	-418172	72.23298277629766
NASA_continuous_tail	NASA	continuous_tail	cost_F1	cost	0.05	3614	1032493	Shaped	984340	0	95.33623956772588
NASA_continuous_tail	NASA	continuous_tail	cost_F1	cost	0.05	3614	1032493	Shaped_filtered	967805	0	93.73477592584163
NASA_continuous_tail	NASA	continuous_tail	cost_F1	cost	0.05	3614	1032493	SUM_phi3	983738	0	95.27793408768873
NASA_continuous_tail	NASA	continuous_tail	cost_F1	cost	0.05	3614	1032493	MAX_phi3	983738	0	95.27793408768873
NASA_continuous_tail	NASA	continuous_tail	cost_F1	cost	0.05	3614	1032493	Naive	903726	0	87.52853530241852
NASA_continuous_tail	NASA	continuous_tail	cost_F1	cost	0.05	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	cost_F1	cost	0.05	3614	1032493	Mixture_Cd	903726	100519/2	95.40477071104358
NASA_continuous_tail	NASA	continuous_tail	cost_F1	cost	0.05	3614	1032493	Mixture_Bphi5	1104764	-100519	91.24718922887122
NASA_continuous_tail	NASA	continuous_tail	cost_eta	cost	0.5	3614	1032493	Shaped	984781	0	95.37895172170658
NASA_continuous_tail	NASA	continuous_tail	cost_eta	cost	0.5	3614	1032493	Shaped_filtered	984781	0	95.37895172170658
NASA_continuous_tail	NASA	continuous_tail	cost_eta	cost	0.5	3614	1032493	SUM_phi3	987300	0	95.62292432006802
NASA_continuous_tail	NASA	continuous_tail	cost_eta	cost	0.5	3614	1032493	MAX_phi3	987300	0	95.62292432006802
NASA_continuous_tail	NASA	continuous_tail	cost_eta	cost	0.5	3614	1032493	Naive	649541	0	62.909966459821035
NASA_continuous_tail	NASA	continuous_tail	cost_eta	cost	0.5	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	cost_eta	cost	0.5	3614	1032493	Mixture_Cd	649541	177352	90.70304243929706
NASA_continuous_tail	NASA	continuous_tail	cost_eta	cost	0.5	3614	1032493	Mixture_Bphi5	1358949	-354704	76.03207692976682
NASA_continuous_tail	NASA	continuous_tail	cost_reward	cost	1.0	3614	1032493	Shaped	1003200	0	97.16288633433834
NASA_continuous_tail	NASA	continuous_tail	cost_reward	cost	1.0	3614	1032493	Shaped_filtered	1003200	0	97.16288633433834
NASA_continuous_tail	NASA	continuous_tail	cost_reward	cost	1.0	3614	1032493	SUM_phi3	988454	0	95.73469263229872
NASA_continuous_tail	NASA	continuous_tail	cost_reward	cost	1.0	3614	1032493	MAX_phi3	988454	0	95.73469263229872
NASA_continuous_tail	NASA	continuous_tail	cost_reward	cost	1.0	3614	1032493	Naive	0	0	0.0
NASA_continuous_tail	NASA	continuous_tail	cost_reward	cost	1.0	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	cost_reward	cost	1.0	3614	1032493	Mixture_Cd	0	1004245/2	78.68830796102918
NASA_continuous_tail	NASA	continuous_tail	cost_reward	cost	1.0	3614	1032493	Mixture_Bphi5	2008490	-1004245	37.151579426481526
NASA_continuous_tail	NASA	continuous_tail	cost_05	cost	0.5	3614	1032493	Shaped	984781	0	95.37895172170658
NASA_continuous_tail	NASA	continuous_tail	cost_05	cost	0.5	3614	1032493	Shaped_filtered	984781	0	95.37895172170658
NASA_continuous_tail	NASA	continuous_tail	cost_05	cost	0.5	3614	1032493	SUM_phi3	987300	0	95.62292432006802
NASA_continuous_tail	NASA	continuous_tail	cost_05	cost	0.5	3614	1032493	MAX_phi3	987300	0	95.62292432006802
NASA_continuous_tail	NASA	continuous_tail	cost_05	cost	0.5	3614	1032493	Naive	649541	0	62.909966459821035
NASA_continuous_tail	NASA	continuous_tail	cost_05	cost	0.5	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	cost_05	cost	0.5	3614	1032493	Mixture_Cd	649541	177352	90.70304243929706
NASA_continuous_tail	NASA	continuous_tail	cost_05	cost	0.5	3614	1032493	Mixture_Bphi5	1358949	-354704	76.03207692976682
NASA_continuous_tail	NASA	continuous_tail	all_negative	constant	1	3614	1032493	Shaped	1003200	0	97.16288633433834
NASA_continuous_tail	NASA	continuous_tail	all_negative	constant	1	3614	1032493	Shaped_filtered	1003200	0	97.16288633433834
NASA_continuous_tail	NASA	continuous_tail	all_negative	constant	1	3614	1032493	SUM_phi3	988454	0	95.73469263229872
NASA_continuous_tail	NASA	continuous_tail	all_negative	constant	1	3614	1032493	MAX_phi3	988454	0	95.73469263229872
NASA_continuous_tail	NASA	continuous_tail	all_negative	constant	1	3614	1032493	Naive	0	0	0.0
NASA_continuous_tail	NASA	continuous_tail	all_negative	constant	1	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	all_negative	constant	1	3614	1032493	Mixture_Cd	0	1004245/2	78.68830796102918
NASA_continuous_tail	NASA	continuous_tail	all_negative	constant	1	3614	1032493	Mixture_Bphi5	2008490	-1004245	37.151579426481526
NASA_continuous_tail	NASA	continuous_tail	all_positive	constant	0	3614	1032493	Shaped	988454	0	95.73469263229872
NASA_continuous_tail	NASA	continuous_tail	all_positive	constant	0	3614	1032493	Shaped_filtered	954780	0	92.4732661625793
NASA_continuous_tail	NASA	continuous_tail	all_positive	constant	0	3614	1032493	SUM_phi3	988454	0	95.73469263229872
NASA_continuous_tail	NASA	continuous_tail	all_positive	constant	0	3614	1032493	MAX_phi3	988454	0	95.73469263229872
NASA_continuous_tail	NASA	continuous_tail	all_positive	constant	0	3614	1032493	Naive	952185	0	92.22193273949557
NASA_continuous_tail	NASA	continuous_tail	all_positive	constant	0	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	all_positive	constant	0	3614	1032493	Mixture_Cd	952185	26030	96.30112986016948
NASA_continuous_tail	NASA	continuous_tail	all_positive	constant	0	3614	1032493	Mixture_Bphi5	1056305	-52060	94.14786836769647
NASA_continuous_tail	NASA	continuous_tail	perfect	oracle	NA	3614	1032493	Shaped	1003316	0	97.17412127733553
NASA_continuous_tail	NASA	continuous_tail	perfect	oracle	NA	3614	1032493	Shaped_filtered	1003316	0	97.17412127733553
NASA_continuous_tail	NASA	continuous_tail	perfect	oracle	NA	3614	1032493	SUM_phi3	1003316	0	97.17412127733553
NASA_continuous_tail	NASA	continuous_tail	perfect	oracle	NA	3614	1032493	MAX_phi3	1003316	0	97.17412127733553
NASA_continuous_tail	NASA	continuous_tail	perfect	oracle	NA	3614	1032493	Naive	1032493	0	100.0
NASA_continuous_tail	NASA	continuous_tail	perfect	oracle	NA	3614	1032493	LR	1004245	0	97.26409767426995
NASA_continuous_tail	NASA	continuous_tail	perfect	oracle	NA	3614	1032493	Mixture_Cd	1032493	-14124	97.78660852353444
NASA_continuous_tail	NASA	continuous_tail	perfect	oracle	NA	3614	1032493	Mixture_Bphi5	975997	28248	98.954978301471
CTC_test_000	CTC	windows	ordinary_F1	ordinary	0.2	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_F1	ordinary	0.2	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_F1	ordinary	0.2	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_F1	ordinary	0.2	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_F1	ordinary	0.2	512	700125	Naive	487796	0	69.67270130333868
CTC_test_000	CTC	windows	ordinary_F1	ordinary	0.2	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	ordinary_F1	ordinary	0.2	512	700125	Mixture_Cd	487796	145665/2	86.50476136198917
CTC_test_000	CTC	windows	ordinary_F1	ordinary	0.2	512	700125	Mixture_Bphi5	779126	-145665	77.6197220537399
CTC_test_000	CTC	windows	ordinary_eta	ordinary	1.0	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_eta	ordinary	1.0	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_eta	ordinary	1.0	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_eta	ordinary	1.0	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_eta	ordinary	1.0	512	700125	Naive	0	0	0.0
CTC_test_000	CTC	windows	ordinary_eta	ordinary	1.0	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	ordinary_eta	ordinary	1.0	512	700125	Mixture_Cd	0	633461/2	73.19845945706103
CTC_test_000	CTC	windows	ordinary_eta	ordinary	1.0	512	700125	Mixture_Bphi5	1266922	-633461	34.559624560257504
CTC_test_000	CTC	windows	ordinary_reward	ordinary	1.0	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_reward	ordinary	1.0	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_reward	ordinary	1.0	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_reward	ordinary	1.0	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_reward	ordinary	1.0	512	700125	Naive	0	0	0.0
CTC_test_000	CTC	windows	ordinary_reward	ordinary	1.0	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	ordinary_reward	ordinary	1.0	512	700125	Mixture_Cd	0	633461/2	73.19845945706103
CTC_test_000	CTC	windows	ordinary_reward	ordinary	1.0	512	700125	Mixture_Bphi5	1266922	-633461	34.559624560257504
CTC_test_000	CTC	windows	ordinary_05	ordinary	0.5	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_05	ordinary	0.5	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_05	ordinary	0.5	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_05	ordinary	0.5	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	ordinary_05	ordinary	0.5	512	700125	Naive	487796	0	69.67270130333868
CTC_test_000	CTC	windows	ordinary_05	ordinary	0.5	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	ordinary_05	ordinary	0.5	512	700125	Mixture_Cd	487796	145665/2	86.50476136198917
CTC_test_000	CTC	windows	ordinary_05	ordinary	0.5	512	700125	Mixture_Bphi5	779126	-145665	77.6197220537399
CTC_test_000	CTC	windows	cost_F1	cost	0.1	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_F1	cost	0.1	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_F1	cost	0.1	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_F1	cost	0.1	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_F1	cost	0.1	512	700125	Naive	571495	0	81.62756650598108
CTC_test_000	CTC	windows	cost_F1	cost	0.1	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	cost_F1	cost	0.1	512	700125	Mixture_Cd	571495	30983	88.78793745023216
CTC_test_000	CTC	windows	cost_F1	cost	0.1	512	700125	Mixture_Bphi5	695427	-61966	85.0082350798963
CTC_test_000	CTC	windows	cost_eta	cost	0.6	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_eta	cost	0.6	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_eta	cost	0.6	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_eta	cost	0.6	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_eta	cost	0.6	512	700125	Naive	165692	0	23.666059632208533
CTC_test_000	CTC	windows	cost_eta	cost	0.6	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	cost_eta	cost	0.6	512	700125	Mixture_Cd	165692	467769/2	77.71827465692195
CTC_test_000	CTC	windows	cost_eta	cost	0.6	512	700125	Mixture_Bphi5	1101230	-467769	49.18605379274421
CTC_test_000	CTC	windows	cost_reward	cost	0.3	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_reward	cost	0.3	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_reward	cost	0.3	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_reward	cost	0.3	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_reward	cost	0.3	512	700125	Naive	513668	0	73.3680414211748
CTC_test_000	CTC	windows	cost_reward	cost	0.3	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	cost_reward	cost	0.3	512	700125	Mixture_Cd	513668	119793/2	87.21050852450036
CTC_test_000	CTC	windows	cost_reward	cost	0.3	512	700125	Mixture_Bphi5	753254	-119793	79.90356784655366
CTC_test_000	CTC	windows	cost_05	cost	0.5	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_05	cost	0.5	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_05	cost	0.5	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_05	cost	0.5	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	cost_05	cost	0.5	512	700125	Naive	454031	0	64.84999107302268
CTC_test_000	CTC	windows	cost_05	cost	0.5	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	cost_05	cost	0.5	512	700125	Mixture_Cd	454031	89715	85.58370566694474
CTC_test_000	CTC	windows	cost_05	cost	0.5	512	700125	Mixture_Bphi5	812891	-179430	74.63912321351279
CTC_test_000	CTC	windows	all_negative	constant	1	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	all_negative	constant	1	512	700125	Shaped_filtered	632261	0	90.30687377254061
CTC_test_000	CTC	windows	all_negative	constant	1	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	all_negative	constant	1	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	all_negative	constant	1	512	700125	Naive	0	0	0.0
CTC_test_000	CTC	windows	all_negative	constant	1	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	all_negative	constant	1	512	700125	Mixture_Cd	0	633461/2	73.19845945706103
CTC_test_000	CTC	windows	all_negative	constant	1	512	700125	Mixture_Bphi5	1266922	-633461	34.559624560257504
CTC_test_000	CTC	windows	all_positive	constant	0	512	700125	Shaped	632261	0	90.30687377254061
CTC_test_000	CTC	windows	all_positive	constant	0	512	700125	Shaped_filtered	629666	0	89.93622567398678
CTC_test_000	CTC	windows	all_positive	constant	0	512	700125	SUM_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	all_positive	constant	0	512	700125	MAX_phi3	632261	0	90.30687377254061
CTC_test_000	CTC	windows	all_positive	constant	0	512	700125	Naive	595434	0	85.04681306909481
CTC_test_000	CTC	windows	all_positive	constant	0	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	all_positive	constant	0	512	700125	Mixture_Cd	595434	38027/2	89.44095543582876
CTC_test_000	CTC	windows	all_positive	constant	0	512	700125	Mixture_Bphi5	671488	-38027	87.12144567181686
CTC_test_000	CTC	windows	perfect	oracle	NA	512	700125	Shaped	676577	0	96.63660060703445
CTC_test_000	CTC	windows	perfect	oracle	NA	512	700125	Shaped_filtered	676577	0	96.63660060703445
CTC_test_000	CTC	windows	perfect	oracle	NA	512	700125	SUM_phi3	676577	0	96.63660060703445
CTC_test_000	CTC	windows	perfect	oracle	NA	512	700125	MAX_phi3	676577	0	96.63660060703445
CTC_test_000	CTC	windows	perfect	oracle	NA	512	700125	Naive	700125	0	100.0
CTC_test_000	CTC	windows	perfect	oracle	NA	512	700125	LR	633461	0	90.47827173718979
CTC_test_000	CTC	windows	perfect	oracle	NA	512	700125	Mixture_Cd	700125	-33332	92.29676001956629
CTC_test_000	CTC	windows	perfect	oracle	NA	512	700125	Mixture_Bphi5	566797	66664	96.36302343524699
CTC_test_001	CTC	windows	ordinary_F1	ordinary	0.2	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_F1	ordinary	0.2	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_F1	ordinary	0.2	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_F1	ordinary	0.2	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_F1	ordinary	0.2	512	411548	Naive	211448	0	51.37869701711586
CTC_test_001	CTC	windows	ordinary_F1	ordinary	0.2	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	ordinary_F1	ordinary	0.2	512	411548	Mixture_Cd	211448	78697	82.31905411097867
CTC_test_001	CTC	windows	ordinary_F1	ordinary	0.2	512	411548	Mixture_Bphi5	526236	-157394	65.98675206165478
CTC_test_001	CTC	windows	ordinary_eta	ordinary	1.0	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_eta	ordinary	1.0	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_eta	ordinary	1.0	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_eta	ordinary	1.0	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_eta	ordinary	1.0	512	411548	Naive	0	0	0.0
CTC_test_001	CTC	windows	ordinary_eta	ordinary	1.0	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	ordinary_eta	ordinary	1.0	512	411548	Mixture_Cd	0	184421	72.50659612955096
CTC_test_001	CTC	windows	ordinary_eta	ordinary	1.0	512	411548	Mixture_Bphi5	737684	-368842	34.23297100739434
CTC_test_001	CTC	windows	ordinary_reward	ordinary	1.0	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_reward	ordinary	1.0	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_reward	ordinary	1.0	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_reward	ordinary	1.0	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_reward	ordinary	1.0	512	411548	Naive	0	0	0.0
CTC_test_001	CTC	windows	ordinary_reward	ordinary	1.0	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	ordinary_reward	ordinary	1.0	512	411548	Mixture_Cd	0	184421	72.50659612955096
CTC_test_001	CTC	windows	ordinary_reward	ordinary	1.0	512	411548	Mixture_Bphi5	737684	-368842	34.23297100739434
CTC_test_001	CTC	windows	ordinary_05	ordinary	0.5	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_05	ordinary	0.5	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_05	ordinary	0.5	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_05	ordinary	0.5	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	ordinary_05	ordinary	0.5	512	411548	Naive	203589	0	49.469077726048965
CTC_test_001	CTC	windows	ordinary_05	ordinary	0.5	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	ordinary_05	ordinary	0.5	512	411548	Mixture_Cd	203589	165253/2	81.95434927917113
CTC_test_001	CTC	windows	ordinary_05	ordinary	0.5	512	411548	Mixture_Bphi5	534095	-165253	64.80654243420297
CTC_test_001	CTC	windows	cost_F1	cost	0.1	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_F1	cost	0.1	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_F1	cost	0.1	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_F1	cost	0.1	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_F1	cost	0.1	512	411548	Naive	261348	0	63.503649635036496
CTC_test_001	CTC	windows	cost_F1	cost	0.1	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	cost_F1	cost	0.1	512	411548	Mixture_Cd	261348	53747	84.63471400501048
CTC_test_001	CTC	windows	cost_F1	cost	0.1	512	411548	Mixture_Bphi5	476336	-107494	73.48038489151176
CTC_test_001	CTC	windows	cost_eta	cost	0.6	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_eta	cost	0.6	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_eta	cost	0.6	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_eta	cost	0.6	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_eta	cost	0.6	512	411548	Naive	111781	0	27.16110878925423
CTC_test_001	CTC	windows	cost_eta	cost	0.6	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	cost_eta	cost	0.6	512	411548	Mixture_Cd	111781	257061/2	77.69390632223175
CTC_test_001	CTC	windows	cost_eta	cost	0.6	512	411548	Mixture_Bphi5	625903	-257061	51.01945941128697
CTC_test_001	CTC	windows	cost_reward	cost	0.3	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_reward	cost	0.3	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_reward	cost	0.3	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_reward	cost	0.3	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_reward	cost	0.3	512	411548	Naive	237357	0	57.674195962560866
CTC_test_001	CTC	windows	cost_reward	cost	0.3	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	cost_reward	cost	0.3	512	411548	Mixture_Cd	237357	131485/2	83.52138742148911
CTC_test_001	CTC	windows	cost_reward	cost	0.3	512	411548	Mixture_Bphi5	500327	-131485	69.87758438607891
CTC_test_001	CTC	windows	cost_05	cost	0.5	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_05	cost	0.5	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_05	cost	0.5	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_05	cost	0.5	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	cost_05	cost	0.5	512	411548	Naive	111781	0	27.16110878925423
CTC_test_001	CTC	windows	cost_05	cost	0.5	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	cost_05	cost	0.5	512	411548	Mixture_Cd	111781	257061/2	77.69390632223175
CTC_test_001	CTC	windows	cost_05	cost	0.5	512	411548	Mixture_Bphi5	625903	-257061	51.01945941128697
CTC_test_001	CTC	windows	all_negative	constant	1	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	all_negative	constant	1	512	411548	Shaped_filtered	366766	0	89.11864472673905
CTC_test_001	CTC	windows	all_negative	constant	1	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	all_negative	constant	1	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	all_negative	constant	1	512	411548	Naive	0	0	0.0
CTC_test_001	CTC	windows	all_negative	constant	1	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	all_negative	constant	1	512	411548	Mixture_Cd	0	184421	72.50659612955096
CTC_test_001	CTC	windows	all_negative	constant	1	512	411548	Mixture_Bphi5	737684	-368842	34.23297100739434
CTC_test_001	CTC	windows	all_positive	constant	0	512	411548	Shaped	366766	0	89.11864472673905
CTC_test_001	CTC	windows	all_positive	constant	0	512	411548	Shaped_filtered	362799	0	88.15472314286548
CTC_test_001	CTC	windows	all_positive	constant	0	512	411548	SUM_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	all_positive	constant	0	512	411548	MAX_phi3	366766	0	89.11864472673905
CTC_test_001	CTC	windows	all_positive	constant	0	512	411548	Naive	362768	0	88.14719060717097
CTC_test_001	CTC	windows	all_positive	constant	0	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	all_positive	constant	0	512	411548	Mixture_Cd	362768	3037	89.34121152911285
CTC_test_001	CTC	windows	all_positive	constant	0	512	411548	Mixture_Bphi5	374916	-6074	88.71093081544147
CTC_test_001	CTC	windows	perfect	oracle	NA	512	411548	Shaped	400629	0	97.34684654037925
CTC_test_001	CTC	windows	perfect	oracle	NA	512	411548	Shaped_filtered	400629	0	97.34684654037925
CTC_test_001	CTC	windows	perfect	oracle	NA	512	411548	SUM_phi3	400629	0	97.34684654037925
CTC_test_001	CTC	windows	perfect	oracle	NA	512	411548	MAX_phi3	400629	0	97.34684654037925
CTC_test_001	CTC	windows	perfect	oracle	NA	512	411548	Naive	411548	0	100.0
CTC_test_001	CTC	windows	perfect	oracle	NA	512	411548	LR	368842	0	89.62308163324812
CTC_test_001	CTC	windows	perfect	oracle	NA	512	411548	Mixture_Cd	411548	-21353	91.6048966920562
CTC_test_001	CTC	windows	perfect	oracle	NA	512	411548	Mixture_Bphi5	326136	42706	96.03636988238384
CTC_test_002	CTC	windows	ordinary_F1	ordinary	0.2	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_F1	ordinary	0.2	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_F1	ordinary	0.2	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_F1	ordinary	0.2	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_F1	ordinary	0.2	512	503582	Naive	312697	0	62.094554610768455
CTC_test_002	CTC	windows	ordinary_F1	ordinary	0.2	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	ordinary_F1	ordinary	0.2	512	503582	Mixture_Cd	312697	142731/2	85.02464437254123
CTC_test_002	CTC	windows	ordinary_F1	ordinary	0.2	512	503582	Mixture_Bphi5	598159	-142731	72.92067443866912
CTC_test_002	CTC	windows	ordinary_eta	ordinary	1.0	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_eta	ordinary	1.0	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_eta	ordinary	1.0	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_eta	ordinary	1.0	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_eta	ordinary	1.0	512	503582	Naive	0	0	0.0
CTC_test_002	CTC	windows	ordinary_eta	ordinary	1.0	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	ordinary_eta	ordinary	1.0	512	503582	Mixture_Cd	0	227714	73.16563970002771
CTC_test_002	CTC	windows	ordinary_eta	ordinary	1.0	512	503582	Mixture_Bphi5	910856	-455428	34.54412917292773
CTC_test_002	CTC	windows	ordinary_reward	ordinary	1.0	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_reward	ordinary	1.0	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_reward	ordinary	1.0	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_reward	ordinary	1.0	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_reward	ordinary	1.0	512	503582	Naive	0	0	0.0
CTC_test_002	CTC	windows	ordinary_reward	ordinary	1.0	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	ordinary_reward	ordinary	1.0	512	503582	Mixture_Cd	0	227714	73.16563970002771
CTC_test_002	CTC	windows	ordinary_reward	ordinary	1.0	512	503582	Mixture_Bphi5	910856	-455428	34.54412917292773
CTC_test_002	CTC	windows	ordinary_05	ordinary	0.5	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_05	ordinary	0.5	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_05	ordinary	0.5	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_05	ordinary	0.5	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	ordinary_05	ordinary	0.5	512	503582	Naive	211401	0	41.97945915461633
CTC_test_002	CTC	windows	ordinary_05	ordinary	0.5	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	ordinary_05	ordinary	0.5	512	503582	Mixture_Cd	211401	244027/2	81.18300298389047
CTC_test_002	CTC	windows	ordinary_05	ordinary	0.5	512	503582	Mixture_Bphi5	699455	-244027	60.48886175981853
CTC_test_002	CTC	windows	cost_F1	cost	0.1	512	503582	Shaped	482693	0	95.85191686756079
CTC_test_002	CTC	windows	cost_F1	cost	0.1	512	503582	Shaped_filtered	482693	0	95.85191686756079
CTC_test_002	CTC	windows	cost_F1	cost	0.1	512	503582	SUM_phi3	482693	0	95.85191686756079
CTC_test_002	CTC	windows	cost_F1	cost	0.1	512	503582	MAX_phi3	482693	0	95.85191686756079
CTC_test_002	CTC	windows	cost_F1	cost	0.1	512	503582	Naive	338370	0	67.1926319844633
CTC_test_002	CTC	windows	cost_F1	cost	0.1	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	cost_F1	cost	0.1	512	503582	Mixture_Cd	338370	58529	85.99829051227856
CTC_test_002	CTC	windows	cost_F1	cost	0.1	512	503582	Mixture_Bphi5	572486	-117058	76.07145953288935
CTC_test_002	CTC	windows	cost_eta	cost	0.6	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_eta	cost	0.6	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_eta	cost	0.6	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_eta	cost	0.6	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_eta	cost	0.6	512	503582	Naive	0	0	0.0
CTC_test_002	CTC	windows	cost_eta	cost	0.6	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	cost_eta	cost	0.6	512	503582	Mixture_Cd	0	227714	73.16563970002771
CTC_test_002	CTC	windows	cost_eta	cost	0.6	512	503582	Mixture_Bphi5	910856	-455428	34.54412917292773
CTC_test_002	CTC	windows	cost_reward	cost	0.3	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_reward	cost	0.3	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_reward	cost	0.3	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_reward	cost	0.3	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_reward	cost	0.3	512	503582	Naive	267767	0	53.17247240767144
CTC_test_002	CTC	windows	cost_reward	cost	0.3	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	cost_reward	cost	0.3	512	503582	Mixture_Cd	267767	187661/2	83.32067829695998
CTC_test_002	CTC	windows	cost_reward	cost	0.3	512	503582	Mixture_Bphi5	643089	-187661	67.40652438673463
CTC_test_002	CTC	windows	cost_05	cost	0.5	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_05	cost	0.5	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_05	cost	0.5	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_05	cost	0.5	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	cost_05	cost	0.5	512	503582	Naive	103795	0	20.611340357677598
CTC_test_002	CTC	windows	cost_05	cost	0.5	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	cost_05	cost	0.5	512	503582	Mixture_Cd	103795	351633/2	77.10205543149792
CTC_test_002	CTC	windows	cost_05	cost	0.5	512	503582	Mixture_Bphi5	807061	-351633	47.2826380676649
CTC_test_002	CTC	windows	all_negative	constant	1	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002	CTC	windows	all_negative	constant	1	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002	CTC	windows	all_negative	constant	1	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	all_negative	constant	1	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	all_negative	constant	1	512	503582	Naive	0	0	0.0
CTC_test_002	CTC	windows	all_negative	constant	1	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	all_negative	constant	1	512	503582	Mixture_Cd	0	227714	73.16563970002771
CTC_test_002	CTC	windows	all_negative	constant	1	512	503582	Mixture_Bphi5	910856	-455428	34.54412917292773
CTC_test_002	CTC	windows	all_positive	constant	0	512	503582	Shaped	477086	0	94.73849343304566
CTC_test_002	CTC	windows	all_positive	constant	0	512	503582	Shaped_filtered	477086	0	94.73849343304566
CTC_test_002	CTC	windows	all_positive	constant	0	512	503582	SUM_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	all_positive	constant	0	512	503582	MAX_phi3	477086	0	94.73849343304566
CTC_test_002	CTC	windows	all_positive	constant	0	512	503582	Naive	420510	0	83.50377892776152
CTC_test_002	CTC	windows	all_positive	constant	0	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	all_positive	constant	0	512	503582	Mixture_Cd	420510	17459	89.11344238070154
CTC_test_002	CTC	windows	all_positive	constant	0	512	503582	Mixture_Bphi5	490346	-34918	86.1523027393416
CTC_test_002	CTC	windows	perfect	oracle	NA	512	503582	Shaped	490295	0	97.36150219825173
CTC_test_002	CTC	windows	perfect	oracle	NA	512	503582	Shaped_filtered	490295	0	97.36150219825173
CTC_test_002	CTC	windows	perfect	oracle	NA	512	503582	SUM_phi3	490295	0	97.36150219825173
CTC_test_002	CTC	windows	perfect	oracle	NA	512	503582	MAX_phi3	490295	0	97.36150219825173
CTC_test_002	CTC	windows	perfect	oracle	NA	512	503582	Naive	503582	0	100.0
CTC_test_002	CTC	windows	perfect	oracle	NA	512	503582	LR	455428	0	90.43770428649158
CTC_test_002	CTC	windows	perfect	oracle	NA	512	503582	Mixture_Cd	503582	-24077	92.26394026253298
CTC_test_002	CTC	windows	perfect	oracle	NA	512	503582	Mixture_Bphi5	407274	48154	96.34752804791721
CTC_test_003	CTC	windows	ordinary_F1	ordinary	0.2	512	569335	Shaped	533341	0	93.67788735981452
CTC_test_003	CTC	windows	ordinary_F1	ordinary	0.2	512	569335	Shaped_filtered	533341	0	93.67788735981452
CTC_test_003	CTC	windows	ordinary_F1	ordinary	0.2	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003	CTC	windows	ordinary_F1	ordinary	0.2	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	ordinary_F1	ordinary	0.2	512	569335	Naive	385567	0	67.72234273318873
CTC_test_003	CTC	windows	ordinary_F1	ordinary	0.2	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	ordinary_F1	ordinary	0.2	512	569335	Mixture_Cd	385567	62852	85.58470360348625
CTC_test_003	CTC	windows	ordinary_F1	ordinary	0.2	512	569335	Mixture_Bphi5	636975	-125704	76.15580554123375
CTC_test_003	CTC	windows	ordinary_eta	ordinary	1.0	512	569335	Shaped	538021	0	94.4998990049795
CTC_test_003	CTC	windows	ordinary_eta	ordinary	1.0	512	569335	Shaped_filtered	538021	0	94.4998990049795
CTC_test_003	CTC	windows	ordinary_eta	ordinary	1.0	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003	CTC	windows	ordinary_eta	ordinary	1.0	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	ordinary_eta	ordinary	1.0	512	569335	Naive	0	0	0.0
CTC_test_003	CTC	windows	ordinary_eta	ordinary	1.0	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	ordinary_eta	ordinary	1.0	512	569335	Mixture_Cd	0	511271/2	72.65088704033192
CTC_test_003	CTC	windows	ordinary_eta	ordinary	1.0	512	569335	Mixture_Bphi5	1022542	-511271	34.301095934353675
CTC_test_003	CTC	windows	ordinary_reward	ordinary	1.0	512	569335	Shaped	538021	0	94.4998990049795
CTC_test_003	CTC	windows	ordinary_reward	ordinary	1.0	512	569335	Shaped_filtered	538021	0	94.4998990049795
CTC_test_003	CTC	windows	ordinary_reward	ordinary	1.0	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003	CTC	windows	ordinary_reward	ordinary	1.0	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	ordinary_reward	ordinary	1.0	512	569335	Naive	0	0	0.0
CTC_test_003	CTC	windows	ordinary_reward	ordinary	1.0	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	ordinary_reward	ordinary	1.0	512	569335	Mixture_Cd	0	511271/2	72.65088704033192
CTC_test_003	CTC	windows	ordinary_reward	ordinary	1.0	512	569335	Mixture_Bphi5	1022542	-511271	34.301095934353675
CTC_test_003	CTC	windows	ordinary_05	ordinary	0.5	512	569335	Shaped	533341	0	93.67788735981452
CTC_test_003	CTC	windows	ordinary_05	ordinary	0.5	512	569335	Shaped_filtered	533341	0	93.67788735981452
CTC_test_003	CTC	windows	ordinary_05	ordinary	0.5	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003	CTC	windows	ordinary_05	ordinary	0.5	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	ordinary_05	ordinary	0.5	512	569335	Naive	292373	0	51.353421096542455
CTC_test_003	CTC	windows	ordinary_05	ordinary	0.5	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	ordinary_05	ordinary	0.5	512	569335	Mixture_Cd	292373	109449	82.45851775047859
CTC_test_003	CTC	windows	ordinary_05	ordinary	0.5	512	569335	Mixture_Bphi5	730169	-218898	66.03925561060281
CTC_test_003	CTC	windows	cost_F1	cost	0.1	512	569335	Shaped	538021	0	94.4998990049795
CTC_test_003	CTC	windows	cost_F1	cost	0.1	512	569335	Shaped_filtered	538021	0	94.4998990049795
CTC_test_003	CTC	windows	cost_F1	cost	0.1	512	569335	SUM_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	cost_F1	cost	0.1	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	cost_F1	cost	0.1	512	569335	Naive	425462	0	74.72964072119227
CTC_test_003	CTC	windows	cost_F1	cost	0.1	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	cost_F1	cost	0.1	512	569335	Mixture_Cd	425462	85809/2	86.92297843454554
CTC_test_003	CTC	windows	cost_F1	cost	0.1	512	569335	Mixture_Bphi5	597080	-85809	80.4865538671187
CTC_test_003	CTC	windows	cost_eta	cost	0.6	512	569335	Shaped	538021	0	94.4998990049795
CTC_test_003	CTC	windows	cost_eta	cost	0.6	512	569335	Shaped_filtered	538021	0	94.4998990049795
CTC_test_003	CTC	windows	cost_eta	cost	0.6	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003	CTC	windows	cost_eta	cost	0.6	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	cost_eta	cost	0.6	512	569335	Naive	0	0	0.0
CTC_test_003	CTC	windows	cost_eta	cost	0.6	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	cost_eta	cost	0.6	512	569335	Mixture_Cd	0	511271/2	72.65088704033192
CTC_test_003	CTC	windows	cost_eta	cost	0.6	512	569335	Mixture_Bphi5	1022542	-511271	34.301095934353675
CTC_test_003	CTC	windows	cost_reward	cost	0.3	512	569335	Shaped	538021	0	94.4998990049795
CTC_test_003	CTC	windows	cost_reward	cost	0.3	512	569335	Shaped_filtered	538021	0	94.4998990049795
CTC_test_003	CTC	windows	cost_reward	cost	0.3	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003	CTC	windows	cost_reward	cost	0.3	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	cost_reward	cost	0.3	512	569335	Naive	289183	0	50.79311828712445
CTC_test_003	CTC	windows	cost_reward	cost	0.3	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	cost_reward	cost	0.3	512	569335	Mixture_Cd	289183	111044	82.35150943587577
CTC_test_003	CTC	windows	cost_reward	cost	0.3	512	569335	Mixture_Bphi5	733359	-222088	65.69296943039042
CTC_test_003	CTC	windows	cost_05	cost	0.5	512	569335	Shaped	538021	0	94.4998990049795
CTC_test_003	CTC	windows	cost_05	cost	0.5	512	569335	Shaped_filtered	538021	0	94.4998990049795
CTC_test_003	CTC	windows	cost_05	cost	0.5	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003	CTC	windows	cost_05	cost	0.5	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	cost_05	cost	0.5	512	569335	Naive	54991	0	9.658812474202358
CTC_test_003	CTC	windows	cost_05	cost	0.5	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	cost_05	cost	0.5	512	569335	Mixture_Cd	54991	228140	74.49555607742384
CTC_test_003	CTC	windows	cost_05	cost	0.5	512	569335	Mixture_Bphi5	967551	-456280	40.270570334372195
CTC_test_003	CTC	windows	all_negative	constant	1	512	569335	Shaped	538021	0	94.4998990049795
CTC_test_003	CTC	windows	all_negative	constant	1	512	569335	Shaped_filtered	538021	0	94.4998990049795
CTC_test_003	CTC	windows	all_negative	constant	1	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003	CTC	windows	all_negative	constant	1	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	all_negative	constant	1	512	569335	Naive	0	0	0.0
CTC_test_003	CTC	windows	all_negative	constant	1	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	all_negative	constant	1	512	569335	Mixture_Cd	0	511271/2	72.65088704033192
CTC_test_003	CTC	windows	all_negative	constant	1	512	569335	Mixture_Bphi5	1022542	-511271	34.301095934353675
CTC_test_003	CTC	windows	all_positive	constant	0	512	569335	Shaped	527085	0	92.5790615367051
CTC_test_003	CTC	windows	all_positive	constant	0	512	569335	Shaped_filtered	527085	0	92.5790615367051
CTC_test_003	CTC	windows	all_positive	constant	0	512	569335	SUM_phi3	527085	0	92.5790615367051
CTC_test_003	CTC	windows	all_positive	constant	0	512	569335	MAX_phi3	531765	0	93.40107318187007
CTC_test_003	CTC	windows	all_positive	constant	0	512	569335	Naive	485355	0	85.24945770065077
CTC_test_003	CTC	windows	all_positive	constant	0	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	all_positive	constant	0	512	569335	Mixture_Cd	485355	12958	88.93208469990797
CTC_test_003	CTC	windows	all_positive	constant	0	512	569335	Mixture_Bphi5	537187	-25916	86.9881583158523
CTC_test_003	CTC	windows	perfect	oracle	NA	512	569335	Shaped	553988	0	97.30439899180622
CTC_test_003	CTC	windows	perfect	oracle	NA	512	569335	Shaped_filtered	553988	0	97.30439899180622
CTC_test_003	CTC	windows	perfect	oracle	NA	512	569335	SUM_phi3	551405	0	96.85071179534017
CTC_test_003	CTC	windows	perfect	oracle	NA	512	569335	MAX_phi3	551405	0	96.85071179534017
CTC_test_003	CTC	windows	perfect	oracle	NA	512	569335	Naive	569335	0	100.0
CTC_test_003	CTC	windows	perfect	oracle	NA	512	569335	LR	511271	0	89.80143500750876
CTC_test_003	CTC	windows	perfect	oracle	NA	512	569335	Mixture_Cd	569335	-29032	91.74918760283718
CTC_test_003	CTC	windows	perfect	oracle	NA	512	569335	Mixture_Bphi5	453207	58064	96.10449480934315
CTC_test_004	CTC	windows	ordinary_F1	ordinary	0.2	512	529436	Shaped	482778	0	91.18722565144796
CTC_test_004	CTC	windows	ordinary_F1	ordinary	0.2	512	529436	Shaped_filtered	477916	0	90.26888991303953
CTC_test_004	CTC	windows	ordinary_F1	ordinary	0.2	512	529436	SUM_phi3	468031	0	88.40180871720095
CTC_test_004	CTC	windows	ordinary_F1	ordinary	0.2	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004	CTC	windows	ordinary_F1	ordinary	0.2	512	529436	Naive	275617	0	52.05860576160291
CTC_test_004	CTC	windows	ordinary_F1	ordinary	0.2	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	ordinary_F1	ordinary	0.2	512	529436	Mixture_Cd	275617	204139/2	83.25254047981387
CTC_test_004	CTC	windows	ordinary_F1	ordinary	0.2	512	529436	Mixture_Bphi5	683895	-204139	66.78638391997998
CTC_test_004	CTC	windows	ordinary_eta	ordinary	1.0	512	529436	Shaped	480113	0	90.6838598055289
CTC_test_004	CTC	windows	ordinary_eta	ordinary	1.0	512	529436	Shaped_filtered	480113	0	90.6838598055289
CTC_test_004	CTC	windows	ordinary_eta	ordinary	1.0	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004	CTC	windows	ordinary_eta	ordinary	1.0	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004	CTC	windows	ordinary_eta	ordinary	1.0	512	529436	Naive	0	0	0.0
CTC_test_004	CTC	windows	ordinary_eta	ordinary	1.0	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	ordinary_eta	ordinary	1.0	512	529436	Mixture_Cd	0	239878	73.31023148281328
CTC_test_004	CTC	windows	ordinary_eta	ordinary	1.0	512	529436	Mixture_Bphi5	959512	-479756	34.61239615237827
CTC_test_004	CTC	windows	ordinary_reward	ordinary	1.0	512	529436	Shaped	480113	0	90.6838598055289
CTC_test_004	CTC	windows	ordinary_reward	ordinary	1.0	512	529436	Shaped_filtered	480113	0	90.6838598055289
CTC_test_004	CTC	windows	ordinary_reward	ordinary	1.0	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004	CTC	windows	ordinary_reward	ordinary	1.0	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004	CTC	windows	ordinary_reward	ordinary	1.0	512	529436	Naive	0	0	0.0
CTC_test_004	CTC	windows	ordinary_reward	ordinary	1.0	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	ordinary_reward	ordinary	1.0	512	529436	Mixture_Cd	0	239878	73.31023148281328
CTC_test_004	CTC	windows	ordinary_reward	ordinary	1.0	512	529436	Mixture_Bphi5	959512	-479756	34.61239615237827
CTC_test_004	CTC	windows	ordinary_05	ordinary	0.5	512	529436	Shaped	479270	0	90.52463376121004
CTC_test_004	CTC	windows	ordinary_05	ordinary	0.5	512	529436	Shaped_filtered	479270	0	90.52463376121004
CTC_test_004	CTC	windows	ordinary_05	ordinary	0.5	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004	CTC	windows	ordinary_05	ordinary	0.5	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004	CTC	windows	ordinary_05	ordinary	0.5	512	529436	Naive	246701	0	46.5969446731994
CTC_test_004	CTC	windows	ordinary_05	ordinary	0.5	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	ordinary_05	ordinary	0.5	512	529436	Mixture_Cd	246701	233055/2	82.20945602944518
CTC_test_004	CTC	windows	ordinary_05	ordinary	0.5	512	529436	Mixture_Bphi5	712811	-233055	63.41089173231387
CTC_test_004	CTC	windows	cost_F1	cost	0.1	512	529436	Shaped	484783	0	91.56593053740207
CTC_test_004	CTC	windows	cost_F1	cost	0.1	512	529436	Shaped_filtered	484783	0	91.56593053740207
CTC_test_004	CTC	windows	cost_F1	cost	0.1	512	529436	SUM_phi3	469567	0	88.691928769483
CTC_test_004	CTC	windows	cost_F1	cost	0.1	512	529436	MAX_phi3	483805	0	91.38120566036311
CTC_test_004	CTC	windows	cost_F1	cost	0.1	512	529436	Naive	378434	0	71.47870564147507
CTC_test_004	CTC	windows	cost_F1	cost	0.1	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	cost_F1	cost	0.1	512	529436	Mixture_Cd	378434	50661	86.96144952441058
CTC_test_004	CTC	windows	cost_F1	cost	0.1	512	529436	Mixture_Bphi5	581078	-101322	78.78866571065873
CTC_test_004	CTC	windows	cost_eta	cost	0.6	512	529436	Shaped	480113	0	90.6838598055289
CTC_test_004	CTC	windows	cost_eta	cost	0.6	512	529436	Shaped_filtered	480113	0	90.6838598055289
CTC_test_004	CTC	windows	cost_eta	cost	0.6	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004	CTC	windows	cost_eta	cost	0.6	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004	CTC	windows	cost_eta	cost	0.6	512	529436	Naive	119197	0	22.513958249911227
CTC_test_004	CTC	windows	cost_eta	cost	0.6	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	cost_eta	cost	0.6	512	529436	Mixture_Cd	119197	360559/2	77.61001489789827
CTC_test_004	CTC	windows	cost_eta	cost	0.6	512	529436	Mixture_Bphi5	840315	-360559	48.52678757211951
CTC_test_004	CTC	windows	cost_reward	cost	0.3	512	529436	Shaped	485384	0	91.67944756306711
CTC_test_004	CTC	windows	cost_reward	cost	0.3	512	529436	Shaped_filtered	485384	0	91.67944756306711
CTC_test_004	CTC	windows	cost_reward	cost	0.3	512	529436	SUM_phi3	469325	0	88.64621975082919
CTC_test_004	CTC	windows	cost_reward	cost	0.3	512	529436	MAX_phi3	488758	0	92.3167295008273
CTC_test_004	CTC	windows	cost_reward	cost	0.3	512	529436	Naive	295370	0	55.78955718915979
CTC_test_004	CTC	windows	cost_reward	cost	0.3	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	cost_reward	cost	0.3	512	529436	Mixture_Cd	295370	92193	83.96508879728975
CTC_test_004	CTC	windows	cost_reward	cost	0.3	512	529436	Mixture_Bphi5	664142	-184386	69.09223871258507
CTC_test_004	CTC	windows	cost_05	cost	0.5	512	529436	Shaped	480113	0	90.6838598055289
CTC_test_004	CTC	windows	cost_05	cost	0.5	512	529436	Shaped_filtered	480113	0	90.6838598055289
CTC_test_004	CTC	windows	cost_05	cost	0.5	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004	CTC	windows	cost_05	cost	0.5	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004	CTC	windows	cost_05	cost	0.5	512	529436	Naive	153434	0	28.9806511079715
CTC_test_004	CTC	windows	cost_05	cost	0.5	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	cost_05	cost	0.5	512	529436	Mixture_Cd	153434	163161	78.84504333638468
CTC_test_004	CTC	windows	cost_05	cost	0.5	512	529436	Mixture_Bphi5	806078	-326322	52.523423553206946
CTC_test_004	CTC	windows	all_negative	constant	1	512	529436	Shaped	480113	0	90.6838598055289
CTC_test_004	CTC	windows	all_negative	constant	1	512	529436	Shaped_filtered	480113	0	90.6838598055289
CTC_test_004	CTC	windows	all_negative	constant	1	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004	CTC	windows	all_negative	constant	1	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004	CTC	windows	all_negative	constant	1	512	529436	Naive	0	0	0.0
CTC_test_004	CTC	windows	all_negative	constant	1	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	all_negative	constant	1	512	529436	Mixture_Cd	0	239878	73.31023148281328
CTC_test_004	CTC	windows	all_negative	constant	1	512	529436	Mixture_Bphi5	959512	-479756	34.61239615237827
CTC_test_004	CTC	windows	all_positive	constant	0	512	529436	Shaped	464054	0	87.65063199329097
CTC_test_004	CTC	windows	all_positive	constant	0	512	529436	Shaped_filtered	457357	0	86.38570101013154
CTC_test_004	CTC	windows	all_positive	constant	0	512	529436	SUM_phi3	464054	0	87.65063199329097
CTC_test_004	CTC	windows	all_positive	constant	0	512	529436	MAX_phi3	485885	0	91.77407656449505
CTC_test_004	CTC	windows	all_positive	constant	0	512	529436	Naive	442681	0	83.61369457309287
CTC_test_004	CTC	windows	all_positive	constant	0	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	all_positive	constant	0	512	529436	Mixture_Cd	442681	37075/2	89.2790261837977
CTC_test_004	CTC	windows	all_positive	constant	0	512	529436	Mixture_Bphi5	516831	-37075	86.2885013235023
CTC_test_004	CTC	windows	perfect	oracle	NA	512	529436	Shaped	502078	0	94.83261432921071
CTC_test_004	CTC	windows	perfect	oracle	NA	512	529436	Shaped_filtered	502078	0	94.83261432921071
CTC_test_004	CTC	windows	perfect	oracle	NA	512	529436	SUM_phi3	487331	0	92.0471973949637
CTC_test_004	CTC	windows	perfect	oracle	NA	512	529436	MAX_phi3	502078	0	94.83261432921071
CTC_test_004	CTC	windows	perfect	oracle	NA	512	529436	Naive	529436	0	100.0
CTC_test_004	CTC	windows	perfect	oracle	NA	512	529436	LR	479756	0	90.61642955900241
CTC_test_004	CTC	windows	perfect	oracle	NA	512	529436	Mixture_Cd	529436	-24840	92.40853204531852
CTC_test_004	CTC	windows	perfect	oracle	NA	512	529436	Mixture_Bphi5	430076	49680	96.41579502736776
CTC_test_005	CTC	windows	ordinary_F1	ordinary	0.2	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_F1	ordinary	0.2	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_F1	ordinary	0.2	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_F1	ordinary	0.2	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_F1	ordinary	0.2	512	515431	Naive	307844	0	59.7255500736277
CTC_test_005	CTC	windows	ordinary_F1	ordinary	0.2	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	ordinary_F1	ordinary	0.2	512	515431	Mixture_Cd	307844	144347/2	82.38215708543736
CTC_test_005	CTC	windows	ordinary_F1	ordinary	0.2	512	515431	Mixture_Bphi5	596538	-144347	70.42254886219861
CTC_test_005	CTC	windows	ordinary_eta	ordinary	1.0	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_eta	ordinary	1.0	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_eta	ordinary	1.0	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_eta	ordinary	1.0	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_eta	ordinary	1.0	512	515431	Naive	0	0	0.0
CTC_test_005	CTC	windows	ordinary_eta	ordinary	1.0	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	ordinary_eta	ordinary	1.0	512	515431	Mixture_Cd	0	452191/2	70.97559201976634
CTC_test_005	CTC	windows	ordinary_eta	ordinary	1.0	512	515431	Mixture_Bphi5	904382	-452191	33.510128919912916
CTC_test_005	CTC	windows	ordinary_reward	ordinary	1.0	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_reward	ordinary	1.0	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_reward	ordinary	1.0	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_reward	ordinary	1.0	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_reward	ordinary	1.0	512	515431	Naive	0	0	0.0
CTC_test_005	CTC	windows	ordinary_reward	ordinary	1.0	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	ordinary_reward	ordinary	1.0	512	515431	Mixture_Cd	0	452191/2	70.97559201976634
CTC_test_005	CTC	windows	ordinary_reward	ordinary	1.0	512	515431	Mixture_Bphi5	904382	-452191	33.510128919912916
CTC_test_005	CTC	windows	ordinary_05	ordinary	0.5	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_05	ordinary	0.5	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_05	ordinary	0.5	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_05	ordinary	0.5	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	ordinary_05	ordinary	0.5	512	515431	Naive	305451	0	59.261278425240235
CTC_test_005	CTC	windows	ordinary_05	ordinary	0.5	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	ordinary_05	ordinary	0.5	512	515431	Mixture_Cd	305451	73370	82.29348909060181
CTC_test_005	CTC	windows	ordinary_05	ordinary	0.5	512	515431	Mixture_Bphi5	598931	-146740	70.13561320348222
CTC_test_005	CTC	windows	cost_F1	cost	0.1	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_F1	cost	0.1	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_F1	cost	0.1	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_F1	cost	0.1	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_F1	cost	0.1	512	515431	Naive	364013	0	70.62303198682268
CTC_test_005	CTC	windows	cost_F1	cost	0.1	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	cost_F1	cost	0.1	512	515431	Mixture_Cd	364013	44089	84.46339093496397
CTC_test_005	CTC	windows	cost_F1	cost	0.1	512	515431	Mixture_Bphi5	540369	-88178	77.15756307634034
CTC_test_005	CTC	windows	cost_eta	cost	0.6	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_eta	cost	0.6	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_eta	cost	0.6	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_eta	cost	0.6	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_eta	cost	0.6	512	515431	Naive	53616	0	10.40216828246652
CTC_test_005	CTC	windows	cost_eta	cost	0.6	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	cost_eta	cost	0.6	512	515431	Mixture_Cd	53616	398575/2	72.96222938336939
CTC_test_005	CTC	windows	cost_eta	cost	0.6	512	515431	Mixture_Bphi5	850766	-398575	39.93902247517333
CTC_test_005	CTC	windows	cost_reward	cost	0.3	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_reward	cost	0.3	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_reward	cost	0.3	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_reward	cost	0.3	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_reward	cost	0.3	512	515431	Naive	364013	0	70.62303198682268
CTC_test_005	CTC	windows	cost_reward	cost	0.3	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	cost_reward	cost	0.3	512	515431	Mixture_Cd	364013	44089	84.46339093496397
CTC_test_005	CTC	windows	cost_reward	cost	0.3	512	515431	Mixture_Bphi5	540369	-88178	77.15756307634034
CTC_test_005	CTC	windows	cost_05	cost	0.5	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_05	cost	0.5	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_05	cost	0.5	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_05	cost	0.5	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	cost_05	cost	0.5	512	515431	Naive	88154	0	17.102968195548968
CTC_test_005	CTC	windows	cost_05	cost	0.5	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	cost_05	cost	0.5	512	515431	Mixture_Cd	88154	364037/2	74.24196829086196
CTC_test_005	CTC	windows	cost_05	cost	0.5	512	515431	Mixture_Bphi5	816228	-364037	44.080344573270615
CTC_test_005	CTC	windows	all_negative	constant	1	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	all_negative	constant	1	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	all_negative	constant	1	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	all_negative	constant	1	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	all_negative	constant	1	512	515431	Naive	0	0	0.0
CTC_test_005	CTC	windows	all_negative	constant	1	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	all_negative	constant	1	512	515431	Mixture_Cd	0	452191/2	70.97559201976634
CTC_test_005	CTC	windows	all_negative	constant	1	512	515431	Mixture_Bphi5	904382	-452191	33.510128919912916
CTC_test_005	CTC	windows	all_positive	constant	0	512	515431	Shaped	482478	0	93.60670972448301
CTC_test_005	CTC	windows	all_positive	constant	0	512	515431	Shaped_filtered	482478	0	93.60670972448301
CTC_test_005	CTC	windows	all_positive	constant	0	512	515431	SUM_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	all_positive	constant	0	512	515431	MAX_phi3	482478	0	93.60670972448301
CTC_test_005	CTC	windows	all_positive	constant	0	512	515431	Naive	445826	0	86.4957676197202
CTC_test_005	CTC	windows	all_positive	constant	0	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	all_positive	constant	0	512	515431	Mixture_Cd	445826	6365/2	87.49481369362661
CTC_test_005	CTC	windows	all_positive	constant	0	512	515431	Mixture_Bphi5	458556	-6365	86.96745319191258
CTC_test_005	CTC	windows	perfect	oracle	NA	512	515431	Shaped	466093	0	90.42781672037576
CTC_test_005	CTC	windows	perfect	oracle	NA	512	515431	Shaped_filtered	466093	0	90.42781672037576
CTC_test_005	CTC	windows	perfect	oracle	NA	512	515431	SUM_phi3	466093	0	90.42781672037576
CTC_test_005	CTC	windows	perfect	oracle	NA	512	515431	MAX_phi3	466093	0	90.42781672037576
CTC_test_005	CTC	windows	perfect	oracle	NA	512	515431	Naive	515431	0	100.0
CTC_test_005	CTC	windows	perfect	oracle	NA	512	515431	LR	452191	0	87.7306564797228
CTC_test_005	CTC	windows	perfect	oracle	NA	512	515431	Mixture_Cd	515431	-31620	90.0738925822716
CTC_test_005	CTC	windows	perfect	oracle	NA	512	515431	Mixture_Bphi5	388951	63240	95.3135277949024
CTC_test_006	CTC	windows	ordinary_F1	ordinary	0.2	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_F1	ordinary	0.2	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_F1	ordinary	0.2	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	ordinary_F1	ordinary	0.2	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_F1	ordinary	0.2	512	819440	Naive	522550	0	63.76915942594943
CTC_test_006	CTC	windows	ordinary_F1	ordinary	0.2	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	ordinary_F1	ordinary	0.2	512	819440	Mixture_Cd	522550	131012	89.63827356903509
CTC_test_006	CTC	windows	ordinary_F1	ordinary	0.2	512	819440	Mixture_Bphi5	1046598	-262024	75.98289833688831
CTC_test_006	CTC	windows	ordinary_eta	ordinary	1.0	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_eta	ordinary	1.0	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_eta	ordinary	1.0	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	ordinary_eta	ordinary	1.0	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_eta	ordinary	1.0	512	819440	Naive	0	0	0.0
CTC_test_006	CTC	windows	ordinary_eta	ordinary	1.0	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	ordinary_eta	ordinary	1.0	512	819440	Mixture_Cd	0	392287	77.45944783568413
CTC_test_006	CTC	windows	ordinary_eta	ordinary	1.0	512	819440	Mixture_Bphi5	1569148	-784574	36.571390377640824
CTC_test_006	CTC	windows	ordinary_reward	ordinary	1.0	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_reward	ordinary	1.0	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_reward	ordinary	1.0	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	ordinary_reward	ordinary	1.0	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_reward	ordinary	1.0	512	819440	Naive	0	0	0.0
CTC_test_006	CTC	windows	ordinary_reward	ordinary	1.0	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	ordinary_reward	ordinary	1.0	512	819440	Mixture_Cd	0	392287	77.45944783568413
CTC_test_006	CTC	windows	ordinary_reward	ordinary	1.0	512	819440	Mixture_Bphi5	1569148	-784574	36.571390377640824
CTC_test_006	CTC	windows	ordinary_05	ordinary	0.5	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_05	ordinary	0.5	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_05	ordinary	0.5	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	ordinary_05	ordinary	0.5	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006	CTC	windows	ordinary_05	ordinary	0.5	512	819440	Naive	514738	0	62.81582544176511
CTC_test_006	CTC	windows	ordinary_05	ordinary	0.5	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	ordinary_05	ordinary	0.5	512	819440	Mixture_Cd	514738	134918	89.45620297937107
CTC_test_006	CTC	windows	ordinary_05	ordinary	0.5	512	819440	Mixture_Bphi5	1054410	-269836	75.39370553203203
CTC_test_006	CTC	windows	cost_F1	cost	0.1	512	819440	Shaped	763789	0	93.20865469100849
CTC_test_006	CTC	windows	cost_F1	cost	0.1	512	819440	Shaped_filtered	763789	0	93.20865469100849
CTC_test_006	CTC	windows	cost_F1	cost	0.1	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	cost_F1	cost	0.1	512	819440	MAX_phi3	763789	0	93.20865469100849
CTC_test_006	CTC	windows	cost_F1	cost	0.1	512	819440	Naive	691881	0	84.4333935370497
CTC_test_006	CTC	windows	cost_F1	cost	0.1	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	cost_F1	cost	0.1	512	819440	Mixture_Cd	691881	92693/2	93.58479110851277
CTC_test_006	CTC	windows	cost_F1	cost	0.1	512	819440	Mixture_Bphi5	877267	-92693	88.75409736903323
CTC_test_006	CTC	windows	cost_eta	cost	0.6	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006	CTC	windows	cost_eta	cost	0.6	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006	CTC	windows	cost_eta	cost	0.6	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	cost_eta	cost	0.6	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006	CTC	windows	cost_eta	cost	0.6	512	819440	Naive	0	0	0.0
CTC_test_006	CTC	windows	cost_eta	cost	0.6	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	cost_eta	cost	0.6	512	819440	Mixture_Cd	0	392287	77.45944783568413
CTC_test_006	CTC	windows	cost_eta	cost	0.6	512	819440	Mixture_Bphi5	1569148	-784574	36.571390377640824
CTC_test_006	CTC	windows	cost_reward	cost	0.3	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006	CTC	windows	cost_reward	cost	0.3	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006	CTC	windows	cost_reward	cost	0.3	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	cost_reward	cost	0.3	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006	CTC	windows	cost_reward	cost	0.3	512	819440	Naive	519639	0	63.413916821243774
CTC_test_006	CTC	windows	cost_reward	cost	0.3	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	cost_reward	cost	0.3	512	819440	Mixture_Cd	519639	264935/2	89.57042826866235
CTC_test_006	CTC	windows	cost_reward	cost	0.3	512	819440	Mixture_Bphi5	1049509	-264935	75.76334633292817
CTC_test_006	CTC	windows	cost_05	cost	0.5	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006	CTC	windows	cost_05	cost	0.5	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006	CTC	windows	cost_05	cost	0.5	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	cost_05	cost	0.5	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006	CTC	windows	cost_05	cost	0.5	512	819440	Naive	54111	0	6.603412086302841
CTC_test_006	CTC	windows	cost_05	cost	0.5	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	cost_05	cost	0.5	512	819440	Mixture_Cd	54111	730463/2	78.72058732330706
CTC_test_006	CTC	windows	cost_05	cost	0.5	512	819440	Mixture_Bphi5	1515037	-730463	40.65252348869782
CTC_test_006	CTC	windows	all_negative	constant	1	512	819440	Shaped	764834	0	93.33618080640437
CTC_test_006	CTC	windows	all_negative	constant	1	512	819440	Shaped_filtered	764834	0	93.33618080640437
CTC_test_006	CTC	windows	all_negative	constant	1	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	all_negative	constant	1	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006	CTC	windows	all_negative	constant	1	512	819440	Naive	0	0	0.0
CTC_test_006	CTC	windows	all_negative	constant	1	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	all_negative	constant	1	512	819440	Mixture_Cd	0	392287	77.45944783568413
CTC_test_006	CTC	windows	all_negative	constant	1	512	819440	Mixture_Bphi5	1569148	-784574	36.571390377640824
CTC_test_006	CTC	windows	all_positive	constant	0	512	819440	Shaped	771003	0	94.08901200820073
CTC_test_006	CTC	windows	all_positive	constant	0	512	819440	Shaped_filtered	761986	0	92.98862637899053
CTC_test_006	CTC	windows	all_positive	constant	0	512	819440	SUM_phi3	771003	0	94.08901200820073
CTC_test_006	CTC	windows	all_positive	constant	0	512	819440	MAX_phi3	764834	0	93.33618080640437
CTC_test_006	CTC	windows	all_positive	constant	0	512	819440	Naive	696643	0	85.0145221126623
CTC_test_006	CTC	windows	all_positive	constant	0	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	all_positive	constant	0	512	819440	Mixture_Cd	696643	87931/2	93.69577679053786
CTC_test_006	CTC	windows	all_positive	constant	0	512	819440	Mixture_Bphi5	872505	-87931	89.11325458059565
CTC_test_006	CTC	windows	perfect	oracle	NA	512	819440	Shaped	813876	0	99.32099970711705
CTC_test_006	CTC	windows	perfect	oracle	NA	512	819440	Shaped_filtered	813876	0	99.32099970711705
CTC_test_006	CTC	windows	perfect	oracle	NA	512	819440	SUM_phi3	813876	0	99.32099970711705
CTC_test_006	CTC	windows	perfect	oracle	NA	512	819440	MAX_phi3	813876	0	99.32099970711705
CTC_test_006	CTC	windows	perfect	oracle	NA	512	819440	Naive	819440	0	100.0
CTC_test_006	CTC	windows	perfect	oracle	NA	512	819440	LR	784574	0	95.74514302450454
CTC_test_006	CTC	windows	perfect	oracle	NA	512	819440	Mixture_Cd	819440	-17433	96.55774839818939
CTC_test_006	CTC	windows	perfect	oracle	NA	512	819440	Mixture_Bphi5	749708	34866	98.37478925263031
CTC_test_007	CTC	windows	ordinary_F1	ordinary	0.2	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_F1	ordinary	0.2	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_F1	ordinary	0.2	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_F1	ordinary	0.2	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_F1	ordinary	0.2	512	686547	Naive	431661	0	62.87420963167853
CTC_test_007	CTC	windows	ordinary_F1	ordinary	0.2	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	ordinary_F1	ordinary	0.2	512	686547	Mixture_Cd	431661	106046	87.86682228179153
CTC_test_007	CTC	windows	ordinary_F1	ordinary	0.2	512	686547	Mixture_Bphi5	855845	-212092	74.67412067317422
CTC_test_007	CTC	windows	ordinary_eta	ordinary	1.0	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_eta	ordinary	1.0	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_eta	ordinary	1.0	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_eta	ordinary	1.0	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_eta	ordinary	1.0	512	686547	Naive	0	0	0.0
CTC_test_007	CTC	windows	ordinary_eta	ordinary	1.0	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	ordinary_eta	ordinary	1.0	512	686547	Mixture_Cd	0	643753/2	75.85891675003394
CTC_test_007	CTC	windows	ordinary_eta	ordinary	1.0	512	686547	Mixture_Bphi5	1287506	-643753	35.81572210501086
CTC_test_007	CTC	windows	ordinary_reward	ordinary	1.0	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_reward	ordinary	1.0	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_reward	ordinary	1.0	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_reward	ordinary	1.0	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_reward	ordinary	1.0	512	686547	Naive	0	0	0.0
CTC_test_007	CTC	windows	ordinary_reward	ordinary	1.0	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	ordinary_reward	ordinary	1.0	512	686547	Mixture_Cd	0	643753/2	75.85891675003394
CTC_test_007	CTC	windows	ordinary_reward	ordinary	1.0	512	686547	Mixture_Bphi5	1287506	-643753	35.81572210501086
CTC_test_007	CTC	windows	ordinary_05	ordinary	0.5	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_05	ordinary	0.5	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_05	ordinary	0.5	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_05	ordinary	0.5	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	ordinary_05	ordinary	0.5	512	686547	Naive	385116	0	56.094630083592236
CTC_test_007	CTC	windows	ordinary_05	ordinary	0.5	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	ordinary_05	ordinary	0.5	512	686547	Mixture_Cd	385116	258637/2	86.57203780282387
CTC_test_007	CTC	windows	ordinary_05	ordinary	0.5	512	686547	Mixture_Bphi5	902390	-258637	70.48411008302321
CTC_test_007	CTC	windows	cost_F1	cost	0.1	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_F1	cost	0.1	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_F1	cost	0.1	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_F1	cost	0.1	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_F1	cost	0.1	512	686547	Naive	507125	0	73.86602810878206
CTC_test_007	CTC	windows	cost_F1	cost	0.1	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	cost_F1	cost	0.1	512	686547	Mixture_Cd	507125	68314	89.96607281183377
CTC_test_007	CTC	windows	cost_F1	cost	0.1	512	686547	Mixture_Bphi5	780381	-136628	81.4674380901933
CTC_test_007	CTC	windows	cost_eta	cost	0.6	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_eta	cost	0.6	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_eta	cost	0.6	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_eta	cost	0.6	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_eta	cost	0.6	512	686547	Naive	201102	0	29.291803765801905
CTC_test_007	CTC	windows	cost_eta	cost	0.6	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	cost_eta	cost	0.6	512	686547	Mixture_Cd	201102	442651/2	81.453153473406
CTC_test_007	CTC	windows	cost_eta	cost	0.6	512	686547	Mixture_Bphi5	1086404	-442651	53.91905242406861
CTC_test_007	CTC	windows	cost_reward	cost	0.3	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_reward	cost	0.3	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_reward	cost	0.3	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_reward	cost	0.3	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_reward	cost	0.3	512	686547	Naive	451956	0	65.8303073205476
CTC_test_007	CTC	windows	cost_reward	cost	0.3	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	cost_reward	cost	0.3	512	686547	Mixture_Cd	451956	191797/2	88.43138670333302
CTC_test_007	CTC	windows	cost_reward	cost	0.3	512	686547	Mixture_Bphi5	835550	-191797	76.50108951896033
CTC_test_007	CTC	windows	cost_05	cost	0.5	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_05	cost	0.5	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_05	cost	0.5	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_05	cost	0.5	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	cost_05	cost	0.5	512	686547	Naive	201102	0	29.291803765801905
CTC_test_007	CTC	windows	cost_05	cost	0.5	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	cost_05	cost	0.5	512	686547	Mixture_Cd	201102	442651/2	81.453153473406
CTC_test_007	CTC	windows	cost_05	cost	0.5	512	686547	Mixture_Bphi5	1086404	-442651	53.91905242406861
CTC_test_007	CTC	windows	all_negative	constant	1	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	all_negative	constant	1	512	686547	Shaped_filtered	610250	0	88.88684969856398
CTC_test_007	CTC	windows	all_negative	constant	1	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	all_negative	constant	1	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	all_negative	constant	1	512	686547	Naive	0	0	0.0
CTC_test_007	CTC	windows	all_negative	constant	1	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	all_negative	constant	1	512	686547	Mixture_Cd	0	643753/2	75.85891675003394
CTC_test_007	CTC	windows	all_negative	constant	1	512	686547	Mixture_Bphi5	1287506	-643753	35.81572210501086
CTC_test_007	CTC	windows	all_positive	constant	0	512	686547	Shaped	610250	0	88.88684969856398
CTC_test_007	CTC	windows	all_positive	constant	0	512	686547	Shaped_filtered	607996	0	88.55854005625253
CTC_test_007	CTC	windows	all_positive	constant	0	512	686547	SUM_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	all_positive	constant	0	512	686547	MAX_phi3	610250	0	88.88684969856398
CTC_test_007	CTC	windows	all_positive	constant	0	512	686547	Naive	560556	0	81.6485979838234
CTC_test_007	CTC	windows	all_positive	constant	0	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	all_positive	constant	0	512	686547	Mixture_Cd	560556	83197/2	91.45241139805614
CTC_test_007	CTC	windows	all_positive	constant	0	512	686547	Mixture_Bphi5	726950	-83197	86.27733079278985
CTC_test_007	CTC	windows	perfect	oracle	NA	512	686547	Shaped	680736	0	99.15359035870814
CTC_test_007	CTC	windows	perfect	oracle	NA	512	686547	Shaped_filtered	680736	0	99.15359035870814
CTC_test_007	CTC	windows	perfect	oracle	NA	512	686547	SUM_phi3	680736	0	99.15359035870814
CTC_test_007	CTC	windows	perfect	oracle	NA	512	686547	MAX_phi3	680736	0	99.15359035870814
CTC_test_007	CTC	windows	perfect	oracle	NA	512	686547	Naive	686547	0	100.0
CTC_test_007	CTC	windows	perfect	oracle	NA	512	686547	LR	643753	0	93.76677780253938
CTC_test_007	CTC	windows	perfect	oracle	NA	512	686547	Mixture_Cd	686547	-21397	94.9572173125392
CTC_test_007	CTC	windows	perfect	oracle	NA	512	686547	Mixture_Bphi5	600959	42794	97.61912098000036
CTC_test_008	CTC	windows	ordinary_F1	ordinary	0.2	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_F1	ordinary	0.2	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_F1	ordinary	0.2	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_F1	ordinary	0.2	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_F1	ordinary	0.2	512	645595	Naive	455673	0	70.5818663403527
CTC_test_008	CTC	windows	ordinary_F1	ordinary	0.2	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	ordinary_F1	ordinary	0.2	512	645595	Mixture_Cd	455673	155771/2	90.10205875677165
CTC_test_008	CTC	windows	ordinary_F1	ordinary	0.2	512	645595	Mixture_Bphi5	767215	-155771	79.79805102865421
CTC_test_008	CTC	windows	ordinary_eta	ordinary	1.0	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_eta	ordinary	1.0	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_eta	ordinary	1.0	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_eta	ordinary	1.0	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_eta	ordinary	1.0	512	645595	Naive	0	0	0.0
CTC_test_008	CTC	windows	ordinary_eta	ordinary	1.0	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	ordinary_eta	ordinary	1.0	512	645595	Mixture_Cd	0	305722	76.62212178046536
CTC_test_008	CTC	windows	ordinary_eta	ordinary	1.0	512	645595	Mixture_Bphi5	1222888	-611444	36.176058640914086
CTC_test_008	CTC	windows	ordinary_reward	ordinary	1.0	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_reward	ordinary	1.0	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_reward	ordinary	1.0	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_reward	ordinary	1.0	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_reward	ordinary	1.0	512	645595	Naive	0	0	0.0
CTC_test_008	CTC	windows	ordinary_reward	ordinary	1.0	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	ordinary_reward	ordinary	1.0	512	645595	Mixture_Cd	0	305722	76.62212178046536
CTC_test_008	CTC	windows	ordinary_reward	ordinary	1.0	512	645595	Mixture_Bphi5	1222888	-611444	36.176058640914086
CTC_test_008	CTC	windows	ordinary_05	ordinary	0.5	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_05	ordinary	0.5	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_05	ordinary	0.5	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_05	ordinary	0.5	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	ordinary_05	ordinary	0.5	512	645595	Naive	434066	0	67.23503125024203
CTC_test_008	CTC	windows	ordinary_05	ordinary	0.5	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	ordinary_05	ordinary	0.5	512	645595	Mixture_Cd	434066	88689	89.46287013193093
CTC_test_008	CTC	windows	ordinary_05	ordinary	0.5	512	645595	Mixture_Bphi5	788822	-177378	77.729593188225
CTC_test_008	CTC	windows	cost_F1	cost	0.1	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_F1	cost	0.1	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_F1	cost	0.1	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_F1	cost	0.1	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_F1	cost	0.1	512	645595	Naive	492985	0	76.36134108845329
CTC_test_008	CTC	windows	cost_F1	cost	0.1	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	cost_F1	cost	0.1	512	645595	Mixture_Cd	492985	118459/2	91.205840215098
CTC_test_008	CTC	windows	cost_F1	cost	0.1	512	645595	Mixture_Bphi5	729903	-118459	83.3699628601021
CTC_test_008	CTC	windows	cost_eta	cost	0.6	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_eta	cost	0.6	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_eta	cost	0.6	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_eta	cost	0.6	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_eta	cost	0.6	512	645595	Naive	240000	0	37.175009100132435
CTC_test_008	CTC	windows	cost_eta	cost	0.6	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	cost_eta	cost	0.6	512	645595	Mixture_Cd	240000	185722	83.72191675254736
CTC_test_008	CTC	windows	cost_eta	cost	0.6	512	645595	Mixture_Bphi5	982888	-371444	59.15147779688256
CTC_test_008	CTC	windows	cost_reward	cost	0.3	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_reward	cost	0.3	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_reward	cost	0.3	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_reward	cost	0.3	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_reward	cost	0.3	512	645595	Naive	453408	0	70.2310271919702
CTC_test_008	CTC	windows	cost_reward	cost	0.3	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	cost_reward	cost	0.3	512	645595	Mixture_Cd	453408	79018	90.03505444172262
CTC_test_008	CTC	windows	cost_reward	cost	0.3	512	645595	Mixture_Bphi5	769480	-158036	79.58122051036975
CTC_test_008	CTC	windows	cost_05	cost	0.5	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_05	cost	0.5	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_05	cost	0.5	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_05	cost	0.5	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	cost_05	cost	0.5	512	645595	Naive	287886	0	44.59235279083636
CTC_test_008	CTC	windows	cost_05	cost	0.5	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	cost_05	cost	0.5	512	645595	Mixture_Cd	287886	161779	85.13850334435199
CTC_test_008	CTC	windows	cost_05	cost	0.5	512	645595	Mixture_Bphi5	935002	-323558	63.735648303977186
CTC_test_008	CTC	windows	all_negative	constant	1	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	all_negative	constant	1	512	645595	Shaped_filtered	608631	0	94.2744290150946
CTC_test_008	CTC	windows	all_negative	constant	1	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	all_negative	constant	1	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	all_negative	constant	1	512	645595	Naive	0	0	0.0
CTC_test_008	CTC	windows	all_negative	constant	1	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	all_negative	constant	1	512	645595	Mixture_Cd	0	305722	76.62212178046536
CTC_test_008	CTC	windows	all_negative	constant	1	512	645595	Mixture_Bphi5	1222888	-611444	36.176058640914086
CTC_test_008	CTC	windows	all_positive	constant	0	512	645595	Shaped	608631	0	94.2744290150946
CTC_test_008	CTC	windows	all_positive	constant	0	512	645595	Shaped_filtered	608193	0	94.20658462348686
CTC_test_008	CTC	windows	all_positive	constant	0	512	645595	SUM_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	all_positive	constant	0	512	645595	MAX_phi3	608631	0	94.2744290150946
CTC_test_008	CTC	windows	all_positive	constant	0	512	645595	Naive	595891	0	92.30105561536257
CTC_test_008	CTC	windows	all_positive	constant	0	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	all_positive	constant	0	512	645595	Mixture_Cd	595891	15553/2	94.25005480425244
CTC_test_008	CTC	windows	all_positive	constant	0	512	645595	Mixture_Bphi5	626997	-15553	93.22124820870249
CTC_test_008	CTC	windows	perfect	oracle	NA	512	645595	Shaped	637775	0	98.78871428682068
CTC_test_008	CTC	windows	perfect	oracle	NA	512	645595	Shaped_filtered	637775	0	98.78871428682068
CTC_test_008	CTC	windows	perfect	oracle	NA	512	645595	SUM_phi3	637775	0	98.78871428682068
CTC_test_008	CTC	windows	perfect	oracle	NA	512	645595	MAX_phi3	637775	0	98.78871428682068
CTC_test_008	CTC	windows	perfect	oracle	NA	512	645595	Naive	645595	0	100.0
CTC_test_008	CTC	windows	perfect	oracle	NA	512	645595	LR	611444	0	94.7101511009224
CTC_test_008	CTC	windows	perfect	oracle	NA	512	645595	Mixture_Cd	645595	-34151/2	95.72042234297062
CTC_test_008	CTC	windows	perfect	oracle	NA	512	645595	Mixture_Bphi5	577293	34151	97.97945751590356
CTC_test_009	CTC	windows	ordinary_F1	ordinary	0.2	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_F1	ordinary	0.2	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_F1	ordinary	0.2	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_F1	ordinary	0.2	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_F1	ordinary	0.2	512	553676	Naive	435384	0	78.63515846812938
CTC_test_009	CTC	windows	ordinary_F1	ordinary	0.2	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	ordinary_F1	ordinary	0.2	512	553676	Mixture_Cd	435384	13102	82.46401890647257
CTC_test_009	CTC	windows	ordinary_F1	ordinary	0.2	512	553676	Mixture_Bphi5	487792	-26204	80.44290114774664
CTC_test_009	CTC	windows	ordinary_eta	ordinary	1.0	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_eta	ordinary	1.0	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_eta	ordinary	1.0	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_eta	ordinary	1.0	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_eta	ordinary	1.0	512	553676	Naive	0	0	0.0
CTC_test_009	CTC	windows	ordinary_eta	ordinary	1.0	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	ordinary_eta	ordinary	1.0	512	553676	Mixture_Cd	0	230794	67.44603999442693
CTC_test_009	CTC	windows	ordinary_eta	ordinary	1.0	512	553676	Mixture_Bphi5	923176	-461588	31.843700503708583
CTC_test_009	CTC	windows	ordinary_reward	ordinary	1.0	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_reward	ordinary	1.0	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_reward	ordinary	1.0	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_reward	ordinary	1.0	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_reward	ordinary	1.0	512	553676	Naive	0	0	0.0
CTC_test_009	CTC	windows	ordinary_reward	ordinary	1.0	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	ordinary_reward	ordinary	1.0	512	553676	Mixture_Cd	0	230794	67.44603999442693
CTC_test_009	CTC	windows	ordinary_reward	ordinary	1.0	512	553676	Mixture_Bphi5	923176	-461588	31.843700503708583
CTC_test_009	CTC	windows	ordinary_05	ordinary	0.5	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_05	ordinary	0.5	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_05	ordinary	0.5	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_05	ordinary	0.5	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	ordinary_05	ordinary	0.5	512	553676	Naive	358596	0	64.76639767661953
CTC_test_009	CTC	windows	ordinary_05	ordinary	0.5	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	ordinary_05	ordinary	0.5	512	553676	Mixture_Cd	358596	51496	79.81532128621515
CTC_test_009	CTC	windows	ordinary_05	ordinary	0.5	512	553676	Mixture_Bphi5	564580	-102992	71.87153559675167
CTC_test_009	CTC	windows	cost_F1	cost	0.1	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_F1	cost	0.1	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_F1	cost	0.1	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_F1	cost	0.1	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_F1	cost	0.1	512	553676	Naive	483705	0	87.36246469054103
CTC_test_009	CTC	windows	cost_F1	cost	0.1	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	cost_F1	cost	0.1	512	553676	Mixture_Cd	483705	-22117/2	84.13078607983898
CTC_test_009	CTC	windows	cost_F1	cost	0.1	512	553676	Mixture_Bphi5	439471	22117	85.8366730234255
CTC_test_009	CTC	windows	cost_eta	cost	0.6	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_eta	cost	0.6	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_eta	cost	0.6	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_eta	cost	0.6	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_eta	cost	0.6	512	553676	Naive	235551	0	42.543111856031324
CTC_test_009	CTC	windows	cost_eta	cost	0.6	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	cost_eta	cost	0.6	512	553676	Mixture_Cd	235551	226037/2	75.57105136533461
CTC_test_009	CTC	windows	cost_eta	cost	0.6	512	553676	Mixture_Bphi5	687625	-226037	58.13678961792456
CTC_test_009	CTC	windows	cost_reward	cost	0.3	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_reward	cost	0.3	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_reward	cost	0.3	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_reward	cost	0.3	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_reward	cost	0.3	512	553676	Naive	414595	0	74.88043548934756
CTC_test_009	CTC	windows	cost_reward	cost	0.3	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	cost_reward	cost	0.3	512	553676	Mixture_Cd	414595	46993/2	81.74693062669537
CTC_test_009	CTC	windows	cost_reward	cost	0.3	512	553676	Mixture_Bphi5	508581	-46993	78.12235472851924
CTC_test_009	CTC	windows	cost_05	cost	0.5	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_05	cost	0.5	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_05	cost	0.5	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_05	cost	0.5	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	cost_05	cost	0.5	512	553676	Naive	235551	0	42.543111856031324
CTC_test_009	CTC	windows	cost_05	cost	0.5	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	cost_05	cost	0.5	512	553676	Mixture_Cd	235551	226037/2	75.57105136533461
CTC_test_009	CTC	windows	cost_05	cost	0.5	512	553676	Mixture_Bphi5	687625	-226037	58.13678961792456
CTC_test_009	CTC	windows	all_negative	constant	1	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	all_negative	constant	1	512	553676	Shaped_filtered	487821	0	88.10585974468823
CTC_test_009	CTC	windows	all_negative	constant	1	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	all_negative	constant	1	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	all_negative	constant	1	512	553676	Naive	0	0	0.0
CTC_test_009	CTC	windows	all_negative	constant	1	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	all_negative	constant	1	512	553676	Mixture_Cd	0	230794	67.44603999442693
CTC_test_009	CTC	windows	all_negative	constant	1	512	553676	Mixture_Bphi5	923176	-461588	31.843700503708583
CTC_test_009	CTC	windows	all_positive	constant	0	512	553676	Shaped	487821	0	88.10585974468823
CTC_test_009	CTC	windows	all_positive	constant	0	512	553676	Shaped_filtered	496885	0	89.74291824099292
CTC_test_009	CTC	windows	all_positive	constant	0	512	553676	SUM_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	all_positive	constant	0	512	553676	MAX_phi3	487821	0	88.10585974468823
CTC_test_009	CTC	windows	all_positive	constant	0	512	553676	Naive	501368	0	90.55259754802448
CTC_test_009	CTC	windows	all_positive	constant	0	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	all_positive	constant	0	512	553676	Mixture_Cd	501368	-19890	84.74004724130441
CTC_test_009	CTC	windows	all_positive	constant	0	512	553676	Mixture_Bphi5	421808	39780	87.80828355797809
CTC_test_009	CTC	windows	perfect	oracle	NA	512	553676	Shaped	510641	0	92.22740375237504
CTC_test_009	CTC	windows	perfect	oracle	NA	512	553676	Shaped_filtered	510641	0	92.22740375237504
CTC_test_009	CTC	windows	perfect	oracle	NA	512	553676	SUM_phi3	510641	0	92.22740375237504
CTC_test_009	CTC	windows	perfect	oracle	NA	512	553676	MAX_phi3	510641	0	92.22740375237504
CTC_test_009	CTC	windows	perfect	oracle	NA	512	553676	Naive	553676	0	100.0
CTC_test_009	CTC	windows	perfect	oracle	NA	512	553676	LR	461588	0	83.36789024628122
CTC_test_009	CTC	windows	perfect	oracle	NA	512	553676	Mixture_Cd	553676	-46044	86.54434055693218
CTC_test_009	CTC	windows	perfect	oracle	NA	512	553676	Mixture_Bphi5	369500	92088	93.64709937869807
CTC_test_010	CTC	windows	ordinary_F1	ordinary	0.2	512	867746	Shaped	742080	0	85.51811244304209
CTC_test_010	CTC	windows	ordinary_F1	ordinary	0.2	512	867746	Shaped_filtered	742080	0	85.51811244304209
CTC_test_010	CTC	windows	ordinary_F1	ordinary	0.2	512	867746	SUM_phi3	740278	0	85.31044798823619
CTC_test_010	CTC	windows	ordinary_F1	ordinary	0.2	512	867746	MAX_phi3	740278	0	85.31044798823619
CTC_test_010	CTC	windows	ordinary_F1	ordinary	0.2	512	867746	Naive	580826	0	66.93502476531151
CTC_test_010	CTC	windows	ordinary_F1	ordinary	0.2	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	ordinary_F1	ordinary	0.2	512	867746	Mixture_Cd	580826	231105/2	88.48140728796471
CTC_test_010	CTC	windows	ordinary_F1	ordinary	0.2	512	867746	Mixture_Bphi5	1043036	-231105	77.10784665443062
CTC_test_010	CTC	windows	ordinary_eta	ordinary	1.0	512	867746	Shaped	800461	0	92.24600286258882
CTC_test_010	CTC	windows	ordinary_eta	ordinary	1.0	512	867746	Shaped_filtered	800461	0	92.24600286258882
CTC_test_010	CTC	windows	ordinary_eta	ordinary	1.0	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	ordinary_eta	ordinary	1.0	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	ordinary_eta	ordinary	1.0	512	867746	Naive	0	0	0.0
CTC_test_010	CTC	windows	ordinary_eta	ordinary	1.0	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	ordinary_eta	ordinary	1.0	512	867746	Mixture_Cd	0	811931/2	75.69795507669818
CTC_test_010	CTC	windows	ordinary_eta	ordinary	1.0	512	867746	Mixture_Bphi5	1623862	-811931	35.73972631165215
CTC_test_010	CTC	windows	ordinary_reward	ordinary	1.0	512	867746	Shaped	800461	0	92.24600286258882
CTC_test_010	CTC	windows	ordinary_reward	ordinary	1.0	512	867746	Shaped_filtered	800461	0	92.24600286258882
CTC_test_010	CTC	windows	ordinary_reward	ordinary	1.0	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	ordinary_reward	ordinary	1.0	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	ordinary_reward	ordinary	1.0	512	867746	Naive	0	0	0.0
CTC_test_010	CTC	windows	ordinary_reward	ordinary	1.0	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	ordinary_reward	ordinary	1.0	512	867746	Mixture_Cd	0	811931/2	75.69795507669818
CTC_test_010	CTC	windows	ordinary_reward	ordinary	1.0	512	867746	Mixture_Bphi5	1623862	-811931	35.73972631165215
CTC_test_010	CTC	windows	ordinary_05	ordinary	0.5	512	867746	Shaped	775320	0	89.34872647064924
CTC_test_010	CTC	windows	ordinary_05	ordinary	0.5	512	867746	Shaped_filtered	775320	0	89.34872647064924
CTC_test_010	CTC	windows	ordinary_05	ordinary	0.5	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	ordinary_05	ordinary	0.5	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	ordinary_05	ordinary	0.5	512	867746	Naive	499752	0	57.59196815658038
CTC_test_010	CTC	windows	ordinary_05	ordinary	0.5	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	ordinary_05	ordinary	0.5	512	867746	Mixture_Cd	499752	312179/2	86.69704225510424
CTC_test_010	CTC	windows	ordinary_05	ordinary	0.5	512	867746	Mixture_Bphi5	1124110	-312179	71.33352011142046
CTC_test_010	CTC	windows	cost_F1	cost	0.1	512	867746	Shaped	782159	0	90.13686032548695
CTC_test_010	CTC	windows	cost_F1	cost	0.1	512	867746	Shaped_filtered	782159	0	90.13686032548695
CTC_test_010	CTC	windows	cost_F1	cost	0.1	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	cost_F1	cost	0.1	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	cost_F1	cost	0.1	512	867746	Naive	688671	0	79.36320075229388
CTC_test_010	CTC	windows	cost_F1	cost	0.1	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	cost_F1	cost	0.1	512	867746	Mixture_Cd	688671	61630	90.8549776923957
CTC_test_010	CTC	windows	cost_F1	cost	0.1	512	867746	Mixture_Bphi5	935191	-123260	84.788881832551
CTC_test_010	CTC	windows	cost_eta	cost	0.6	512	867746	Shaped	800461	0	92.24600286258882
CTC_test_010	CTC	windows	cost_eta	cost	0.6	512	867746	Shaped_filtered	800461	0	92.24600286258882
CTC_test_010	CTC	windows	cost_eta	cost	0.6	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	cost_eta	cost	0.6	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	cost_eta	cost	0.6	512	867746	Naive	248071	0	28.5879739001966
CTC_test_010	CTC	windows	cost_eta	cost	0.6	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	cost_eta	cost	0.6	512	867746	Mixture_Cd	248071	281930	81.15777225688828
CTC_test_010	CTC	windows	cost_eta	cost	0.6	512	867746	Mixture_Bphi5	1375791	-563860	53.40806585146854
CTC_test_010	CTC	windows	cost_reward	cost	0.3	512	867746	Shaped	800461	0	92.24600286258882
CTC_test_010	CTC	windows	cost_reward	cost	0.3	512	867746	Shaped_filtered	800461	0	92.24600286258882
CTC_test_010	CTC	windows	cost_reward	cost	0.3	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	cost_reward	cost	0.3	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	cost_reward	cost	0.3	512	867746	Naive	574150	0	66.16567520910498
CTC_test_010	CTC	windows	cost_reward	cost	0.3	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	cost_reward	cost	0.3	512	867746	Mixture_Cd	574150	237781/2	88.33447459734408
CTC_test_010	CTC	windows	cost_reward	cost	0.3	512	867746	Mixture_Bphi5	1049712	-237781	76.63236247946533
CTC_test_010	CTC	windows	cost_05	cost	0.5	512	867746	Shaped	800461	0	92.24600286258882
CTC_test_010	CTC	windows	cost_05	cost	0.5	512	867746	Shaped_filtered	800461	0	92.24600286258882
CTC_test_010	CTC	windows	cost_05	cost	0.5	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	cost_05	cost	0.5	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	cost_05	cost	0.5	512	867746	Naive	379063	0	43.68363553390047
CTC_test_010	CTC	windows	cost_05	cost	0.5	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	cost_05	cost	0.5	512	867746	Mixture_Cd	379063	216434	84.04078708759184
CTC_test_010	CTC	windows	cost_05	cost	0.5	512	867746	Mixture_Bphi5	1244799	-432868	62.73769782376531
CTC_test_010	CTC	windows	all_negative	constant	1	512	867746	Shaped	800461	0	92.24600286258882
CTC_test_010	CTC	windows	all_negative	constant	1	512	867746	Shaped_filtered	800461	0	92.24600286258882
CTC_test_010	CTC	windows	all_negative	constant	1	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	all_negative	constant	1	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	all_negative	constant	1	512	867746	Naive	0	0	0.0
CTC_test_010	CTC	windows	all_negative	constant	1	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	all_negative	constant	1	512	867746	Mixture_Cd	0	811931/2	75.69795507669818
CTC_test_010	CTC	windows	all_negative	constant	1	512	867746	Mixture_Bphi5	1623862	-811931	35.73972631165215
CTC_test_010	CTC	windows	all_positive	constant	0	512	867746	Shaped	773518	0	89.14106201584335
CTC_test_010	CTC	windows	all_positive	constant	0	512	867746	Shaped_filtered	773518	0	89.14106201584335
CTC_test_010	CTC	windows	all_positive	constant	0	512	867746	SUM_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	all_positive	constant	0	512	867746	MAX_phi3	773518	0	89.14106201584335
CTC_test_010	CTC	windows	all_positive	constant	0	512	867746	Naive	770078	0	88.7446326459586
CTC_test_010	CTC	windows	all_positive	constant	0	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	all_positive	constant	0	512	867746	Mixture_Cd	770078	41853/2	92.64667175251454
CTC_test_010	CTC	windows	all_positive	constant	0	512	867746	Mixture_Bphi5	853784	-41853	90.5869256059781
CTC_test_010	CTC	windows	perfect	oracle	NA	512	867746	Shaped	846012	0	97.49535002178057
CTC_test_010	CTC	windows	perfect	oracle	NA	512	867746	Shaped_filtered	846012	0	97.49535002178057
CTC_test_010	CTC	windows	perfect	oracle	NA	512	867746	SUM_phi3	846012	0	97.49535002178057
CTC_test_010	CTC	windows	perfect	oracle	NA	512	867746	MAX_phi3	846012	0	97.49535002178057
CTC_test_010	CTC	windows	perfect	oracle	NA	512	867746	Naive	867746	0	100.0
CTC_test_010	CTC	windows	perfect	oracle	NA	512	867746	LR	811931	0	93.56781823252426
CTC_test_010	CTC	windows	perfect	oracle	NA	512	867746	Mixture_Cd	867746	-55815/2	94.79625563920344
CTC_test_010	CTC	windows	perfect	oracle	NA	512	867746	Mixture_Bphi5	756116	55815	97.54312518664165
CTC_test_011	CTC	windows	ordinary_F1	ordinary	0.2	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_F1	ordinary	0.2	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_F1	ordinary	0.2	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_F1	ordinary	0.2	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_F1	ordinary	0.2	512	347302	Naive	210758	0	60.68436116117961
CTC_test_011	CTC	windows	ordinary_F1	ordinary	0.2	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	ordinary_F1	ordinary	0.2	512	347302	Mixture_Cd	210758	48676	83.36186443970662
CTC_test_011	CTC	windows	ordinary_F1	ordinary	0.2	512	347302	Mixture_Bphi5	405462	-97352	71.39122582859305
CTC_test_011	CTC	windows	ordinary_eta	ordinary	1.0	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_eta	ordinary	1.0	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_eta	ordinary	1.0	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_eta	ordinary	1.0	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_eta	ordinary	1.0	512	347302	Naive	0	0	0.0
CTC_test_011	CTC	windows	ordinary_eta	ordinary	1.0	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	ordinary_eta	ordinary	1.0	512	347302	Mixture_Cd	0	154055	71.77218275070834
CTC_test_011	CTC	windows	ordinary_eta	ordinary	1.0	512	347302	Mixture_Bphi5	616220	-308110	33.88622804541001
CTC_test_011	CTC	windows	ordinary_reward	ordinary	1.0	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_reward	ordinary	1.0	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_reward	ordinary	1.0	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_reward	ordinary	1.0	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_reward	ordinary	1.0	512	347302	Naive	0	0	0.0
CTC_test_011	CTC	windows	ordinary_reward	ordinary	1.0	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	ordinary_reward	ordinary	1.0	512	347302	Mixture_Cd	0	154055	71.77218275070834
CTC_test_011	CTC	windows	ordinary_reward	ordinary	1.0	512	347302	Mixture_Bphi5	616220	-308110	33.88622804541001
CTC_test_011	CTC	windows	ordinary_05	ordinary	0.5	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_05	ordinary	0.5	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_05	ordinary	0.5	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_05	ordinary	0.5	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	ordinary_05	ordinary	0.5	512	347302	Naive	172288	0	49.60754617019194
CTC_test_011	CTC	windows	ordinary_05	ordinary	0.5	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	ordinary_05	ordinary	0.5	512	347302	Mixture_Cd	172288	67911	81.24638101997516
CTC_test_011	CTC	windows	ordinary_05	ordinary	0.5	512	347302	Mixture_Bphi5	443932	-135822	64.54537767706832
CTC_test_011	CTC	windows	cost_F1	cost	0.1	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_F1	cost	0.1	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_F1	cost	0.1	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_F1	cost	0.1	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_F1	cost	0.1	512	347302	Naive	260582	0	75.03037702057576
CTC_test_011	CTC	windows	cost_F1	cost	0.1	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	cost_F1	cost	0.1	512	347302	Mixture_Cd	260582	23764	86.10170966727877
CTC_test_011	CTC	windows	cost_F1	cost	0.1	512	347302	Mixture_Bphi5	355638	-47528	80.25755123284489
CTC_test_011	CTC	windows	cost_eta	cost	0.6	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_eta	cost	0.6	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_eta	cost	0.6	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_eta	cost	0.6	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_eta	cost	0.6	512	347302	Naive	58538	0	16.855071378800005
CTC_test_011	CTC	windows	cost_eta	cost	0.6	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	cost_eta	cost	0.6	512	347302	Mixture_Cd	58538	124786	74.99121494265636
CTC_test_011	CTC	windows	cost_eta	cost	0.6	512	347302	Mixture_Bphi5	557682	-249572	44.30323504031398
CTC_test_011	CTC	windows	cost_reward	cost	0.3	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_reward	cost	0.3	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_reward	cost	0.3	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_reward	cost	0.3	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_reward	cost	0.3	512	347302	Naive	139897	0	40.28108101882511
CTC_test_011	CTC	windows	cost_reward	cost	0.3	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	cost_reward	cost	0.3	512	347302	Mixture_Cd	139897	168213/2	79.46518467350982
CTC_test_011	CTC	windows	cost_reward	cost	0.3	512	347302	Mixture_Bphi5	476323	-168213	58.78130521863217
CTC_test_011	CTC	windows	cost_05	cost	0.5	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_05	cost	0.5	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_05	cost	0.5	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_05	cost	0.5	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	cost_05	cost	0.5	512	347302	Naive	139897	0	40.28108101882511
CTC_test_011	CTC	windows	cost_05	cost	0.5	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	cost_05	cost	0.5	512	347302	Mixture_Cd	139897	168213/2	79.46518467350982
CTC_test_011	CTC	windows	cost_05	cost	0.5	512	347302	Mixture_Bphi5	476323	-168213	58.78130521863217
CTC_test_011	CTC	windows	all_negative	constant	1	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	all_negative	constant	1	512	347302	Shaped_filtered	300479	0	86.51807360740796
CTC_test_011	CTC	windows	all_negative	constant	1	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	all_negative	constant	1	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	all_negative	constant	1	512	347302	Naive	0	0	0.0
CTC_test_011	CTC	windows	all_negative	constant	1	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	all_negative	constant	1	512	347302	Mixture_Cd	0	154055	71.77218275070834
CTC_test_011	CTC	windows	all_negative	constant	1	512	347302	Mixture_Bphi5	616220	-308110	33.88622804541001
CTC_test_011	CTC	windows	all_positive	constant	0	512	347302	Shaped	300479	0	86.51807360740796
CTC_test_011	CTC	windows	all_positive	constant	0	512	347302	Shaped_filtered	302688	0	87.15411946951069
CTC_test_011	CTC	windows	all_positive	constant	0	512	347302	SUM_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	all_positive	constant	0	512	347302	MAX_phi3	300479	0	86.51807360740796
CTC_test_011	CTC	windows	all_positive	constant	0	512	347302	Naive	330290	0	95.10166944042936
CTC_test_011	CTC	windows	all_positive	constant	0	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	all_positive	constant	0	512	347302	Mixture_Cd	330290	-11090	89.93498542040174
CTC_test_011	CTC	windows	all_positive	constant	0	512	347302	Mixture_Bphi5	285930	22180	92.66229214645256
CTC_test_011	CTC	windows	perfect	oracle	NA	512	347302	Shaped	296297	0	85.31393427046201
CTC_test_011	CTC	windows	perfect	oracle	NA	512	347302	Shaped_filtered	296297	0	85.31393427046201
CTC_test_011	CTC	windows	perfect	oracle	NA	512	347302	SUM_phi3	296297	0	85.31393427046201
CTC_test_011	CTC	windows	perfect	oracle	NA	512	347302	MAX_phi3	296297	0	85.31393427046201
CTC_test_011	CTC	windows	perfect	oracle	NA	512	347302	Naive	347302	0	100.0
CTC_test_011	CTC	windows	perfect	oracle	NA	512	347302	LR	308110	0	88.71529677341334
CTC_test_011	CTC	windows	perfect	oracle	NA	512	347302	Mixture_Cd	347302	-19596	90.8704833132136
CTC_test_011	CTC	windows	perfect	oracle	NA	512	347302	Mixture_Bphi5	268918	39192	95.6896269203995
CTC_test_012	CTC	windows	ordinary_F1	ordinary	0.2	512	494397	Shaped	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_F1	ordinary	0.2	512	494397	Shaped_filtered	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_F1	ordinary	0.2	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_F1	ordinary	0.2	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_F1	ordinary	0.2	512	494397	Naive	239443	0	48.43132138746797
CTC_test_012	CTC	windows	ordinary_F1	ordinary	0.2	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	ordinary_F1	ordinary	0.2	512	494397	Mixture_Cd	239443	104654	82.6818789472087
CTC_test_012	CTC	windows	ordinary_F1	ordinary	0.2	512	494397	Mixture_Bphi5	658059	-209308	64.60224109020423
CTC_test_012	CTC	windows	ordinary_eta	ordinary	1.0	512	494397	Shaped	451141	0	91.25075597141569
CTC_test_012	CTC	windows	ordinary_eta	ordinary	1.0	512	494397	Shaped_filtered	451141	0	91.25075597141569
CTC_test_012	CTC	windows	ordinary_eta	ordinary	1.0	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_eta	ordinary	1.0	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_eta	ordinary	1.0	512	494397	Naive	0	0	0.0
CTC_test_012	CTC	windows	ordinary_eta	ordinary	1.0	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	ordinary_eta	ordinary	1.0	512	494397	Mixture_Cd	0	448751/2	73.43231962223719
CTC_test_012	CTC	windows	ordinary_eta	ordinary	1.0	512	494397	Mixture_Bphi5	897502	-448751	34.67003835267931
CTC_test_012	CTC	windows	ordinary_reward	ordinary	1.0	512	494397	Shaped	451141	0	91.25075597141569
CTC_test_012	CTC	windows	ordinary_reward	ordinary	1.0	512	494397	Shaped_filtered	451141	0	91.25075597141569
CTC_test_012	CTC	windows	ordinary_reward	ordinary	1.0	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_reward	ordinary	1.0	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_reward	ordinary	1.0	512	494397	Naive	0	0	0.0
CTC_test_012	CTC	windows	ordinary_reward	ordinary	1.0	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	ordinary_reward	ordinary	1.0	512	494397	Mixture_Cd	0	448751/2	73.43231962223719
CTC_test_012	CTC	windows	ordinary_reward	ordinary	1.0	512	494397	Mixture_Bphi5	897502	-448751	34.67003835267931
CTC_test_012	CTC	windows	ordinary_05	ordinary	0.5	512	494397	Shaped	449746	0	90.96859406509344
CTC_test_012	CTC	windows	ordinary_05	ordinary	0.5	512	494397	Shaped_filtered	449746	0	90.96859406509344
CTC_test_012	CTC	windows	ordinary_05	ordinary	0.5	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_05	ordinary	0.5	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	ordinary_05	ordinary	0.5	512	494397	Naive	202986	0	41.0572879689804
CTC_test_012	CTC	windows	ordinary_05	ordinary	0.5	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	ordinary_05	ordinary	0.5	512	494397	Mixture_Cd	202986	245765/2	81.27356388136639
CTC_test_012	CTC	windows	ordinary_05	ordinary	0.5	512	494397	Mixture_Bphi5	694516	-245765	60.044837803401336
CTC_test_012	CTC	windows	cost_F1	cost	0.1	512	494397	Shaped	449746	0	90.96859406509344
CTC_test_012	CTC	windows	cost_F1	cost	0.1	512	494397	Shaped_filtered	449746	0	90.96859406509344
CTC_test_012	CTC	windows	cost_F1	cost	0.1	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	cost_F1	cost	0.1	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	cost_F1	cost	0.1	512	494397	Naive	342788	0	69.33456311425837
CTC_test_012	CTC	windows	cost_F1	cost	0.1	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	cost_F1	cost	0.1	512	494397	Mixture_Cd	342788	105963/2	86.67404287949817
CTC_test_012	CTC	windows	cost_F1	cost	0.1	512	494397	Mixture_Bphi5	554714	-105963	77.52115495241576
CTC_test_012	CTC	windows	cost_eta	cost	0.6	512	494397	Shaped	451141	0	91.25075597141569
CTC_test_012	CTC	windows	cost_eta	cost	0.6	512	494397	Shaped_filtered	451141	0	91.25075597141569
CTC_test_012	CTC	windows	cost_eta	cost	0.6	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	cost_eta	cost	0.6	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	cost_eta	cost	0.6	512	494397	Naive	0	0	0.0
CTC_test_012	CTC	windows	cost_eta	cost	0.6	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	cost_eta	cost	0.6	512	494397	Mixture_Cd	0	448751/2	73.43231962223719
CTC_test_012	CTC	windows	cost_eta	cost	0.6	512	494397	Mixture_Bphi5	897502	-448751	34.67003835267931
CTC_test_012	CTC	windows	cost_reward	cost	0.3	512	494397	Shaped	451141	0	91.25075597141569
CTC_test_012	CTC	windows	cost_reward	cost	0.3	512	494397	Shaped_filtered	451141	0	91.25075597141569
CTC_test_012	CTC	windows	cost_reward	cost	0.3	512	494397	SUM_phi3	450908	0	91.20362785372889
CTC_test_012	CTC	windows	cost_reward	cost	0.3	512	494397	MAX_phi3	450908	0	91.20362785372889
CTC_test_012	CTC	windows	cost_reward	cost	0.3	512	494397	Naive	194316	0	39.30363655119267
CTC_test_012	CTC	windows	cost_reward	cost	0.3	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	cost_reward	cost	0.3	512	494397	Mixture_Cd	194316	254435/2	80.93864626277866
CTC_test_012	CTC	windows	cost_reward	cost	0.3	512	494397	Mixture_Bphi5	703186	-254435	58.96102162278908
CTC_test_012	CTC	windows	cost_05	cost	0.5	512	494397	Shaped	451141	0	91.25075597141569
CTC_test_012	CTC	windows	cost_05	cost	0.5	512	494397	Shaped_filtered	451141	0	91.25075597141569
CTC_test_012	CTC	windows	cost_05	cost	0.5	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	cost_05	cost	0.5	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	cost_05	cost	0.5	512	494397	Naive	32662	0	6.606431673331351
CTC_test_012	CTC	windows	cost_05	cost	0.5	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	cost_05	cost	0.5	512	494397	Mixture_Cd	32662	416089/2	74.69403579966655
CTC_test_012	CTC	windows	cost_05	cost	0.5	512	494397	Mixture_Bphi5	864840	-416089	38.75303767115194
CTC_test_012	CTC	windows	all_negative	constant	1	512	494397	Shaped	451141	0	91.25075597141569
CTC_test_012	CTC	windows	all_negative	constant	1	512	494397	Shaped_filtered	451141	0	91.25075597141569
CTC_test_012	CTC	windows	all_negative	constant	1	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	all_negative	constant	1	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	all_negative	constant	1	512	494397	Naive	0	0	0.0
CTC_test_012	CTC	windows	all_negative	constant	1	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	all_negative	constant	1	512	494397	Mixture_Cd	0	448751/2	73.43231962223719
CTC_test_012	CTC	windows	all_negative	constant	1	512	494397	Mixture_Bphi5	897502	-448751	34.67003835267931
CTC_test_012	CTC	windows	all_positive	constant	0	512	494397	Shaped	449513	0	90.92146594740665
CTC_test_012	CTC	windows	all_positive	constant	0	512	494397	Shaped_filtered	439730	0	88.94269180435965
CTC_test_012	CTC	windows	all_positive	constant	0	512	494397	SUM_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	all_positive	constant	0	512	494397	MAX_phi3	449513	0	90.92146594740665
CTC_test_012	CTC	windows	all_positive	constant	0	512	494397	Naive	348396	0	70.46887420433376
CTC_test_012	CTC	windows	all_positive	constant	0	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	all_positive	constant	0	512	494397	Mixture_Cd	348396	100355/2	86.89067702079458
CTC_test_012	CTC	windows	all_positive	constant	0	512	494397	Mixture_Bphi5	549106	-100355	78.2221977598983
CTC_test_012	CTC	windows	perfect	oracle	NA	512	494397	Shaped	459294	0	92.89983555725459
CTC_test_012	CTC	windows	perfect	oracle	NA	512	494397	Shaped_filtered	459294	0	92.89983555725459
CTC_test_012	CTC	windows	perfect	oracle	NA	512	494397	SUM_phi3	466875	0	94.4332186481714
CTC_test_012	CTC	windows	perfect	oracle	NA	512	494397	MAX_phi3	466875	0	94.4332186481714
CTC_test_012	CTC	windows	perfect	oracle	NA	512	494397	Naive	494397	0	100.0
CTC_test_012	CTC	windows	perfect	oracle	NA	512	494397	LR	448751	0	90.76733879857686
CTC_test_012	CTC	windows	perfect	oracle	NA	512	494397	Mixture_Cd	494397	-22823	92.53062018474246
CTC_test_012	CTC	windows	perfect	oracle	NA	512	494397	Mixture_Bphi5	403105	45646	96.47343722766878
CTC_test_013	CTC	windows	ordinary_F1	ordinary	0.2	512	532553	Shaped	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_F1	ordinary	0.2	512	532553	Shaped_filtered	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_F1	ordinary	0.2	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_F1	ordinary	0.2	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_F1	ordinary	0.2	512	532553	Naive	235165	0	44.15804624140696
CTC_test_013	CTC	windows	ordinary_F1	ordinary	0.2	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	ordinary_F1	ordinary	0.2	512	532553	Mixture_Cd	235165	111131	77.92252324252507
CTC_test_013	CTC	windows	ordinary_F1	ordinary	0.2	512	532553	Mixture_Bphi5	679689	-222262	60.09946983539119
CTC_test_013	CTC	windows	ordinary_eta	ordinary	1.0	512	532553	Shaped	463171	0	86.97181313409182
CTC_test_013	CTC	windows	ordinary_eta	ordinary	1.0	512	532553	Shaped_filtered	463171	0	86.97181313409182
CTC_test_013	CTC	windows	ordinary_eta	ordinary	1.0	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_eta	ordinary	1.0	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_eta	ordinary	1.0	512	532553	Naive	0	0	0.0
CTC_test_013	CTC	windows	ordinary_eta	ordinary	1.0	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	ordinary_eta	ordinary	1.0	512	532553	Mixture_Cd	0	457427/2	69.48908684881111
CTC_test_013	CTC	windows	ordinary_eta	ordinary	1.0	512	532553	Mixture_Bphi5	914854	-457427	32.808296381412156
CTC_test_013	CTC	windows	ordinary_reward	ordinary	1.0	512	532553	Shaped	463171	0	86.97181313409182
CTC_test_013	CTC	windows	ordinary_reward	ordinary	1.0	512	532553	Shaped_filtered	463171	0	86.97181313409182
CTC_test_013	CTC	windows	ordinary_reward	ordinary	1.0	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_reward	ordinary	1.0	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_reward	ordinary	1.0	512	532553	Naive	0	0	0.0
CTC_test_013	CTC	windows	ordinary_reward	ordinary	1.0	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	ordinary_reward	ordinary	1.0	512	532553	Mixture_Cd	0	457427/2	69.48908684881111
CTC_test_013	CTC	windows	ordinary_reward	ordinary	1.0	512	532553	Mixture_Bphi5	914854	-457427	32.808296381412156
CTC_test_013	CTC	windows	ordinary_05	ordinary	0.5	512	532553	Shaped	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_05	ordinary	0.5	512	532553	Shaped_filtered	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_05	ordinary	0.5	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_05	ordinary	0.5	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	ordinary_05	ordinary	0.5	512	532553	Naive	216485	0	40.65041413718447
CTC_test_013	CTC	windows	ordinary_05	ordinary	0.5	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	ordinary_05	ordinary	0.5	512	532553	Mixture_Cd	216485	120471	77.25262512063375
CTC_test_013	CTC	windows	ordinary_05	ordinary	0.5	512	532553	Mixture_Bphi5	698369	-240942	57.93163397495138
CTC_test_013	CTC	windows	cost_F1	cost	0.1	512	532553	Shaped	463171	0	86.97181313409182
CTC_test_013	CTC	windows	cost_F1	cost	0.1	512	532553	Shaped_filtered	463171	0	86.97181313409182
CTC_test_013	CTC	windows	cost_F1	cost	0.1	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	cost_F1	cost	0.1	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	cost_F1	cost	0.1	512	532553	Naive	351563	0	66.014650185052
CTC_test_013	CTC	windows	cost_F1	cost	0.1	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	cost_F1	cost	0.1	512	532553	Mixture_Cd	351563	52932	82.09676315643878
CTC_test_013	CTC	windows	cost_F1	cost	0.1	512	532553	Mixture_Bphi5	563291	-105864	73.60759395120881
CTC_test_013	CTC	windows	cost_eta	cost	0.6	512	532553	Shaped	463171	0	86.97181313409182
CTC_test_013	CTC	windows	cost_eta	cost	0.6	512	532553	Shaped_filtered	463171	0	86.97181313409182
CTC_test_013	CTC	windows	cost_eta	cost	0.6	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	cost_eta	cost	0.6	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	cost_eta	cost	0.6	512	532553	Naive	104753	0	19.669967120643392
CTC_test_013	CTC	windows	cost_eta	cost	0.6	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	cost_eta	cost	0.6	512	532553	Mixture_Cd	104753	176337	73.24571629005756
CTC_test_013	CTC	windows	cost_eta	cost	0.6	512	532553	Mixture_Bphi5	810101	-352674	44.965004619562656
CTC_test_013	CTC	windows	cost_reward	cost	0.3	512	532553	Shaped	463171	0	86.97181313409182
CTC_test_013	CTC	windows	cost_reward	cost	0.3	512	532553	Shaped_filtered	463171	0	86.97181313409182
CTC_test_013	CTC	windows	cost_reward	cost	0.3	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	cost_reward	cost	0.3	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	cost_reward	cost	0.3	512	532553	Naive	220611	0	41.42517270581519
CTC_test_013	CTC	windows	cost_reward	cost	0.3	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	cost_reward	cost	0.3	512	532553	Mixture_Cd	220611	118408	77.40059084070458
CTC_test_013	CTC	windows	cost_reward	cost	0.3	512	532553	Mixture_Bphi5	694243	-236816	58.41046110344038
CTC_test_013	CTC	windows	cost_05	cost	0.5	512	532553	Shaped	463171	0	86.97181313409182
CTC_test_013	CTC	windows	cost_05	cost	0.5	512	532553	Shaped_filtered	463171	0	86.97181313409182
CTC_test_013	CTC	windows	cost_05	cost	0.5	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	cost_05	cost	0.5	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	cost_05	cost	0.5	512	532553	Naive	104753	0	19.669967120643392
CTC_test_013	CTC	windows	cost_05	cost	0.5	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	cost_05	cost	0.5	512	532553	Mixture_Cd	104753	176337	73.24571629005756
CTC_test_013	CTC	windows	cost_05	cost	0.5	512	532553	Mixture_Bphi5	810101	-352674	44.965004619562656
CTC_test_013	CTC	windows	all_negative	constant	1	512	532553	Shaped	463171	0	86.97181313409182
CTC_test_013	CTC	windows	all_negative	constant	1	512	532553	Shaped_filtered	463171	0	86.97181313409182
CTC_test_013	CTC	windows	all_negative	constant	1	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	all_negative	constant	1	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	all_negative	constant	1	512	532553	Naive	0	0	0.0
CTC_test_013	CTC	windows	all_negative	constant	1	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	all_negative	constant	1	512	532553	Mixture_Cd	0	457427/2	69.48908684881111
CTC_test_013	CTC	windows	all_negative	constant	1	512	532553	Mixture_Bphi5	914854	-457427	32.808296381412156
CTC_test_013	CTC	windows	all_positive	constant	0	512	532553	Shaped	461566	0	86.6704346797408
CTC_test_013	CTC	windows	all_positive	constant	0	512	532553	Shaped_filtered	468999	0	88.06616430665117
CTC_test_013	CTC	windows	all_positive	constant	0	512	532553	SUM_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	all_positive	constant	0	512	532553	MAX_phi3	461566	0	86.6704346797408
CTC_test_013	CTC	windows	all_positive	constant	0	512	532553	Naive	389479	0	73.13431714777684
CTC_test_013	CTC	windows	all_positive	constant	0	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	all_positive	constant	0	512	532553	Mixture_Cd	389479	33974	83.45649855202936
CTC_test_013	CTC	windows	all_positive	constant	0	512	532553	Mixture_Bphi5	525375	-67948	78.00779012275251
CTC_test_013	CTC	windows	perfect	oracle	NA	512	532553	Shaped	515912	0	96.87524058638296
CTC_test_013	CTC	windows	perfect	oracle	NA	512	532553	Shaped_filtered	515912	0	96.87524058638296
CTC_test_013	CTC	windows	perfect	oracle	NA	512	532553	SUM_phi3	515912	0	96.87524058638296
CTC_test_013	CTC	windows	perfect	oracle	NA	512	532553	MAX_phi3	515912	0	96.87524058638296
CTC_test_013	CTC	windows	perfect	oracle	NA	512	532553	Naive	532553	0	100.0
CTC_test_013	CTC	windows	perfect	oracle	NA	512	532553	LR	457427	0	85.8932350395172
CTC_test_013	CTC	windows	perfect	oracle	NA	512	532553	Mixture_Cd	532553	-37563	88.58738741131637
CTC_test_013	CTC	windows	perfect	oracle	NA	512	532553	Mixture_Bphi5	382301	75126	94.61169525640163
CTC_test_014	CTC	windows	ordinary_F1	ordinary	0.2	512	428595	Shaped	349874	0	81.63277686393916
CTC_test_014	CTC	windows	ordinary_F1	ordinary	0.2	512	428595	Shaped_filtered	338997	0	79.09494977776222
CTC_test_014	CTC	windows	ordinary_F1	ordinary	0.2	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014	CTC	windows	ordinary_F1	ordinary	0.2	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014	CTC	windows	ordinary_F1	ordinary	0.2	512	428595	Naive	326825	0	76.25497264317129
CTC_test_014	CTC	windows	ordinary_F1	ordinary	0.2	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	ordinary_F1	ordinary	0.2	512	428595	Mixture_Cd	326825	40523	91.55323588145265
CTC_test_014	CTC	windows	ordinary_F1	ordinary	0.2	512	428595	Mixture_Bphi5	488917	-81046	83.47783276701222
CTC_test_014	CTC	windows	ordinary_eta	ordinary	1.0	512	428595	Shaped	359934	0	83.97998110103944
CTC_test_014	CTC	windows	ordinary_eta	ordinary	1.0	512	428595	Shaped_filtered	359934	0	83.97998110103944
CTC_test_014	CTC	windows	ordinary_eta	ordinary	1.0	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014	CTC	windows	ordinary_eta	ordinary	1.0	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014	CTC	windows	ordinary_eta	ordinary	1.0	512	428595	Naive	0	0	0.0
CTC_test_014	CTC	windows	ordinary_eta	ordinary	1.0	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	ordinary_eta	ordinary	1.0	512	428595	Mixture_Cd	0	407871/2	76.98983201220365
CTC_test_014	CTC	windows	ordinary_eta	ordinary	1.0	512	428595	Mixture_Bphi5	815742	-407871	36.34966786233895
CTC_test_014	CTC	windows	ordinary_reward	ordinary	1.0	512	428595	Shaped	359934	0	83.97998110103944
CTC_test_014	CTC	windows	ordinary_reward	ordinary	1.0	512	428595	Shaped_filtered	359934	0	83.97998110103944
CTC_test_014	CTC	windows	ordinary_reward	ordinary	1.0	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014	CTC	windows	ordinary_reward	ordinary	1.0	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014	CTC	windows	ordinary_reward	ordinary	1.0	512	428595	Naive	0	0	0.0
CTC_test_014	CTC	windows	ordinary_reward	ordinary	1.0	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	ordinary_reward	ordinary	1.0	512	428595	Mixture_Cd	0	407871/2	76.98983201220365
CTC_test_014	CTC	windows	ordinary_reward	ordinary	1.0	512	428595	Mixture_Bphi5	815742	-407871	36.34966786233895
CTC_test_014	CTC	windows	ordinary_05	ordinary	0.5	512	428595	Shaped	349874	0	81.63277686393916
CTC_test_014	CTC	windows	ordinary_05	ordinary	0.5	512	428595	Shaped_filtered	349874	0	81.63277686393916
CTC_test_014	CTC	windows	ordinary_05	ordinary	0.5	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014	CTC	windows	ordinary_05	ordinary	0.5	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014	CTC	windows	ordinary_05	ordinary	0.5	512	428595	Naive	302588	0	70.59998366756496
CTC_test_014	CTC	windows	ordinary_05	ordinary	0.5	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	ordinary_05	ordinary	0.5	512	428595	Mixture_Cd	302588	105283/2	90.47322909011481
CTC_test_014	CTC	windows	ordinary_05	ordinary	0.5	512	428595	Mixture_Bphi5	513154	-105283	79.98285737408155
CTC_test_014	CTC	windows	cost_F1	cost	0.1	512	428595	Shaped	338997	0	79.09494977776222
CTC_test_014	CTC	windows	cost_F1	cost	0.1	512	428595	Shaped_filtered	338997	0	79.09494977776222
CTC_test_014	CTC	windows	cost_F1	cost	0.1	512	428595	SUM_phi3	338997	0	79.09494977776222
CTC_test_014	CTC	windows	cost_F1	cost	0.1	512	428595	MAX_phi3	338997	0	79.09494977776222
CTC_test_014	CTC	windows	cost_F1	cost	0.1	512	428595	Naive	322830	0	75.32285724285164
CTC_test_014	CTC	windows	cost_F1	cost	0.1	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	cost_F1	cost	0.1	512	428595	Mixture_Cd	322830	85041/2	91.3752176807102
CTC_test_014	CTC	windows	cost_F1	cost	0.1	512	428595	Mixture_Bphi5	492912	-85041	82.90175376817746
CTC_test_014	CTC	windows	cost_eta	cost	0.6	512	428595	Shaped	359934	0	83.97998110103944
CTC_test_014	CTC	windows	cost_eta	cost	0.6	512	428595	Shaped_filtered	359934	0	83.97998110103944
CTC_test_014	CTC	windows	cost_eta	cost	0.6	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014	CTC	windows	cost_eta	cost	0.6	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014	CTC	windows	cost_eta	cost	0.6	512	428595	Naive	188234	0	43.918851129854524
CTC_test_014	CTC	windows	cost_eta	cost	0.6	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	cost_eta	cost	0.6	512	428595	Mixture_Cd	188234	219637/2	85.37758620458249
CTC_test_014	CTC	windows	cost_eta	cost	0.6	512	428595	Mixture_Bphi5	627508	-219637	63.49301060743577
CTC_test_014	CTC	windows	cost_reward	cost	0.3	512	428595	Shaped	359934	0	83.97998110103944
CTC_test_014	CTC	windows	cost_reward	cost	0.3	512	428595	Shaped_filtered	359934	0	83.97998110103944
CTC_test_014	CTC	windows	cost_reward	cost	0.3	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014	CTC	windows	cost_reward	cost	0.3	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014	CTC	windows	cost_reward	cost	0.3	512	428595	Naive	291815	0	68.08642191346142
CTC_test_014	CTC	windows	cost_reward	cost	0.3	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	cost_reward	cost	0.3	512	428595	Mixture_Cd	291815	58028	89.99318151149194
CTC_test_014	CTC	windows	cost_reward	cost	0.3	512	428595	Mixture_Bphi5	523927	-116056	78.42939077722377
CTC_test_014	CTC	windows	cost_05	cost	0.5	512	428595	Shaped	359934	0	83.97998110103944
CTC_test_014	CTC	windows	cost_05	cost	0.5	512	428595	Shaped_filtered	359934	0	83.97998110103944
CTC_test_014	CTC	windows	cost_05	cost	0.5	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014	CTC	windows	cost_05	cost	0.5	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014	CTC	windows	cost_05	cost	0.5	512	428595	Naive	264901	0	61.80683395746567
CTC_test_014	CTC	windows	cost_05	cost	0.5	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	cost_05	cost	0.5	512	428595	Mixture_Cd	264901	71485	88.79388692956898
CTC_test_014	CTC	windows	cost_05	cost	0.5	512	428595	Mixture_Bphi5	550841	-142970	74.5483919850739
CTC_test_014	CTC	windows	all_negative	constant	1	512	428595	Shaped	359934	0	83.97998110103944
CTC_test_014	CTC	windows	all_negative	constant	1	512	428595	Shaped_filtered	359934	0	83.97998110103944
CTC_test_014	CTC	windows	all_negative	constant	1	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014	CTC	windows	all_negative	constant	1	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014	CTC	windows	all_negative	constant	1	512	428595	Naive	0	0	0.0
CTC_test_014	CTC	windows	all_negative	constant	1	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	all_negative	constant	1	512	428595	Mixture_Cd	0	407871/2	76.98983201220365
CTC_test_014	CTC	windows	all_negative	constant	1	512	428595	Mixture_Bphi5	815742	-407871	36.34966786233895
CTC_test_014	CTC	windows	all_positive	constant	0	512	428595	Shaped	349874	0	81.63277686393916
CTC_test_014	CTC	windows	all_positive	constant	0	512	428595	Shaped_filtered	338997	0	79.09494977776222
CTC_test_014	CTC	windows	all_positive	constant	0	512	428595	SUM_phi3	349874	0	81.63277686393916
CTC_test_014	CTC	windows	all_positive	constant	0	512	428595	MAX_phi3	359934	0	83.97998110103944
CTC_test_014	CTC	windows	all_positive	constant	0	512	428595	Naive	335268	0	78.22489763063031
CTC_test_014	CTC	windows	all_positive	constant	0	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	all_positive	constant	0	512	428595	Mixture_Cd	335268	72603/2	91.92945807641348
CTC_test_014	CTC	windows	all_positive	constant	0	512	428595	Mixture_Bphi5	480474	-72603	84.6953133645496
CTC_test_014	CTC	windows	perfect	oracle	NA	512	428595	Shaped	428160	0	99.89850558219298
CTC_test_014	CTC	windows	perfect	oracle	NA	512	428595	Shaped_filtered	428160	0	99.89850558219298
CTC_test_014	CTC	windows	perfect	oracle	NA	512	428595	SUM_phi3	428160	0	99.89850558219298
CTC_test_014	CTC	windows	perfect	oracle	NA	512	428595	MAX_phi3	428160	0	99.89850558219298
CTC_test_014	CTC	windows	perfect	oracle	NA	512	428595	Naive	428595	0	100.0
CTC_test_014	CTC	windows	perfect	oracle	NA	512	428595	LR	407871	0	95.16466594337311
CTC_test_014	CTC	windows	perfect	oracle	NA	512	428595	Mixture_Cd	428595	-10362	96.0881325747089
CTC_test_014	CTC	windows	perfect	oracle	NA	512	428595	Mixture_Bphi5	387147	20724	98.15306673732843
CTC_test_015	CTC	windows	ordinary_F1	ordinary	0.2	512	479435	Shaped	417236	0	87.02660423206483
CTC_test_015	CTC	windows	ordinary_F1	ordinary	0.2	512	479435	Shaped_filtered	417236	0	87.02660423206483
CTC_test_015	CTC	windows	ordinary_F1	ordinary	0.2	512	479435	SUM_phi3	416633	0	86.90083118670935
CTC_test_015	CTC	windows	ordinary_F1	ordinary	0.2	512	479435	MAX_phi3	424547	0	88.5515241899319
CTC_test_015	CTC	windows	ordinary_F1	ordinary	0.2	512	479435	Naive	351133	0	73.23891664146339
CTC_test_015	CTC	windows	ordinary_F1	ordinary	0.2	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	ordinary_F1	ordinary	0.2	512	479435	Mixture_Cd	351133	38844	86.34828751739045
CTC_test_015	CTC	windows	ordinary_F1	ordinary	0.2	512	479435	Mixture_Bphi5	506509	-77688	79.42832197941287
CTC_test_015	CTC	windows	ordinary_eta	ordinary	1.0	512	479435	Shaped	430323	0	89.75627561608977
CTC_test_015	CTC	windows	ordinary_eta	ordinary	1.0	512	479435	Shaped_filtered	430323	0	89.75627561608977
CTC_test_015	CTC	windows	ordinary_eta	ordinary	1.0	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015	CTC	windows	ordinary_eta	ordinary	1.0	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015	CTC	windows	ordinary_eta	ordinary	1.0	512	479435	Naive	0	0	0.0
CTC_test_015	CTC	windows	ordinary_eta	ordinary	1.0	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	ordinary_eta	ordinary	1.0	512	479435	Mixture_Cd	0	428821/2	72.36089908848109
CTC_test_015	CTC	windows	ordinary_eta	ordinary	1.0	512	479435	Mixture_Bphi5	857642	-428821	34.164182195768205
CTC_test_015	CTC	windows	ordinary_reward	ordinary	1.0	512	479435	Shaped	430323	0	89.75627561608977
CTC_test_015	CTC	windows	ordinary_reward	ordinary	1.0	512	479435	Shaped_filtered	430323	0	89.75627561608977
CTC_test_015	CTC	windows	ordinary_reward	ordinary	1.0	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015	CTC	windows	ordinary_reward	ordinary	1.0	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015	CTC	windows	ordinary_reward	ordinary	1.0	512	479435	Naive	0	0	0.0
CTC_test_015	CTC	windows	ordinary_reward	ordinary	1.0	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	ordinary_reward	ordinary	1.0	512	479435	Mixture_Cd	0	428821/2	72.36089908848109
CTC_test_015	CTC	windows	ordinary_reward	ordinary	1.0	512	479435	Mixture_Bphi5	857642	-428821	34.164182195768205
CTC_test_015	CTC	windows	ordinary_05	ordinary	0.5	512	479435	Shaped	417879	0	87.16072043134106
CTC_test_015	CTC	windows	ordinary_05	ordinary	0.5	512	479435	Shaped_filtered	417879	0	87.16072043134106
CTC_test_015	CTC	windows	ordinary_05	ordinary	0.5	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015	CTC	windows	ordinary_05	ordinary	0.5	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015	CTC	windows	ordinary_05	ordinary	0.5	512	479435	Naive	292521	0	61.01369320137245
CTC_test_015	CTC	windows	ordinary_05	ordinary	0.5	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	ordinary_05	ordinary	0.5	512	479435	Mixture_Cd	292521	68150	84.01347760036404
CTC_test_015	CTC	windows	ordinary_05	ordinary	0.5	512	479435	Mixture_Bphi5	565121	-136300	71.87271837337477
CTC_test_015	CTC	windows	cost_F1	cost	0.1	512	479435	Shaped	425659	0	88.78346386892905
CTC_test_015	CTC	windows	cost_F1	cost	0.1	512	479435	Shaped_filtered	425659	0	88.78346386892905
CTC_test_015	CTC	windows	cost_F1	cost	0.1	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015	CTC	windows	cost_F1	cost	0.1	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015	CTC	windows	cost_F1	cost	0.1	512	479435	Naive	314274	0	65.55090888233025
CTC_test_015	CTC	windows	cost_F1	cost	0.1	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	cost_F1	cost	0.1	512	479435	Mixture_Cd	314274	114547/2	84.88000868828247
CTC_test_015	CTC	windows	cost_F1	cost	0.1	512	479435	Mixture_Bphi5	543368	-114547	74.67687187849567
CTC_test_015	CTC	windows	cost_eta	cost	0.6	512	479435	Shaped	430323	0	89.75627561608977
CTC_test_015	CTC	windows	cost_eta	cost	0.6	512	479435	Shaped_filtered	430323	0	89.75627561608977
CTC_test_015	CTC	windows	cost_eta	cost	0.6	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015	CTC	windows	cost_eta	cost	0.6	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015	CTC	windows	cost_eta	cost	0.6	512	479435	Naive	116310	0	24.259805813092495
CTC_test_015	CTC	windows	cost_eta	cost	0.6	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	cost_eta	cost	0.6	512	479435	Mixture_Cd	116310	312511/2	76.99410971854563
CTC_test_015	CTC	windows	cost_eta	cost	0.6	512	479435	Mixture_Bphi5	741332	-312511	49.157566748731654
CTC_test_015	CTC	windows	cost_reward	cost	0.3	512	479435	Shaped	442466	0	92.28904856758476
CTC_test_015	CTC	windows	cost_reward	cost	0.3	512	479435	Shaped_filtered	442466	0	92.28904856758476
CTC_test_015	CTC	windows	cost_reward	cost	0.3	512	479435	SUM_phi3	416633	0	86.90083118670935
CTC_test_015	CTC	windows	cost_reward	cost	0.3	512	479435	MAX_phi3	424547	0	88.5515241899319
CTC_test_015	CTC	windows	cost_reward	cost	0.3	512	479435	Naive	274083	0	57.167916401597715
CTC_test_015	CTC	windows	cost_reward	cost	0.3	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	cost_reward	cost	0.3	512	479435	Mixture_Cd	274083	77369	83.27899958817997
CTC_test_015	CTC	windows	cost_reward	cost	0.3	512	479435	Mixture_Bphi5	583559	-154738	69.49589759796818
CTC_test_015	CTC	windows	cost_05	cost	0.5	512	479435	Shaped	430323	0	89.75627561608977
CTC_test_015	CTC	windows	cost_05	cost	0.5	512	479435	Shaped_filtered	430323	0	89.75627561608977
CTC_test_015	CTC	windows	cost_05	cost	0.5	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015	CTC	windows	cost_05	cost	0.5	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015	CTC	windows	cost_05	cost	0.5	512	479435	Naive	148411	0	30.95539541335113
CTC_test_015	CTC	windows	cost_05	cost	0.5	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	cost_05	cost	0.5	512	479435	Mixture_Cd	148411	140205	78.27285354483487
CTC_test_015	CTC	windows	cost_05	cost	0.5	512	479435	Mixture_Bphi5	709231	-280410	53.2956686964118
CTC_test_015	CTC	windows	all_negative	constant	1	512	479435	Shaped	430323	0	89.75627561608977
CTC_test_015	CTC	windows	all_negative	constant	1	512	479435	Shaped_filtered	430323	0	89.75627561608977
CTC_test_015	CTC	windows	all_negative	constant	1	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015	CTC	windows	all_negative	constant	1	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015	CTC	windows	all_negative	constant	1	512	479435	Naive	0	0	0.0
CTC_test_015	CTC	windows	all_negative	constant	1	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	all_negative	constant	1	512	479435	Mixture_Cd	0	428821/2	72.36089908848109
CTC_test_015	CTC	windows	all_negative	constant	1	512	479435	Mixture_Bphi5	857642	-428821	34.164182195768205
CTC_test_015	CTC	windows	all_positive	constant	0	512	479435	Shaped	417276	0	87.03494738598559
CTC_test_015	CTC	windows	all_positive	constant	0	512	479435	Shaped_filtered	416633	0	86.90083118670935
CTC_test_015	CTC	windows	all_positive	constant	0	512	479435	SUM_phi3	417276	0	87.03494738598559
CTC_test_015	CTC	windows	all_positive	constant	0	512	479435	MAX_phi3	425190	0	88.68564038920813
CTC_test_015	CTC	windows	all_positive	constant	0	512	479435	Naive	414280	0	86.4100451573206
CTC_test_015	CTC	windows	all_positive	constant	0	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	all_positive	constant	0	512	479435	Mixture_Cd	414280	14541/2	88.8637492288227
CTC_test_015	CTC	windows	all_positive	constant	0	512	479435	Mixture_Bphi5	443362	-14541	87.5685270724056
CTC_test_015	CTC	windows	perfect	oracle	NA	512	479435	Shaped	479076	0	99.92512019356117
CTC_test_015	CTC	windows	perfect	oracle	NA	512	479435	Shaped_filtered	479076	0	99.92512019356117
CTC_test_015	CTC	windows	perfect	oracle	NA	512	479435	SUM_phi3	479076	0	99.92512019356117
CTC_test_015	CTC	windows	perfect	oracle	NA	512	479435	MAX_phi3	479076	0	99.92512019356117
CTC_test_015	CTC	windows	perfect	oracle	NA	512	479435	Naive	479435	0	100.0
CTC_test_015	CTC	windows	perfect	oracle	NA	512	479435	LR	428821	0	89.44299018636521
CTC_test_015	CTC	windows	perfect	oracle	NA	512	479435	Mixture_Cd	479435	-25307	91.45919965098635
CTC_test_015	CTC	windows	perfect	oracle	NA	512	479435	Mixture_Bphi5	378207	50614	95.9675810707577
CTC_test_016	CTC	windows	ordinary_F1	ordinary	0.2	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016	CTC	windows	ordinary_F1	ordinary	0.2	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016	CTC	windows	ordinary_F1	ordinary	0.2	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	ordinary_F1	ordinary	0.2	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	ordinary_F1	ordinary	0.2	512	391551	Naive	205751	0	52.54768855142753
CTC_test_016	CTC	windows	ordinary_F1	ordinary	0.2	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	ordinary_F1	ordinary	0.2	512	391551	Mixture_Cd	205751	85867	88.03111842697051
CTC_test_016	CTC	windows	ordinary_F1	ordinary	0.2	512	391551	Mixture_Bphi5	549219	-171734	69.30069160237761
CTC_test_016	CTC	windows	ordinary_eta	ordinary	1.0	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016	CTC	windows	ordinary_eta	ordinary	1.0	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016	CTC	windows	ordinary_eta	ordinary	1.0	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	ordinary_eta	ordinary	1.0	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	ordinary_eta	ordinary	1.0	512	391551	Naive	0	0	0.0
CTC_test_016	CTC	windows	ordinary_eta	ordinary	1.0	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	ordinary_eta	ordinary	1.0	512	391551	Mixture_Cd	0	377485/2	77.99540292876969
CTC_test_016	CTC	windows	ordinary_eta	ordinary	1.0	512	391551	Mixture_Bphi5	754970	-377485	36.82443404735167
CTC_test_016	CTC	windows	ordinary_reward	ordinary	1.0	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016	CTC	windows	ordinary_reward	ordinary	1.0	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016	CTC	windows	ordinary_reward	ordinary	1.0	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	ordinary_reward	ordinary	1.0	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	ordinary_reward	ordinary	1.0	512	391551	Naive	0	0	0.0
CTC_test_016	CTC	windows	ordinary_reward	ordinary	1.0	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	ordinary_reward	ordinary	1.0	512	391551	Mixture_Cd	0	377485/2	77.99540292876969
CTC_test_016	CTC	windows	ordinary_reward	ordinary	1.0	512	391551	Mixture_Bphi5	754970	-377485	36.82443404735167
CTC_test_016	CTC	windows	ordinary_05	ordinary	0.5	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016	CTC	windows	ordinary_05	ordinary	0.5	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016	CTC	windows	ordinary_05	ordinary	0.5	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	ordinary_05	ordinary	0.5	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	ordinary_05	ordinary	0.5	512	391551	Naive	168014	0	42.90986359375918
CTC_test_016	CTC	windows	ordinary_05	ordinary	0.5	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	ordinary_05	ordinary	0.5	512	391551	Mixture_Cd	168014	209471/2	86.19045764886685
CTC_test_016	CTC	windows	ordinary_05	ordinary	0.5	512	391551	Mixture_Bphi5	586956	-209471	63.34418820091654
CTC_test_016	CTC	windows	cost_F1	cost	0.1	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016	CTC	windows	cost_F1	cost	0.1	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016	CTC	windows	cost_F1	cost	0.1	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	cost_F1	cost	0.1	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	cost_F1	cost	0.1	512	391551	Naive	248596	0	63.49006898207386
CTC_test_016	CTC	windows	cost_F1	cost	0.1	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	cost_F1	cost	0.1	512	391551	Mixture_Cd	248596	128889/2	90.12092713030808
CTC_test_016	CTC	windows	cost_F1	cost	0.1	512	391551	Mixture_Bphi5	506374	-128889	76.06345462634876
CTC_test_016	CTC	windows	cost_eta	cost	0.6	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016	CTC	windows	cost_eta	cost	0.6	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016	CTC	windows	cost_eta	cost	0.6	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	cost_eta	cost	0.6	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	cost_eta	cost	0.6	512	391551	Naive	56894	0	14.530418770479452
CTC_test_016	CTC	windows	cost_eta	cost	0.6	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	cost_eta	cost	0.6	512	391551	Mixture_Cd	56894	320591/2	80.77046597854655
CTC_test_016	CTC	windows	cost_eta	cost	0.6	512	391551	Mixture_Bphi5	698076	-320591	45.80472671827742
CTC_test_016	CTC	windows	cost_reward	cost	0.3	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016	CTC	windows	cost_reward	cost	0.3	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016	CTC	windows	cost_reward	cost	0.3	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	cost_reward	cost	0.3	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	cost_reward	cost	0.3	512	391551	Naive	119377	0	30.488237802993734
CTC_test_016	CTC	windows	cost_reward	cost	0.3	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	cost_reward	cost	0.3	512	391551	Mixture_Cd	119377	129054	83.81813822059678
CTC_test_016	CTC	windows	cost_reward	cost	0.3	512	391551	Mixture_Bphi5	635593	-258108	55.667201266691215
CTC_test_016	CTC	windows	cost_05	cost	0.5	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016	CTC	windows	cost_05	cost	0.5	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016	CTC	windows	cost_05	cost	0.5	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	cost_05	cost	0.5	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	cost_05	cost	0.5	512	391551	Naive	56894	0	14.530418770479452
CTC_test_016	CTC	windows	cost_05	cost	0.5	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	cost_05	cost	0.5	512	391551	Mixture_Cd	56894	320591/2	80.77046597854655
CTC_test_016	CTC	windows	cost_05	cost	0.5	512	391551	Mixture_Bphi5	698076	-320591	45.80472671827742
CTC_test_016	CTC	windows	all_negative	constant	1	512	391551	Shaped	338262	0	86.39027866101733
CTC_test_016	CTC	windows	all_negative	constant	1	512	391551	Shaped_filtered	338262	0	86.39027866101733
CTC_test_016	CTC	windows	all_negative	constant	1	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	all_negative	constant	1	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	all_negative	constant	1	512	391551	Naive	0	0	0.0
CTC_test_016	CTC	windows	all_negative	constant	1	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	all_negative	constant	1	512	391551	Mixture_Cd	0	377485/2	77.99540292876969
CTC_test_016	CTC	windows	all_negative	constant	1	512	391551	Mixture_Bphi5	754970	-377485	36.82443404735167
CTC_test_016	CTC	windows	all_positive	constant	0	512	391551	Shaped	338354	0	86.41377496162697
CTC_test_016	CTC	windows	all_positive	constant	0	512	391551	Shaped_filtered	336884	0	86.03834494101662
CTC_test_016	CTC	windows	all_positive	constant	0	512	391551	SUM_phi3	338354	0	86.41377496162697
CTC_test_016	CTC	windows	all_positive	constant	0	512	391551	MAX_phi3	349735	0	89.32042058378092
CTC_test_016	CTC	windows	all_positive	constant	0	512	391551	Naive	329414	0	84.13054748934366
CTC_test_016	CTC	windows	all_positive	constant	0	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	all_positive	constant	0	512	391551	Mixture_Cd	329414	48071/2	94.06290775316577
CTC_test_016	CTC	windows	all_positive	constant	0	512	391551	Mixture_Bphi5	425556	-48071	88.81997188790318
CTC_test_016	CTC	windows	perfect	oracle	NA	512	391551	Shaped	381306	0	97.38348261146058
CTC_test_016	CTC	windows	perfect	oracle	NA	512	391551	Shaped_filtered	381306	0	97.38348261146058
CTC_test_016	CTC	windows	perfect	oracle	NA	512	391551	SUM_phi3	381306	0	97.38348261146058
CTC_test_016	CTC	windows	perfect	oracle	NA	512	391551	MAX_phi3	381306	0	97.38348261146058
CTC_test_016	CTC	windows	perfect	oracle	NA	512	391551	Naive	391551	0	100.0
CTC_test_016	CTC	windows	perfect	oracle	NA	512	391551	LR	377485	0	96.40761995244553
CTC_test_016	CTC	windows	perfect	oracle	NA	512	391551	Mixture_Cd	391551	-7033	97.09370349127497
CTC_test_016	CTC	windows	perfect	oracle	NA	512	391551	Mixture_Bphi5	363419	14066	98.62783292234114
CTC_test_017	CTC	windows	ordinary_F1	ordinary	0.2	512	365933	Shaped	328445	0	89.75550169020012
CTC_test_017	CTC	windows	ordinary_F1	ordinary	0.2	512	365933	Shaped_filtered	328445	0	89.75550169020012
CTC_test_017	CTC	windows	ordinary_F1	ordinary	0.2	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	ordinary_F1	ordinary	0.2	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	ordinary_F1	ordinary	0.2	512	365933	Naive	282101	0	77.09088822270743
CTC_test_017	CTC	windows	ordinary_F1	ordinary	0.2	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	ordinary_F1	ordinary	0.2	512	365933	Mixture_Cd	282101	29616	90.18609816846715
CTC_test_017	CTC	windows	ordinary_F1	ordinary	0.2	512	365933	Mixture_Bphi5	400565	-59232	83.27360767636868
CTC_test_017	CTC	windows	ordinary_eta	ordinary	1.0	512	365933	Shaped	327190	0	89.41254273323258
CTC_test_017	CTC	windows	ordinary_eta	ordinary	1.0	512	365933	Shaped_filtered	327190	0	89.41254273323258
CTC_test_017	CTC	windows	ordinary_eta	ordinary	1.0	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	ordinary_eta	ordinary	1.0	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	ordinary_eta	ordinary	1.0	512	365933	Naive	0	0	0.0
CTC_test_017	CTC	windows	ordinary_eta	ordinary	1.0	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	ordinary_eta	ordinary	1.0	512	365933	Mixture_Cd	0	341333/2	75.46304862938952
CTC_test_017	CTC	windows	ordinary_eta	ordinary	1.0	512	365933	Mixture_Bphi5	682666	-341333	35.62881853181653
CTC_test_017	CTC	windows	ordinary_reward	ordinary	1.0	512	365933	Shaped	327190	0	89.41254273323258
CTC_test_017	CTC	windows	ordinary_reward	ordinary	1.0	512	365933	Shaped_filtered	327190	0	89.41254273323258
CTC_test_017	CTC	windows	ordinary_reward	ordinary	1.0	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	ordinary_reward	ordinary	1.0	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	ordinary_reward	ordinary	1.0	512	365933	Naive	0	0	0.0
CTC_test_017	CTC	windows	ordinary_reward	ordinary	1.0	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	ordinary_reward	ordinary	1.0	512	365933	Mixture_Cd	0	341333/2	75.46304862938952
CTC_test_017	CTC	windows	ordinary_reward	ordinary	1.0	512	365933	Mixture_Bphi5	682666	-341333	35.62881853181653
CTC_test_017	CTC	windows	ordinary_05	ordinary	0.5	512	365933	Shaped	328445	0	89.75550169020012
CTC_test_017	CTC	windows	ordinary_05	ordinary	0.5	512	365933	Shaped_filtered	328445	0	89.75550169020012
CTC_test_017	CTC	windows	ordinary_05	ordinary	0.5	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	ordinary_05	ordinary	0.5	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	ordinary_05	ordinary	0.5	512	365933	Naive	246027	0	67.23279944689328
CTC_test_017	CTC	windows	ordinary_05	ordinary	0.5	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	ordinary_05	ordinary	0.5	512	365933	Mixture_Cd	246027	47653	88.30337074434357
CTC_test_017	CTC	windows	ordinary_05	ordinary	0.5	512	365933	Mixture_Bphi5	436639	-95306	77.1809737488017
CTC_test_017	CTC	windows	cost_F1	cost	0.1	512	365933	Shaped	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_F1	cost	0.1	512	365933	Shaped_filtered	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_F1	cost	0.1	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	cost_F1	cost	0.1	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_F1	cost	0.1	512	365933	Naive	272158	0	74.37372415168898
CTC_test_017	CTC	windows	cost_F1	cost	0.1	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	cost_F1	cost	0.1	512	365933	Mixture_Cd	272158	69175/2	89.66716600740763
CTC_test_017	CTC	windows	cost_F1	cost	0.1	512	365933	Mixture_Bphi5	410508	-69175	81.59430792746923
CTC_test_017	CTC	windows	cost_eta	cost	0.6	512	365933	Shaped	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_eta	cost	0.6	512	365933	Shaped_filtered	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_eta	cost	0.6	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	cost_eta	cost	0.6	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_eta	cost	0.6	512	365933	Naive	50193	0	13.716445360216214
CTC_test_017	CTC	windows	cost_eta	cost	0.6	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	cost_eta	cost	0.6	512	365933	Mixture_Cd	50193	145570	78.08265659077543
CTC_test_017	CTC	windows	cost_eta	cost	0.6	512	365933	Mixture_Bphi5	632473	-291140	44.10604796926093
CTC_test_017	CTC	windows	cost_reward	cost	0.3	512	365933	Shaped	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_reward	cost	0.3	512	365933	Shaped_filtered	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_reward	cost	0.3	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	cost_reward	cost	0.3	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_reward	cost	0.3	512	365933	Naive	201429	0	55.04532250439288
CTC_test_017	CTC	windows	cost_reward	cost	0.3	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	cost_reward	cost	0.3	512	365933	Mixture_Cd	201429	69952	85.97576976687881
CTC_test_017	CTC	windows	cost_reward	cost	0.3	512	365933	Mixture_Bphi5	481237	-139904	69.6486987612308
CTC_test_017	CTC	windows	cost_05	cost	0.5	512	365933	Shaped	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_05	cost	0.5	512	365933	Shaped_filtered	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_05	cost	0.5	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	cost_05	cost	0.5	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	cost_05	cost	0.5	512	365933	Naive	50193	0	13.716445360216214
CTC_test_017	CTC	windows	cost_05	cost	0.5	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	cost_05	cost	0.5	512	365933	Mixture_Cd	50193	145570	78.08265659077543
CTC_test_017	CTC	windows	cost_05	cost	0.5	512	365933	Mixture_Bphi5	632473	-291140	44.10604796926093
CTC_test_017	CTC	windows	all_negative	constant	1	512	365933	Shaped	327190	0	89.41254273323258
CTC_test_017	CTC	windows	all_negative	constant	1	512	365933	Shaped_filtered	327190	0	89.41254273323258
CTC_test_017	CTC	windows	all_negative	constant	1	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	all_negative	constant	1	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	all_negative	constant	1	512	365933	Naive	0	0	0.0
CTC_test_017	CTC	windows	all_negative	constant	1	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	all_negative	constant	1	512	365933	Mixture_Cd	0	341333/2	75.46304862938952
CTC_test_017	CTC	windows	all_negative	constant	1	512	365933	Mixture_Bphi5	682666	-341333	35.62881853181653
CTC_test_017	CTC	windows	all_positive	constant	0	512	365933	Shaped	328445	0	89.75550169020012
CTC_test_017	CTC	windows	all_positive	constant	0	512	365933	Shaped_filtered	328445	0	89.75550169020012
CTC_test_017	CTC	windows	all_positive	constant	0	512	365933	SUM_phi3	328445	0	89.75550169020012
CTC_test_017	CTC	windows	all_positive	constant	0	512	365933	MAX_phi3	327190	0	89.41254273323258
CTC_test_017	CTC	windows	all_positive	constant	0	512	365933	Naive	312907	0	85.50936920146584
CTC_test_017	CTC	windows	all_positive	constant	0	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	all_positive	constant	0	512	365933	Mixture_Cd	312907	14213	91.79388496858778
CTC_test_017	CTC	windows	all_positive	constant	0	512	365933	Mixture_Bphi5	369759	-28426	88.47651505488587
CTC_test_017	CTC	windows	perfect	oracle	NA	512	365933	Shaped	341737	0	93.38786061929369
CTC_test_017	CTC	windows	perfect	oracle	NA	512	365933	Shaped_filtered	341737	0	93.38786061929369
CTC_test_017	CTC	windows	perfect	oracle	NA	512	365933	SUM_phi3	342034	0	93.46902301787486
CTC_test_017	CTC	windows	perfect	oracle	NA	512	365933	MAX_phi3	341272	0	93.26078817707067
CTC_test_017	CTC	windows	perfect	oracle	NA	512	365933	Naive	365933	0	100.0
CTC_test_017	CTC	windows	perfect	oracle	NA	512	365933	LR	341333	0	93.27745789529777
CTC_test_017	CTC	windows	perfect	oracle	NA	512	365933	Mixture_Cd	365933	-12300	94.56134919189476
CTC_test_017	CTC	windows	perfect	oracle	NA	512	365933	Mixture_Bphi5	316733	24600	97.43221740680602
CTC_test_018	CTC	windows	ordinary_F1	ordinary	0.2	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_F1	ordinary	0.2	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_F1	ordinary	0.2	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_F1	ordinary	0.2	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_F1	ordinary	0.2	512	506422	Naive	385792	0	76.17994478912843
CTC_test_018	CTC	windows	ordinary_F1	ordinary	0.2	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	ordinary_F1	ordinary	0.2	512	506422	Mixture_Cd	385792	32361	86.51938460610626
CTC_test_018	CTC	windows	ordinary_F1	ordinary	0.2	512	506422	Mixture_Bphi5	515236	-64722	81.06156608127793
CTC_test_018	CTC	windows	ordinary_eta	ordinary	1.0	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_eta	ordinary	1.0	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_eta	ordinary	1.0	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_eta	ordinary	1.0	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_eta	ordinary	1.0	512	506422	Naive	0	0	0.0
CTC_test_018	CTC	windows	ordinary_eta	ordinary	1.0	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	ordinary_eta	ordinary	1.0	512	506422	Mixture_Cd	0	225257	71.97030978192794
CTC_test_018	CTC	windows	ordinary_eta	ordinary	1.0	512	506422	Mixture_Bphi5	901028	-450514	33.9797709405061
CTC_test_018	CTC	windows	ordinary_reward	ordinary	1.0	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_reward	ordinary	1.0	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_reward	ordinary	1.0	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_reward	ordinary	1.0	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_reward	ordinary	1.0	512	506422	Naive	0	0	0.0
CTC_test_018	CTC	windows	ordinary_reward	ordinary	1.0	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	ordinary_reward	ordinary	1.0	512	506422	Mixture_Cd	0	225257	71.97030978192794
CTC_test_018	CTC	windows	ordinary_reward	ordinary	1.0	512	506422	Mixture_Bphi5	901028	-450514	33.9797709405061
CTC_test_018	CTC	windows	ordinary_05	ordinary	0.5	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_05	ordinary	0.5	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_05	ordinary	0.5	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_05	ordinary	0.5	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	ordinary_05	ordinary	0.5	512	506422	Naive	290693	0	57.40133722468613
CTC_test_018	CTC	windows	ordinary_05	ordinary	0.5	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	ordinary_05	ordinary	0.5	512	506422	Mixture_Cd	290693	159821/2	82.93298969199572
CTC_test_018	CTC	windows	ordinary_05	ordinary	0.5	512	506422	Mixture_Bphi5	610335	-159821	69.45574834505669
CTC_test_018	CTC	windows	cost_F1	cost	0.1	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_F1	cost	0.1	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_F1	cost	0.1	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_F1	cost	0.1	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_F1	cost	0.1	512	506422	Naive	383387	0	75.70504440960306
CTC_test_018	CTC	windows	cost_F1	cost	0.1	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	cost_F1	cost	0.1	512	506422	Mixture_Cd	383387	67127/2	86.428686704252
CTC_test_018	CTC	windows	cost_F1	cost	0.1	512	506422	Mixture_Bphi5	517641	-67127	80.76806150546102
CTC_test_018	CTC	windows	cost_eta	cost	0.6	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_eta	cost	0.6	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_eta	cost	0.6	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_eta	cost	0.6	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_eta	cost	0.6	512	506422	Naive	61576	0	12.159029426051791
CTC_test_018	CTC	windows	cost_eta	cost	0.6	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	cost_eta	cost	0.6	512	506422	Mixture_Cd	61576	194469	74.29247776719878
CTC_test_018	CTC	windows	cost_eta	cost	0.6	512	506422	Mixture_Bphi5	839452	-388938	41.49446439601624
CTC_test_018	CTC	windows	cost_reward	cost	0.3	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_reward	cost	0.3	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_reward	cost	0.3	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_reward	cost	0.3	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_reward	cost	0.3	512	506422	Naive	329116	0	64.98848786190173
CTC_test_018	CTC	windows	cost_reward	cost	0.3	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	cost_reward	cost	0.3	512	506422	Mixture_Cd	329116	60699	84.38200652482118
CTC_test_018	CTC	windows	cost_reward	cost	0.3	512	506422	Mixture_Bphi5	571912	-121398	74.14486531662138
CTC_test_018	CTC	windows	cost_05	cost	0.5	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_05	cost	0.5	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_05	cost	0.5	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_05	cost	0.5	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	cost_05	cost	0.5	512	506422	Naive	105413	0	20.815248942581484
CTC_test_018	CTC	windows	cost_05	cost	0.5	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	cost_05	cost	0.5	512	506422	Mixture_Cd	105413	345101/2	75.94566858781585
CTC_test_018	CTC	windows	cost_05	cost	0.5	512	506422	Mixture_Bphi5	795615	-345101	46.84430227131176
CTC_test_018	CTC	windows	all_negative	constant	1	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	all_negative	constant	1	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	all_negative	constant	1	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	all_negative	constant	1	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	all_negative	constant	1	512	506422	Naive	0	0	0.0
CTC_test_018	CTC	windows	all_negative	constant	1	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	all_negative	constant	1	512	506422	Mixture_Cd	0	225257	71.97030978192794
CTC_test_018	CTC	windows	all_negative	constant	1	512	506422	Mixture_Bphi5	901028	-450514	33.9797709405061
CTC_test_018	CTC	windows	all_positive	constant	0	512	506422	Shaped	458700	0	90.5766337165447
CTC_test_018	CTC	windows	all_positive	constant	0	512	506422	Shaped_filtered	458700	0	90.5766337165447
CTC_test_018	CTC	windows	all_positive	constant	0	512	506422	SUM_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	all_positive	constant	0	512	506422	MAX_phi3	458700	0	90.5766337165447
CTC_test_018	CTC	windows	all_positive	constant	0	512	506422	Naive	442593	0	87.39608468826394
CTC_test_018	CTC	windows	all_positive	constant	0	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	all_positive	constant	0	512	506422	Mixture_Cd	442593	7921/2	88.66147671555422
CTC_test_018	CTC	windows	all_positive	constant	0	512	506422	Mixture_Bphi5	458435	-7921	87.99352176151748
CTC_test_018	CTC	windows	perfect	oracle	NA	512	506422	Shaped	476142	0	94.02079688481147
CTC_test_018	CTC	windows	perfect	oracle	NA	512	506422	Shaped_filtered	476142	0	94.02079688481147
CTC_test_018	CTC	windows	perfect	oracle	NA	512	506422	SUM_phi3	476142	0	94.02079688481147
CTC_test_018	CTC	windows	perfect	oracle	NA	512	506422	MAX_phi3	476142	0	94.02079688481147
CTC_test_018	CTC	windows	perfect	oracle	NA	512	506422	Naive	506422	0	100.0
CTC_test_018	CTC	windows	perfect	oracle	NA	512	506422	LR	450514	0	88.96019525218098
CTC_test_018	CTC	windows	perfect	oracle	NA	512	506422	Mixture_Cd	506422	-27954	91.0686103444332
CTC_test_018	CTC	windows	perfect	oracle	NA	512	506422	Mixture_Bphi5	394606	55908	95.7831698154956
CTC_test_019	CTC	windows	ordinary_F1	ordinary	0.2	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019	CTC	windows	ordinary_F1	ordinary	0.2	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019	CTC	windows	ordinary_F1	ordinary	0.2	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	ordinary_F1	ordinary	0.2	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	ordinary_F1	ordinary	0.2	512	724054	Naive	458533	0	63.32856389164344
CTC_test_019	CTC	windows	ordinary_F1	ordinary	0.2	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	ordinary_F1	ordinary	0.2	512	724054	Mixture_Cd	458533	119252	89.9776521124671
CTC_test_019	CTC	windows	ordinary_F1	ordinary	0.2	512	724054	Mixture_Bphi5	935541	-238504	75.91055660865005
CTC_test_019	CTC	windows	ordinary_eta	ordinary	1.0	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019	CTC	windows	ordinary_eta	ordinary	1.0	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019	CTC	windows	ordinary_eta	ordinary	1.0	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	ordinary_eta	ordinary	1.0	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	ordinary_eta	ordinary	1.0	512	724054	Naive	0	0	0.0
CTC_test_019	CTC	windows	ordinary_eta	ordinary	1.0	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	ordinary_eta	ordinary	1.0	512	724054	Mixture_Cd	0	697037/2	77.88297263852286
CTC_test_019	CTC	windows	ordinary_eta	ordinary	1.0	512	724054	Mixture_Bphi5	1394074	-697037	36.77135166489509
CTC_test_019	CTC	windows	ordinary_reward	ordinary	1.0	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019	CTC	windows	ordinary_reward	ordinary	1.0	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019	CTC	windows	ordinary_reward	ordinary	1.0	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	ordinary_reward	ordinary	1.0	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	ordinary_reward	ordinary	1.0	512	724054	Naive	0	0	0.0
CTC_test_019	CTC	windows	ordinary_reward	ordinary	1.0	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	ordinary_reward	ordinary	1.0	512	724054	Mixture_Cd	0	697037/2	77.88297263852286
CTC_test_019	CTC	windows	ordinary_reward	ordinary	1.0	512	724054	Mixture_Bphi5	1394074	-697037	36.77135166489509
CTC_test_019	CTC	windows	ordinary_05	ordinary	0.5	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019	CTC	windows	ordinary_05	ordinary	0.5	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019	CTC	windows	ordinary_05	ordinary	0.5	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	ordinary_05	ordinary	0.5	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	ordinary_05	ordinary	0.5	512	724054	Naive	451283	0	62.327257359257736
CTC_test_019	CTC	windows	ordinary_05	ordinary	0.5	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	ordinary_05	ordinary	0.5	512	724054	Mixture_Cd	451283	122877	89.78641958136006
CTC_test_019	CTC	windows	ordinary_05	ordinary	0.5	512	724054	Mixture_Bphi5	942791	-245754	75.2917151384784
CTC_test_019	CTC	windows	cost_F1	cost	0.1	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019	CTC	windows	cost_F1	cost	0.1	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019	CTC	windows	cost_F1	cost	0.1	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	cost_F1	cost	0.1	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	cost_F1	cost	0.1	512	724054	Naive	542746	0	74.95932623809826
CTC_test_019	CTC	windows	cost_F1	cost	0.1	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	cost_F1	cost	0.1	512	724054	Mixture_Cd	542746	154291/2	92.19893006310372
CTC_test_019	CTC	windows	cost_F1	cost	0.1	512	724054	Mixture_Bphi5	851328	-154291	83.09876305383162
CTC_test_019	CTC	windows	cost_eta	cost	0.6	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019	CTC	windows	cost_eta	cost	0.6	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019	CTC	windows	cost_eta	cost	0.6	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	cost_eta	cost	0.6	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	cost_eta	cost	0.6	512	724054	Naive	286210	0	39.528819673670746
CTC_test_019	CTC	windows	cost_eta	cost	0.6	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	cost_eta	cost	0.6	512	724054	Mixture_Cd	286210	410827/2	85.43230542861119
CTC_test_019	CTC	windows	cost_eta	cost	0.6	512	724054	Mixture_Bphi5	1107864	-410827	61.20150575838915
CTC_test_019	CTC	windows	cost_reward	cost	0.3	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019	CTC	windows	cost_reward	cost	0.3	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019	CTC	windows	cost_reward	cost	0.3	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	cost_reward	cost	0.3	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	cost_reward	cost	0.3	512	724054	Naive	420826	0	58.12080314451685
CTC_test_019	CTC	windows	cost_reward	cost	0.3	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	cost_reward	cost	0.3	512	724054	Mixture_Cd	420826	276211/2	88.9830583124047
CTC_test_019	CTC	windows	cost_reward	cost	0.3	512	724054	Mixture_Bphi5	973248	-276211	72.69198346164828
CTC_test_019	CTC	windows	cost_05	cost	0.5	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019	CTC	windows	cost_05	cost	0.5	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019	CTC	windows	cost_05	cost	0.5	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	cost_05	cost	0.5	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	cost_05	cost	0.5	512	724054	Naive	370969	0	51.234990760357654
CTC_test_019	CTC	windows	cost_05	cost	0.5	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	cost_05	cost	0.5	512	724054	Mixture_Cd	370969	163034	87.66798516710776
CTC_test_019	CTC	windows	cost_05	cost	0.5	512	724054	Mixture_Bphi5	1023105	-326068	68.43631736808294
CTC_test_019	CTC	windows	all_negative	constant	1	512	724054	Shaped	697317	0	96.30731961980736
CTC_test_019	CTC	windows	all_negative	constant	1	512	724054	Shaped_filtered	697317	0	96.30731961980736
CTC_test_019	CTC	windows	all_negative	constant	1	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	all_negative	constant	1	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	all_negative	constant	1	512	724054	Naive	0	0	0.0
CTC_test_019	CTC	windows	all_negative	constant	1	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	all_negative	constant	1	512	724054	Mixture_Cd	0	697037/2	77.88297263852286
CTC_test_019	CTC	windows	all_negative	constant	1	512	724054	Mixture_Bphi5	1394074	-697037	36.77135166489509
CTC_test_019	CTC	windows	all_positive	constant	0	512	724054	Shaped	705245	0	97.40226557687686
CTC_test_019	CTC	windows	all_positive	constant	0	512	724054	Shaped_filtered	705245	0	97.40226557687686
CTC_test_019	CTC	windows	all_positive	constant	0	512	724054	SUM_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	all_positive	constant	0	512	724054	MAX_phi3	705245	0	97.40226557687686
CTC_test_019	CTC	windows	all_positive	constant	0	512	724054	Naive	659679	0	91.10908854864417
CTC_test_019	CTC	windows	all_positive	constant	0	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	all_positive	constant	0	512	724054	Mixture_Cd	659679	18679	95.28326020930199
CTC_test_019	CTC	windows	all_positive	constant	0	512	724054	Mixture_Bphi5	734395	-37358	93.07986507198102
CTC_test_019	CTC	windows	perfect	oracle	NA	512	724054	Shaped	723458	0	99.9176856974756
CTC_test_019	CTC	windows	perfect	oracle	NA	512	724054	Shaped_filtered	723458	0	99.9176856974756
CTC_test_019	CTC	windows	perfect	oracle	NA	512	724054	SUM_phi3	723458	0	99.9176856974756
CTC_test_019	CTC	windows	perfect	oracle	NA	512	724054	MAX_phi3	723458	0	99.9176856974756
CTC_test_019	CTC	windows	perfect	oracle	NA	512	724054	Naive	724054	0	100.0
CTC_test_019	CTC	windows	perfect	oracle	NA	512	724054	LR	697037	0	96.26864847097039
CTC_test_019	CTC	windows	perfect	oracle	NA	512	724054	Mixture_Cd	724054	-27017/2	96.9812732010281
CTC_test_019	CTC	windows	perfect	oracle	NA	512	724054	Mixture_Bphi5	670020	27017	98.57475053988456
CTC_test_020	CTC	windows	ordinary_F1	ordinary	0.2	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020	CTC	windows	ordinary_F1	ordinary	0.2	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020	CTC	windows	ordinary_F1	ordinary	0.2	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020	CTC	windows	ordinary_F1	ordinary	0.2	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020	CTC	windows	ordinary_F1	ordinary	0.2	512	655418	Naive	304641	0	46.48041402585831
CTC_test_020	CTC	windows	ordinary_F1	ordinary	0.2	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	ordinary_F1	ordinary	0.2	512	655418	Mixture_Cd	304641	320317/2	86.01883021021699
CTC_test_020	CTC	windows	ordinary_F1	ordinary	0.2	512	655418	Mixture_Bphi5	945275	-320317	65.14792191023132
CTC_test_020	CTC	windows	ordinary_eta	ordinary	1.0	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020	CTC	windows	ordinary_eta	ordinary	1.0	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020	CTC	windows	ordinary_eta	ordinary	1.0	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020	CTC	windows	ordinary_eta	ordinary	1.0	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020	CTC	windows	ordinary_eta	ordinary	1.0	512	655418	Naive	0	0	0.0
CTC_test_020	CTC	windows	ordinary_eta	ordinary	1.0	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	ordinary_eta	ordinary	1.0	512	655418	Mixture_Cd	0	312479	77.14186103686173
CTC_test_020	CTC	windows	ordinary_eta	ordinary	1.0	512	655418	Mixture_Bphi5	1249916	-624958	36.42144623108356
CTC_test_020	CTC	windows	ordinary_reward	ordinary	1.0	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020	CTC	windows	ordinary_reward	ordinary	1.0	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020	CTC	windows	ordinary_reward	ordinary	1.0	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020	CTC	windows	ordinary_reward	ordinary	1.0	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020	CTC	windows	ordinary_reward	ordinary	1.0	512	655418	Naive	0	0	0.0
CTC_test_020	CTC	windows	ordinary_reward	ordinary	1.0	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	ordinary_reward	ordinary	1.0	512	655418	Mixture_Cd	0	312479	77.14186103686173
CTC_test_020	CTC	windows	ordinary_reward	ordinary	1.0	512	655418	Mixture_Bphi5	1249916	-624958	36.42144623108356
CTC_test_020	CTC	windows	ordinary_05	ordinary	0.5	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020	CTC	windows	ordinary_05	ordinary	0.5	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020	CTC	windows	ordinary_05	ordinary	0.5	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020	CTC	windows	ordinary_05	ordinary	0.5	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020	CTC	windows	ordinary_05	ordinary	0.5	512	655418	Naive	242862	0	37.054520931680244
CTC_test_020	CTC	windows	ordinary_05	ordinary	0.5	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	ordinary_05	ordinary	0.5	512	655418	Mixture_Cd	242862	191048	84.21864481639044
CTC_test_020	CTC	windows	ordinary_05	ordinary	0.5	512	655418	Mixture_Bphi5	1007054	-382096	59.32239960370635
CTC_test_020	CTC	windows	cost_F1	cost	0.1	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020	CTC	windows	cost_F1	cost	0.1	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020	CTC	windows	cost_F1	cost	0.1	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020	CTC	windows	cost_F1	cost	0.1	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020	CTC	windows	cost_F1	cost	0.1	512	655418	Naive	452460	0	69.03380743281387
CTC_test_020	CTC	windows	cost_F1	cost	0.1	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	cost_F1	cost	0.1	512	655418	Mixture_Cd	452460	86249	90.32614507012161
CTC_test_020	CTC	windows	cost_F1	cost	0.1	512	655418	Mixture_Bphi5	797456	-172498	79.08668559737765
CTC_test_020	CTC	windows	cost_eta	cost	0.6	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020	CTC	windows	cost_eta	cost	0.6	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020	CTC	windows	cost_eta	cost	0.6	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020	CTC	windows	cost_eta	cost	0.6	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020	CTC	windows	cost_eta	cost	0.6	512	655418	Naive	51207	0	7.812876668019493
CTC_test_020	CTC	windows	cost_eta	cost	0.6	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	cost_eta	cost	0.6	512	655418	Mixture_Cd	51207	573751/2	78.63398770549794
CTC_test_020	CTC	windows	cost_eta	cost	0.6	512	655418	Mixture_Bphi5	1198709	-573751	41.25006956183063
CTC_test_020	CTC	windows	cost_reward	cost	0.3	512	655418	Shaped	614682	0	93.78472974498717
CTC_test_020	CTC	windows	cost_reward	cost	0.3	512	655418	Shaped_filtered	614682	0	93.78472974498717
CTC_test_020	CTC	windows	cost_reward	cost	0.3	512	655418	SUM_phi3	613800	0	93.65015913508631
CTC_test_020	CTC	windows	cost_reward	cost	0.3	512	655418	MAX_phi3	623785	0	95.17361439569862
CTC_test_020	CTC	windows	cost_reward	cost	0.3	512	655418	Naive	329498	0	50.27295557949278
CTC_test_020	CTC	windows	cost_reward	cost	0.3	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	cost_reward	cost	0.3	512	655418	Mixture_Cd	329498	147730	86.74314119508801
CTC_test_020	CTC	windows	cost_reward	cost	0.3	512	655418	Mixture_Bphi5	920418	-295460	67.49184149412375
CTC_test_020	CTC	windows	cost_05	cost	0.5	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020	CTC	windows	cost_05	cost	0.5	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020	CTC	windows	cost_05	cost	0.5	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020	CTC	windows	cost_05	cost	0.5	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020	CTC	windows	cost_05	cost	0.5	512	655418	Naive	141212	0	21.545334427800274
CTC_test_020	CTC	windows	cost_05	cost	0.5	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	cost_05	cost	0.5	512	655418	Mixture_Cd	141212	241873	81.25665376307995
CTC_test_020	CTC	windows	cost_05	cost	0.5	512	655418	Mixture_Bphi5	1108704	-483746	49.73719520644738
CTC_test_020	CTC	windows	all_negative	constant	1	512	655418	Shaped	598652	0	91.33896231107477
CTC_test_020	CTC	windows	all_negative	constant	1	512	655418	Shaped_filtered	598652	0	91.33896231107477
CTC_test_020	CTC	windows	all_negative	constant	1	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020	CTC	windows	all_negative	constant	1	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020	CTC	windows	all_negative	constant	1	512	655418	Naive	0	0	0.0
CTC_test_020	CTC	windows	all_negative	constant	1	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	all_negative	constant	1	512	655418	Mixture_Cd	0	312479	77.14186103686173
CTC_test_020	CTC	windows	all_negative	constant	1	512	655418	Mixture_Bphi5	1249916	-624958	36.42144623108356
CTC_test_020	CTC	windows	all_positive	constant	0	512	655418	Shaped	597770	0	91.2043917011739
CTC_test_020	CTC	windows	all_positive	constant	0	512	655418	Shaped_filtered	574061	0	87.58700554455325
CTC_test_020	CTC	windows	all_positive	constant	0	512	655418	SUM_phi3	597770	0	91.2043917011739
CTC_test_020	CTC	windows	all_positive	constant	0	512	655418	MAX_phi3	607755	0	92.72784696178621
CTC_test_020	CTC	windows	all_positive	constant	0	512	655418	Naive	462790	0	70.60990085716291
CTC_test_020	CTC	windows	all_positive	constant	0	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	all_positive	constant	0	512	655418	Mixture_Cd	462790	81084	90.62715212944968
CTC_test_020	CTC	windows	all_positive	constant	0	512	655418	Mixture_Bphi5	787126	-162168	80.06076490307056
CTC_test_020	CTC	windows	perfect	oracle	NA	512	655418	Shaped	636679	0	97.14090854996354
CTC_test_020	CTC	windows	perfect	oracle	NA	512	655418	Shaped_filtered	636679	0	97.14090854996354
CTC_test_020	CTC	windows	perfect	oracle	NA	512	655418	SUM_phi3	636679	0	97.14090854996354
CTC_test_020	CTC	windows	perfect	oracle	NA	512	655418	MAX_phi3	630033	0	96.12689916969018
CTC_test_020	CTC	windows	perfect	oracle	NA	512	655418	Naive	655418	0	100.0
CTC_test_020	CTC	windows	perfect	oracle	NA	512	655418	LR	624958	0	95.35258415240351
CTC_test_020	CTC	windows	perfect	oracle	NA	512	655418	Mixture_Cd	655418	-15230	96.24016159936699
CTC_test_020	CTC	windows	perfect	oracle	NA	512	655418	Mixture_Bphi5	594498	30460	98.22484510607303
CTC_test_021	CTC	windows	ordinary_F1	ordinary	0.2	512	728021	Shaped	680652	0	93.49345691951194
CTC_test_021	CTC	windows	ordinary_F1	ordinary	0.2	512	728021	Shaped_filtered	680652	0	93.49345691951194
CTC_test_021	CTC	windows	ordinary_F1	ordinary	0.2	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	ordinary_F1	ordinary	0.2	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	ordinary_F1	ordinary	0.2	512	728021	Naive	531505	0	73.00682260539187
CTC_test_021	CTC	windows	ordinary_F1	ordinary	0.2	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	ordinary_F1	ordinary	0.2	512	728021	Mixture_Cd	531505	156001/2	90.34251211702495
CTC_test_021	CTC	windows	ordinary_F1	ordinary	0.2	512	728021	Mixture_Bphi5	843507	-156001	81.19162492854294
CTC_test_021	CTC	windows	ordinary_eta	ordinary	1.0	512	728021	Shaped	691360	0	94.96429361240953
CTC_test_021	CTC	windows	ordinary_eta	ordinary	1.0	512	728021	Shaped_filtered	691360	0	94.96429361240953
CTC_test_021	CTC	windows	ordinary_eta	ordinary	1.0	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	ordinary_eta	ordinary	1.0	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	ordinary_eta	ordinary	1.0	512	728021	Naive	0	0	0.0
CTC_test_021	CTC	windows	ordinary_eta	ordinary	1.0	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	ordinary_eta	ordinary	1.0	512	728021	Mixture_Cd	0	343753	76.39944970471217
CTC_test_021	CTC	windows	ordinary_eta	ordinary	1.0	512	728021	Mixture_Bphi5	1375012	-687506	36.07092714777661
CTC_test_021	CTC	windows	ordinary_reward	ordinary	1.0	512	728021	Shaped	691360	0	94.96429361240953
CTC_test_021	CTC	windows	ordinary_reward	ordinary	1.0	512	728021	Shaped_filtered	691360	0	94.96429361240953
CTC_test_021	CTC	windows	ordinary_reward	ordinary	1.0	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	ordinary_reward	ordinary	1.0	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	ordinary_reward	ordinary	1.0	512	728021	Naive	0	0	0.0
CTC_test_021	CTC	windows	ordinary_reward	ordinary	1.0	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	ordinary_reward	ordinary	1.0	512	728021	Mixture_Cd	0	343753	76.39944970471217
CTC_test_021	CTC	windows	ordinary_reward	ordinary	1.0	512	728021	Mixture_Bphi5	1375012	-687506	36.07092714777661
CTC_test_021	CTC	windows	ordinary_05	ordinary	0.5	512	728021	Shaped	680652	0	93.49345691951194
CTC_test_021	CTC	windows	ordinary_05	ordinary	0.5	512	728021	Shaped_filtered	680652	0	93.49345691951194
CTC_test_021	CTC	windows	ordinary_05	ordinary	0.5	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	ordinary_05	ordinary	0.5	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	ordinary_05	ordinary	0.5	512	728021	Naive	459914	0	63.17317769679721
CTC_test_021	CTC	windows	ordinary_05	ordinary	0.5	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	ordinary_05	ordinary	0.5	512	728021	Mixture_Cd	459914	113796	88.46445305613204
CTC_test_021	CTC	windows	ordinary_05	ordinary	0.5	512	728021	Mixture_Bphi5	915098	-227592	75.11409814173408
CTC_test_021	CTC	windows	cost_F1	cost	0.1	512	728021	Shaped	680652	0	93.49345691951194
CTC_test_021	CTC	windows	cost_F1	cost	0.1	512	728021	Shaped_filtered	680652	0	93.49345691951194
CTC_test_021	CTC	windows	cost_F1	cost	0.1	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	cost_F1	cost	0.1	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	cost_F1	cost	0.1	512	728021	Naive	564462	0	77.53375246043727
CTC_test_021	CTC	windows	cost_F1	cost	0.1	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	cost_F1	cost	0.1	512	728021	Mixture_Cd	564462	61522	91.2070787869953
CTC_test_021	CTC	windows	cost_F1	cost	0.1	512	728021	Mixture_Bphi5	810550	-123044	83.98942144364764
CTC_test_021	CTC	windows	cost_eta	cost	0.6	512	728021	Shaped	691360	0	94.96429361240953
CTC_test_021	CTC	windows	cost_eta	cost	0.6	512	728021	Shaped_filtered	691360	0	94.96429361240953
CTC_test_021	CTC	windows	cost_eta	cost	0.6	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	cost_eta	cost	0.6	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	cost_eta	cost	0.6	512	728021	Naive	123321	0	16.93920917116402
CTC_test_021	CTC	windows	cost_eta	cost	0.6	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	cost_eta	cost	0.6	512	728021	Mixture_Cd	123321	564185/2	79.63455078513253
CTC_test_021	CTC	windows	cost_eta	cost	0.6	512	728021	Mixture_Bphi5	1251691	-564185	46.53993415809991
CTC_test_021	CTC	windows	cost_reward	cost	0.3	512	728021	Shaped	691360	0	94.96429361240953
CTC_test_021	CTC	windows	cost_reward	cost	0.3	512	728021	Shaped_filtered	691360	0	94.96429361240953
CTC_test_021	CTC	windows	cost_reward	cost	0.3	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	cost_reward	cost	0.3	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	cost_reward	cost	0.3	512	728021	Naive	491874	0	67.56316095277471
CTC_test_021	CTC	windows	cost_reward	cost	0.3	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	cost_reward	cost	0.3	512	728021	Mixture_Cd	491874	97816	89.30286525300228
CTC_test_021	CTC	windows	cost_reward	cost	0.3	512	728021	Mixture_Bphi5	883138	-195632	77.82725700397113
CTC_test_021	CTC	windows	cost_05	cost	0.5	512	728021	Shaped	691360	0	94.96429361240953
CTC_test_021	CTC	windows	cost_05	cost	0.5	512	728021	Shaped_filtered	691360	0	94.96429361240953
CTC_test_021	CTC	windows	cost_05	cost	0.5	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	cost_05	cost	0.5	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	cost_05	cost	0.5	512	728021	Naive	171914	0	23.613879269966112
CTC_test_021	CTC	windows	cost_05	cost	0.5	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	cost_05	cost	0.5	512	728021	Mixture_Cd	171914	257796	80.90929934215742
CTC_test_021	CTC	windows	cost_05	cost	0.5	512	728021	Mixture_Bphi5	1203098	-515592	50.66510714285223
CTC_test_021	CTC	windows	all_negative	constant	1	512	728021	Shaped	691360	0	94.96429361240953
CTC_test_021	CTC	windows	all_negative	constant	1	512	728021	Shaped_filtered	691360	0	94.96429361240953
CTC_test_021	CTC	windows	all_negative	constant	1	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	all_negative	constant	1	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	all_negative	constant	1	512	728021	Naive	0	0	0.0
CTC_test_021	CTC	windows	all_negative	constant	1	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	all_negative	constant	1	512	728021	Mixture_Cd	0	343753	76.39944970471217
CTC_test_021	CTC	windows	all_negative	constant	1	512	728021	Mixture_Bphi5	1375012	-687506	36.07092714777661
CTC_test_021	CTC	windows	all_positive	constant	0	512	728021	Shaped	680652	0	93.49345691951194
CTC_test_021	CTC	windows	all_positive	constant	0	512	728021	Shaped_filtered	681785	0	93.6490842983925
CTC_test_021	CTC	windows	all_positive	constant	0	512	728021	SUM_phi3	680652	0	93.49345691951194
CTC_test_021	CTC	windows	all_positive	constant	0	512	728021	MAX_phi3	690437	0	94.83751155529855
CTC_test_021	CTC	windows	all_positive	constant	0	512	728021	Naive	658589	0	90.46291247093147
CTC_test_021	CTC	windows	all_positive	constant	0	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	all_positive	constant	0	512	728021	Mixture_Cd	658589	28917/2	93.67632862600671
CTC_test_021	CTC	windows	all_positive	constant	0	512	728021	Mixture_Bphi5	716423	-28917	91.980081776119
CTC_test_021	CTC	windows	perfect	oracle	NA	512	728021	Shaped	722582	0	99.25290616616829
CTC_test_021	CTC	windows	perfect	oracle	NA	512	728021	Shaped_filtered	722582	0	99.25290616616829
CTC_test_021	CTC	windows	perfect	oracle	NA	512	728021	SUM_phi3	722582	0	99.25290616616829
CTC_test_021	CTC	windows	perfect	oracle	NA	512	728021	MAX_phi3	722582	0	99.25290616616829
CTC_test_021	CTC	windows	perfect	oracle	NA	512	728021	Naive	728021	0	100.0
CTC_test_021	CTC	windows	perfect	oracle	NA	512	728021	LR	687506	0	94.43491327860048
CTC_test_021	CTC	windows	perfect	oracle	NA	512	728021	Mixture_Cd	728021	-40515/2	95.49775026721743
CTC_test_021	CTC	windows	perfect	oracle	NA	512	728021	Mixture_Bphi5	646991	40515	97.87432602276611
CTC_test_022	CTC	windows	ordinary_F1	ordinary	0.2	512	603759	Shaped	538825	0	89.24504645065332
CTC_test_022	CTC	windows	ordinary_F1	ordinary	0.2	512	603759	Shaped_filtered	538825	0	89.24504645065332
CTC_test_022	CTC	windows	ordinary_F1	ordinary	0.2	512	603759	SUM_phi3	532393	0	88.17972071637855
CTC_test_022	CTC	windows	ordinary_F1	ordinary	0.2	512	603759	MAX_phi3	538899	0	89.25730299672551
CTC_test_022	CTC	windows	ordinary_F1	ordinary	0.2	512	603759	Naive	456951	0	75.68433762478075
CTC_test_022	CTC	windows	ordinary_F1	ordinary	0.2	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	ordinary_F1	ordinary	0.2	512	603759	Mixture_Cd	456951	59432	91.61171858628754
CTC_test_022	CTC	windows	ordinary_F1	ordinary	0.2	512	603759	Mixture_Bphi5	694679	-118864	83.20422684568388
CTC_test_022	CTC	windows	ordinary_eta	ordinary	1.0	512	603759	Shaped	544426	0	90.1727344851174
CTC_test_022	CTC	windows	ordinary_eta	ordinary	1.0	512	603759	Shaped_filtered	544426	0	90.1727344851174
CTC_test_022	CTC	windows	ordinary_eta	ordinary	1.0	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022	CTC	windows	ordinary_eta	ordinary	1.0	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022	CTC	windows	ordinary_eta	ordinary	1.0	512	603759	Naive	0	0	0.0
CTC_test_022	CTC	windows	ordinary_eta	ordinary	1.0	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	ordinary_eta	ordinary	1.0	512	603759	Mixture_Cd	0	575815/2	77.15729630796567
CTC_test_022	CTC	windows	ordinary_eta	ordinary	1.0	512	603759	Mixture_Bphi5	1151630	-575815	36.428733777546874
CTC_test_022	CTC	windows	ordinary_reward	ordinary	1.0	512	603759	Shaped	544426	0	90.1727344851174
CTC_test_022	CTC	windows	ordinary_reward	ordinary	1.0	512	603759	Shaped_filtered	544426	0	90.1727344851174
CTC_test_022	CTC	windows	ordinary_reward	ordinary	1.0	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022	CTC	windows	ordinary_reward	ordinary	1.0	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022	CTC	windows	ordinary_reward	ordinary	1.0	512	603759	Naive	0	0	0.0
CTC_test_022	CTC	windows	ordinary_reward	ordinary	1.0	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	ordinary_reward	ordinary	1.0	512	603759	Mixture_Cd	0	575815/2	77.15729630796567
CTC_test_022	CTC	windows	ordinary_reward	ordinary	1.0	512	603759	Mixture_Bphi5	1151630	-575815	36.428733777546874
CTC_test_022	CTC	windows	ordinary_05	ordinary	0.5	512	603759	Shaped	536013	0	88.77929769991006
CTC_test_022	CTC	windows	ordinary_05	ordinary	0.5	512	603759	Shaped_filtered	536013	0	88.77929769991006
CTC_test_022	CTC	windows	ordinary_05	ordinary	0.5	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022	CTC	windows	ordinary_05	ordinary	0.5	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022	CTC	windows	ordinary_05	ordinary	0.5	512	603759	Naive	424621	0	70.32955202324106
CTC_test_022	CTC	windows	ordinary_05	ordinary	0.5	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	ordinary_05	ordinary	0.5	512	603759	Mixture_Cd	424621	75597	90.58904553762773
CTC_test_022	CTC	windows	ordinary_05	ordinary	0.5	512	603759	Mixture_Bphi5	727009	-151194	79.8947873414638
CTC_test_022	CTC	windows	cost_F1	cost	0.1	512	603759	Shaped	536013	0	88.77929769991006
CTC_test_022	CTC	windows	cost_F1	cost	0.1	512	603759	Shaped_filtered	536013	0	88.77929769991006
CTC_test_022	CTC	windows	cost_F1	cost	0.1	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022	CTC	windows	cost_F1	cost	0.1	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022	CTC	windows	cost_F1	cost	0.1	512	603759	Naive	465307	0	77.06833355693249
CTC_test_022	CTC	windows	cost_F1	cost	0.1	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	cost_F1	cost	0.1	512	603759	Mixture_Cd	465307	55254	91.87603828918272
CTC_test_022	CTC	windows	cost_F1	cost	0.1	512	603759	Mixture_Bphi5	686323	-110508	84.05958337204524
CTC_test_022	CTC	windows	cost_eta	cost	0.6	512	603759	Shaped	544426	0	90.1727344851174
CTC_test_022	CTC	windows	cost_eta	cost	0.6	512	603759	Shaped_filtered	544426	0	90.1727344851174
CTC_test_022	CTC	windows	cost_eta	cost	0.6	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022	CTC	windows	cost_eta	cost	0.6	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022	CTC	windows	cost_eta	cost	0.6	512	603759	Naive	281024	0	46.54572437015432
CTC_test_022	CTC	windows	cost_eta	cost	0.6	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	cost_eta	cost	0.6	512	603759	Mixture_Cd	281024	294791/2	86.04673864717299
CTC_test_022	CTC	windows	cost_eta	cost	0.6	512	603759	Mixture_Bphi5	870606	-294791	65.19557346928654
CTC_test_022	CTC	windows	cost_reward	cost	0.3	512	603759	Shaped	544426	0	90.1727344851174
CTC_test_022	CTC	windows	cost_reward	cost	0.3	512	603759	Shaped_filtered	544426	0	90.1727344851174
CTC_test_022	CTC	windows	cost_reward	cost	0.3	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022	CTC	windows	cost_reward	cost	0.3	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022	CTC	windows	cost_reward	cost	0.3	512	603759	Naive	376290	0	62.324536777091524
CTC_test_022	CTC	windows	cost_reward	cost	0.3	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	cost_reward	cost	0.3	512	603759	Mixture_Cd	376290	199525/2	89.06022366584372
CTC_test_022	CTC	windows	cost_reward	cost	0.3	512	603759	Mixture_Bphi5	775340	-199525	74.94741583888226
CTC_test_022	CTC	windows	cost_05	cost	0.5	512	603759	Shaped	544426	0	90.1727344851174
CTC_test_022	CTC	windows	cost_05	cost	0.5	512	603759	Shaped_filtered	544426	0	90.1727344851174
CTC_test_022	CTC	windows	cost_05	cost	0.5	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022	CTC	windows	cost_05	cost	0.5	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022	CTC	windows	cost_05	cost	0.5	512	603759	Naive	321251	0	53.20848219239796
CTC_test_022	CTC	windows	cost_05	cost	0.5	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	cost_05	cost	0.5	512	603759	Mixture_Cd	321251	127282	87.3192121618169
CTC_test_022	CTC	windows	cost_05	cost	0.5	512	603759	Mixture_Bphi5	830379	-254564	69.31338426224234
CTC_test_022	CTC	windows	all_negative	constant	1	512	603759	Shaped	544426	0	90.1727344851174
CTC_test_022	CTC	windows	all_negative	constant	1	512	603759	Shaped_filtered	544426	0	90.1727344851174
CTC_test_022	CTC	windows	all_negative	constant	1	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022	CTC	windows	all_negative	constant	1	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022	CTC	windows	all_negative	constant	1	512	603759	Naive	0	0	0.0
CTC_test_022	CTC	windows	all_negative	constant	1	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	all_negative	constant	1	512	603759	Mixture_Cd	0	575815/2	77.15729630796567
CTC_test_022	CTC	windows	all_negative	constant	1	512	603759	Mixture_Bphi5	1151630	-575815	36.428733777546874
CTC_test_022	CTC	windows	all_positive	constant	0	512	603759	Shaped	534854	0	88.58733368777939
CTC_test_022	CTC	windows	all_positive	constant	0	512	603759	Shaped_filtered	534038	0	88.45218042298335
CTC_test_022	CTC	windows	all_positive	constant	0	512	603759	SUM_phi3	534854	0	88.58733368777939
CTC_test_022	CTC	windows	all_positive	constant	0	512	603759	MAX_phi3	535787	0	88.74186554568959
CTC_test_022	CTC	windows	all_positive	constant	0	512	603759	Naive	526813	0	87.25551089093496
CTC_test_022	CTC	windows	all_positive	constant	0	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	all_positive	constant	0	512	603759	Mixture_Cd	526813	24501	93.82161603526592
CTC_test_022	CTC	windows	all_positive	constant	0	512	603759	Mixture_Bphi5	624817	-49002	90.3556052138813
CTC_test_022	CTC	windows	perfect	oracle	NA	512	603759	Shaped	577410	0	95.6358414532951
CTC_test_022	CTC	windows	perfect	oracle	NA	512	603759	Shaped_filtered	577410	0	95.6358414532951
CTC_test_022	CTC	windows	perfect	oracle	NA	512	603759	SUM_phi3	577410	0	95.6358414532951
CTC_test_022	CTC	windows	perfect	oracle	NA	512	603759	MAX_phi3	577410	0	95.6358414532951
CTC_test_022	CTC	windows	perfect	oracle	NA	512	603759	Naive	603759	0	100.0
CTC_test_022	CTC	windows	perfect	oracle	NA	512	603759	LR	575815	0	95.37166319673909
CTC_test_022	CTC	windows	perfect	oracle	NA	512	603759	Mixture_Cd	603759	-13972	96.25559687047091
CTC_test_022	CTC	windows	perfect	oracle	NA	512	603759	Mixture_Bphi5	547871	27944	98.23213265253636
CTC_test_023	CTC	windows	ordinary_F1	ordinary	0.2	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_F1	ordinary	0.2	512	594071	Shaped_filtered	543923	0	91.55858474828766
CTC_test_023	CTC	windows	ordinary_F1	ordinary	0.2	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_F1	ordinary	0.2	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023	CTC	windows	ordinary_F1	ordinary	0.2	512	594071	Naive	363387	0	61.168951185969355
CTC_test_023	CTC	windows	ordinary_F1	ordinary	0.2	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	ordinary_F1	ordinary	0.2	512	594071	Mixture_Cd	363387	98379	87.96382347888147
CTC_test_023	CTC	windows	ordinary_F1	ordinary	0.2	512	594071	Mixture_Bphi5	756903	-196758	73.81977380507519
CTC_test_023	CTC	windows	ordinary_eta	ordinary	1.0	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_eta	ordinary	1.0	512	594071	Shaped_filtered	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_eta	ordinary	1.0	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_eta	ordinary	1.0	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023	CTC	windows	ordinary_eta	ordinary	1.0	512	594071	Naive	0	0	0.0
CTC_test_023	CTC	windows	ordinary_eta	ordinary	1.0	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	ordinary_eta	ordinary	1.0	512	594071	Mixture_Cd	0	560145/2	76.2815933304529
CTC_test_023	CTC	windows	ordinary_eta	ordinary	1.0	512	594071	Mixture_Bphi5	1120290	-560145	36.015282915962935
CTC_test_023	CTC	windows	ordinary_reward	ordinary	1.0	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_reward	ordinary	1.0	512	594071	Shaped_filtered	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_reward	ordinary	1.0	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_reward	ordinary	1.0	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023	CTC	windows	ordinary_reward	ordinary	1.0	512	594071	Naive	0	0	0.0
CTC_test_023	CTC	windows	ordinary_reward	ordinary	1.0	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	ordinary_reward	ordinary	1.0	512	594071	Mixture_Cd	0	560145/2	76.2815933304529
CTC_test_023	CTC	windows	ordinary_reward	ordinary	1.0	512	594071	Mixture_Bphi5	1120290	-560145	36.015282915962935
CTC_test_023	CTC	windows	ordinary_05	ordinary	0.5	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_05	ordinary	0.5	512	594071	Shaped_filtered	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_05	ordinary	0.5	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023	CTC	windows	ordinary_05	ordinary	0.5	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023	CTC	windows	ordinary_05	ordinary	0.5	512	594071	Naive	317558	0	53.45455341196591
CTC_test_023	CTC	windows	ordinary_05	ordinary	0.5	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	ordinary_05	ordinary	0.5	512	594071	Mixture_Cd	317558	242587/2	86.49050460541508
CTC_test_023	CTC	windows	ordinary_05	ordinary	0.5	512	594071	Mixture_Bphi5	802732	-242587	69.05201377800452
CTC_test_023	CTC	windows	cost_F1	cost	0.1	512	594071	Shaped	555259	0	93.46677417345738
CTC_test_023	CTC	windows	cost_F1	cost	0.1	512	594071	Shaped_filtered	555259	0	93.46677417345738
CTC_test_023	CTC	windows	cost_F1	cost	0.1	512	594071	SUM_phi3	555259	0	93.46677417345738
CTC_test_023	CTC	windows	cost_F1	cost	0.1	512	594071	MAX_phi3	568655	0	95.7217234976964
CTC_test_023	CTC	windows	cost_F1	cost	0.1	512	594071	Naive	412924	0	69.50751677829754
CTC_test_023	CTC	windows	cost_F1	cost	0.1	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	cost_F1	cost	0.1	512	594071	Mixture_Cd	412924	147221/2	89.55634779830595
CTC_test_023	CTC	windows	cost_F1	cost	0.1	512	594071	Mixture_Bphi5	707366	-147221	78.97329075855441
CTC_test_023	CTC	windows	cost_eta	cost	0.6	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023	CTC	windows	cost_eta	cost	0.6	512	594071	Shaped_filtered	546233	0	91.94742715937994
CTC_test_023	CTC	windows	cost_eta	cost	0.6	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023	CTC	windows	cost_eta	cost	0.6	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023	CTC	windows	cost_eta	cost	0.6	512	594071	Naive	194621	0	32.76056228969264
CTC_test_023	CTC	windows	cost_eta	cost	0.6	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	cost_eta	cost	0.6	512	594071	Mixture_Cd	194621	182762	82.53830398250517
CTC_test_023	CTC	windows	cost_eta	cost	0.6	512	594071	Mixture_Bphi5	925669	-365524	56.262423901551074
CTC_test_023	CTC	windows	cost_reward	cost	0.3	512	594071	Shaped	543923	0	91.55858474828766
CTC_test_023	CTC	windows	cost_reward	cost	0.3	512	594071	Shaped_filtered	543923	0	91.55858474828766
CTC_test_023	CTC	windows	cost_reward	cost	0.3	512	594071	SUM_phi3	543923	0	91.55858474828766
CTC_test_023	CTC	windows	cost_reward	cost	0.3	512	594071	MAX_phi3	560466	0	94.34326873387188
CTC_test_023	CTC	windows	cost_reward	cost	0.3	512	594071	Naive	314771	0	52.9854175679338
CTC_test_023	CTC	windows	cost_reward	cost	0.3	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	cost_reward	cost	0.3	512	594071	Mixture_Cd	314771	122687	86.40090763187538
CTC_test_023	CTC	windows	cost_reward	cost	0.3	512	594071	Mixture_Bphi5	805519	-245374	68.76207188105181
CTC_test_023	CTC	windows	cost_05	cost	0.5	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023	CTC	windows	cost_05	cost	0.5	512	594071	Shaped_filtered	546233	0	91.94742715937994
CTC_test_023	CTC	windows	cost_05	cost	0.5	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023	CTC	windows	cost_05	cost	0.5	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023	CTC	windows	cost_05	cost	0.5	512	594071	Naive	226723	0	38.16429349353865
CTC_test_023	CTC	windows	cost_05	cost	0.5	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	cost_05	cost	0.5	512	594071	Mixture_Cd	226723	166711	83.57032480940556
CTC_test_023	CTC	windows	cost_05	cost	0.5	512	594071	Mixture_Bphi5	893567	-333422	59.60211345159628
CTC_test_023	CTC	windows	all_negative	constant	1	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023	CTC	windows	all_negative	constant	1	512	594071	Shaped_filtered	546233	0	91.94742715937994
CTC_test_023	CTC	windows	all_negative	constant	1	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023	CTC	windows	all_negative	constant	1	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023	CTC	windows	all_negative	constant	1	512	594071	Naive	0	0	0.0
CTC_test_023	CTC	windows	all_negative	constant	1	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	all_negative	constant	1	512	594071	Mixture_Cd	0	560145/2	76.2815933304529
CTC_test_023	CTC	windows	all_negative	constant	1	512	594071	Mixture_Bphi5	1120290	-560145	36.015282915962935
CTC_test_023	CTC	windows	all_positive	constant	0	512	594071	Shaped	546233	0	91.94742715937994
CTC_test_023	CTC	windows	all_positive	constant	0	512	594071	Shaped_filtered	543923	0	91.55858474828766
CTC_test_023	CTC	windows	all_positive	constant	0	512	594071	SUM_phi3	546233	0	91.94742715937994
CTC_test_023	CTC	windows	all_positive	constant	0	512	594071	MAX_phi3	559629	0	94.20237648361896
CTC_test_023	CTC	windows	all_positive	constant	0	512	594071	Naive	470577	0	79.21224904093955
CTC_test_023	CTC	windows	all_positive	constant	0	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	all_positive	constant	0	512	594071	Mixture_Cd	470577	44784	91.40978673461174
CTC_test_023	CTC	windows	all_positive	constant	0	512	594071	Mixture_Bphi5	649713	-89568	84.97114514858484
CTC_test_023	CTC	windows	perfect	oracle	NA	512	594071	Shaped	590350	0	99.37364389105007
CTC_test_023	CTC	windows	perfect	oracle	NA	512	594071	Shaped_filtered	590350	0	99.37364389105007
CTC_test_023	CTC	windows	perfect	oracle	NA	512	594071	SUM_phi3	590350	0	99.37364389105007
CTC_test_023	CTC	windows	perfect	oracle	NA	512	594071	MAX_phi3	590350	0	99.37364389105007
CTC_test_023	CTC	windows	perfect	oracle	NA	512	594071	Naive	594071	0	100.0
CTC_test_023	CTC	windows	perfect	oracle	NA	512	594071	LR	560145	0	94.28923478843438
CTC_test_023	CTC	windows	perfect	oracle	NA	512	594071	Mixture_Cd	594071	-16963	95.37989389295818
CTC_test_023	CTC	windows	perfect	oracle	NA	512	594071	Mixture_Bphi5	526219	33926	97.81868179095241
CTC_test_024	CTC	windows	ordinary_F1	ordinary	0.2	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_F1	ordinary	0.2	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_F1	ordinary	0.2	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_F1	ordinary	0.2	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_F1	ordinary	0.2	512	472519	Naive	346627	0	73.35726182439225
CTC_test_024	CTC	windows	ordinary_F1	ordinary	0.2	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_F1	ordinary	0.2	512	472519	Mixture_Cd	346627	76887/2	86.52136520362284
CTC_test_024	CTC	windows	ordinary_F1	ordinary	0.2	512	472519	Mixture_Bphi5	500401	-76887	79.57250834505848
CTC_test_024	CTC	windows	ordinary_eta	ordinary	1.0	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_eta	ordinary	1.0	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_eta	ordinary	1.0	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_eta	ordinary	1.0	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_eta	ordinary	1.0	512	472519	Naive	0	0	0.0
CTC_test_024	CTC	windows	ordinary_eta	ordinary	1.0	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_eta	ordinary	1.0	512	472519	Mixture_Cd	0	211757	72.51137485597647
CTC_test_024	CTC	windows	ordinary_eta	ordinary	1.0	512	472519	Mixture_Bphi5	847028	-423514	34.23522721595894
CTC_test_024	CTC	windows	ordinary_reward	ordinary	1.0	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_reward	ordinary	1.0	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_reward	ordinary	1.0	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_reward	ordinary	1.0	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_reward	ordinary	1.0	512	472519	Naive	0	0	0.0
CTC_test_024	CTC	windows	ordinary_reward	ordinary	1.0	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_reward	ordinary	1.0	512	472519	Mixture_Cd	0	211757	72.51137485597647
CTC_test_024	CTC	windows	ordinary_reward	ordinary	1.0	512	472519	Mixture_Bphi5	847028	-423514	34.23522721595894
CTC_test_024	CTC	windows	ordinary_05	ordinary	0.5	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_05	ordinary	0.5	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_05	ordinary	0.5	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_05	ordinary	0.5	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_05	ordinary	0.5	512	472519	Naive	346627	0	73.35726182439225
CTC_test_024	CTC	windows	ordinary_05	ordinary	0.5	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	ordinary_05	ordinary	0.5	512	472519	Mixture_Cd	346627	76887/2	86.52136520362284
CTC_test_024	CTC	windows	ordinary_05	ordinary	0.5	512	472519	Mixture_Bphi5	500401	-76887	79.57250834505848
CTC_test_024	CTC	windows	cost_F1	cost	0.1	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_F1	cost	0.1	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_F1	cost	0.1	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_F1	cost	0.1	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_F1	cost	0.1	512	472519	Naive	389635	0	82.45911804604683
CTC_test_024	CTC	windows	cost_F1	cost	0.1	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_F1	cost	0.1	512	472519	Mixture_Cd	389635	33879/2	88.25966506160151
CTC_test_024	CTC	windows	cost_F1	cost	0.1	512	472519	Mixture_Bphi5	457393	-33879	85.19776485075569
CTC_test_024	CTC	windows	cost_eta	cost	0.6	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_eta	cost	0.6	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_eta	cost	0.6	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_eta	cost	0.6	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_eta	cost	0.6	512	472519	Naive	268157	0	56.75052220122365
CTC_test_024	CTC	windows	cost_eta	cost	0.6	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_eta	cost	0.6	512	472519	Mixture_Cd	268157	155357/2	83.34976015675744
CTC_test_024	CTC	windows	cost_eta	cost	0.6	512	472519	Mixture_Bphi5	578871	-155357	69.30897881562066
CTC_test_024	CTC	windows	cost_reward	cost	0.3	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_reward	cost	0.3	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_reward	cost	0.3	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_reward	cost	0.3	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_reward	cost	0.3	512	472519	Naive	343122	0	72.61549271034603
CTC_test_024	CTC	windows	cost_reward	cost	0.3	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_reward	cost	0.3	512	472519	Mixture_Cd	343122	40196	86.37969990874247
CTC_test_024	CTC	windows	cost_reward	cost	0.3	512	472519	Mixture_Bphi5	503906	-80392	79.11406982077301
CTC_test_024	CTC	windows	cost_05	cost	0.5	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_05	cost	0.5	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_05	cost	0.5	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_05	cost	0.5	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_05	cost	0.5	512	472519	Naive	313441	0	66.3340521756797
CTC_test_024	CTC	windows	cost_05	cost	0.5	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	cost_05	cost	0.5	512	472519	Mixture_Cd	313441	110073/2	85.18005151577685
CTC_test_024	CTC	windows	cost_05	cost	0.5	512	472519	Mixture_Bphi5	533587	-110073	75.23192607203792
CTC_test_024	CTC	windows	all_negative	constant	1	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_negative	constant	1	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_negative	constant	1	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_negative	constant	1	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_negative	constant	1	512	472519	Naive	0	0	0.0
CTC_test_024	CTC	windows	all_negative	constant	1	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_negative	constant	1	512	472519	Mixture_Cd	0	211757	72.51137485597647
CTC_test_024	CTC	windows	all_negative	constant	1	512	472519	Mixture_Bphi5	847028	-423514	34.23522721595894
CTC_test_024	CTC	windows	all_positive	constant	0	512	472519	Shaped	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_positive	constant	0	512	472519	Shaped_filtered	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_positive	constant	0	512	472519	SUM_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_positive	constant	0	512	472519	MAX_phi3	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_positive	constant	0	512	472519	Naive	400078	0	84.66918790567152
CTC_test_024	CTC	windows	all_positive	constant	0	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	all_positive	constant	0	512	472519	Mixture_Cd	400078	11718	88.68175084603398
CTC_test_024	CTC	windows	all_positive	constant	0	512	472519	Mixture_Bphi5	446950	-23436	86.56366314151548
CTC_test_024	CTC	windows	perfect	oracle	NA	512	472519	Shaped	466841	0	98.79835519841531
CTC_test_024	CTC	windows	perfect	oracle	NA	512	472519	Shaped_filtered	466841	0	98.79835519841531
CTC_test_024	CTC	windows	perfect	oracle	NA	512	472519	SUM_phi3	466841	0	98.79835519841531
CTC_test_024	CTC	windows	perfect	oracle	NA	512	472519	MAX_phi3	466841	0	98.79835519841531
CTC_test_024	CTC	windows	perfect	oracle	NA	512	472519	Naive	472519	0	100.0
CTC_test_024	CTC	windows	perfect	oracle	NA	512	472519	LR	423514	0	89.62898846395595
CTC_test_024	CTC	windows	perfect	oracle	NA	512	472519	Mixture_Cd	472519	-49005/2	91.60967541848173
CTC_test_024	CTC	windows	perfect	oracle	NA	512	472519	Mixture_Bphi5	374509	49005	96.03862609094843
CTC_test_025	CTC	windows	ordinary_F1	ordinary	0.2	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025	CTC	windows	ordinary_F1	ordinary	0.2	512	529471	Shaped_filtered	458073	0	86.5152199081725
CTC_test_025	CTC	windows	ordinary_F1	ordinary	0.2	512	529471	SUM_phi3	417892	0	78.92632457679457
CTC_test_025	CTC	windows	ordinary_F1	ordinary	0.2	512	529471	MAX_phi3	417892	0	78.92632457679457
CTC_test_025	CTC	windows	ordinary_F1	ordinary	0.2	512	529471	Naive	300060	0	56.67165907103505
CTC_test_025	CTC	windows	ordinary_F1	ordinary	0.2	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	ordinary_F1	ordinary	0.2	512	529471	Mixture_Cd	300060	86799	83.19695171019794
CTC_test_025	CTC	windows	ordinary_F1	ordinary	0.2	512	529471	Mixture_Bphi5	647256	-173598	69.19520344286954
CTC_test_025	CTC	windows	ordinary_eta	ordinary	1.0	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025	CTC	windows	ordinary_eta	ordinary	1.0	512	529471	Shaped_filtered	461271	0	87.11921899405256
CTC_test_025	CTC	windows	ordinary_eta	ordinary	1.0	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	ordinary_eta	ordinary	1.0	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	ordinary_eta	ordinary	1.0	512	529471	Naive	0	0	0.0
CTC_test_025	CTC	windows	ordinary_eta	ordinary	1.0	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	ordinary_eta	ordinary	1.0	512	529471	Mixture_Cd	0	236829	72.37362792705339
CTC_test_025	CTC	windows	ordinary_eta	ordinary	1.0	512	529471	Mixture_Bphi5	947316	-473658	34.17019193812359
CTC_test_025	CTC	windows	ordinary_reward	ordinary	1.0	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025	CTC	windows	ordinary_reward	ordinary	1.0	512	529471	Shaped_filtered	461271	0	87.11921899405256
CTC_test_025	CTC	windows	ordinary_reward	ordinary	1.0	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	ordinary_reward	ordinary	1.0	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	ordinary_reward	ordinary	1.0	512	529471	Naive	0	0	0.0
CTC_test_025	CTC	windows	ordinary_reward	ordinary	1.0	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	ordinary_reward	ordinary	1.0	512	529471	Mixture_Cd	0	236829	72.37362792705339
CTC_test_025	CTC	windows	ordinary_reward	ordinary	1.0	512	529471	Mixture_Bphi5	947316	-473658	34.17019193812359
CTC_test_025	CTC	windows	ordinary_05	ordinary	0.5	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025	CTC	windows	ordinary_05	ordinary	0.5	512	529471	Shaped_filtered	461271	0	87.11921899405256
CTC_test_025	CTC	windows	ordinary_05	ordinary	0.5	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	ordinary_05	ordinary	0.5	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	ordinary_05	ordinary	0.5	512	529471	Naive	189507	0	35.79176196618889
CTC_test_025	CTC	windows	ordinary_05	ordinary	0.5	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	ordinary_05	ordinary	0.5	512	529471	Mixture_Cd	189507	284151/2	79.20924620397258
CTC_test_025	CTC	windows	ordinary_05	ordinary	0.5	512	529471	Mixture_Bphi5	757809	-284151	56.29071735047408
CTC_test_025	CTC	windows	cost_F1	cost	0.1	512	529471	Shaped	487092	0	91.99597333942747
CTC_test_025	CTC	windows	cost_F1	cost	0.1	512	529471	Shaped_filtered	487092	0	91.99597333942747
CTC_test_025	CTC	windows	cost_F1	cost	0.1	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	cost_F1	cost	0.1	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	cost_F1	cost	0.1	512	529471	Naive	427310	0	80.7050811092581
CTC_test_025	CTC	windows	cost_F1	cost	0.1	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	cost_F1	cost	0.1	512	529471	Mixture_Cd	427310	23174	87.78692688651314
CTC_test_025	CTC	windows	cost_F1	cost	0.1	512	529471	Mixture_Bphi5	520006	-46348	84.04867512846216
CTC_test_025	CTC	windows	cost_eta	cost	0.6	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025	CTC	windows	cost_eta	cost	0.6	512	529471	Shaped_filtered	461271	0	87.11921899405256
CTC_test_025	CTC	windows	cost_eta	cost	0.6	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	cost_eta	cost	0.6	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	cost_eta	cost	0.6	512	529471	Naive	54161	0	10.229266569840464
CTC_test_025	CTC	windows	cost_eta	cost	0.6	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	cost_eta	cost	0.6	512	529471	Mixture_Cd	54161	419497/2	74.32724400190139
CTC_test_025	CTC	windows	cost_eta	cost	0.6	512	529471	Mixture_Bphi5	893155	-419497	40.49222635826804
CTC_test_025	CTC	windows	cost_reward	cost	0.3	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025	CTC	windows	cost_reward	cost	0.3	512	529471	Shaped_filtered	461271	0	87.11921899405256
CTC_test_025	CTC	windows	cost_reward	cost	0.3	512	529471	SUM_phi3	417892	0	78.92632457679457
CTC_test_025	CTC	windows	cost_reward	cost	0.3	512	529471	MAX_phi3	417892	0	78.92632457679457
CTC_test_025	CTC	windows	cost_reward	cost	0.3	512	529471	Naive	295539	0	55.81778794306015
CTC_test_025	CTC	windows	cost_reward	cost	0.3	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	cost_reward	cost	0.3	512	529471	Mixture_Cd	295539	178119/2	83.03387683576084
CTC_test_025	CTC	windows	cost_reward	cost	0.3	512	529471	Mixture_Bphi5	651777	-178119	68.66748206376883
CTC_test_025	CTC	windows	cost_05	cost	0.5	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025	CTC	windows	cost_05	cost	0.5	512	529471	Shaped_filtered	461271	0	87.11921899405256
CTC_test_025	CTC	windows	cost_05	cost	0.5	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	cost_05	cost	0.5	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	cost_05	cost	0.5	512	529471	Naive	99570	0	18.8055625331699
CTC_test_025	CTC	windows	cost_05	cost	0.5	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	cost_05	cost	0.5	512	529471	Mixture_Cd	99570	187044	75.96517078210806
CTC_test_025	CTC	windows	cost_05	cost	0.5	512	529471	Mixture_Bphi5	847746	-374088	45.792668761184146
CTC_test_025	CTC	windows	all_negative	constant	1	512	529471	Shaped	461271	0	87.11921899405256
CTC_test_025	CTC	windows	all_negative	constant	1	512	529471	Shaped_filtered	461271	0	87.11921899405256
CTC_test_025	CTC	windows	all_negative	constant	1	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	all_negative	constant	1	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	all_negative	constant	1	512	529471	Naive	0	0	0.0
CTC_test_025	CTC	windows	all_negative	constant	1	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	all_negative	constant	1	512	529471	Mixture_Cd	0	236829	72.37362792705339
CTC_test_025	CTC	windows	all_negative	constant	1	512	529471	Mixture_Bphi5	947316	-473658	34.17019193812359
CTC_test_025	CTC	windows	all_positive	constant	0	512	529471	Shaped	482637	0	91.1545674833938
CTC_test_025	CTC	windows	all_positive	constant	0	512	529471	Shaped_filtered	453618	0	85.67381405213884
CTC_test_025	CTC	windows	all_positive	constant	0	512	529471	SUM_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	all_positive	constant	0	512	529471	MAX_phi3	482637	0	91.1545674833938
CTC_test_025	CTC	windows	all_positive	constant	0	512	529471	Naive	394051	0	74.42352838965685
CTC_test_025	CTC	windows	all_positive	constant	0	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	all_positive	constant	0	512	529471	Mixture_Cd	394051	79607/2	86.58725706813148
CTC_test_025	CTC	windows	all_positive	constant	0	512	529471	Mixture_Bphi5	553265	-79607	80.16646204562424
CTC_test_025	CTC	windows	perfect	oracle	NA	512	529471	Shaped	529083	0	99.92671931040604
CTC_test_025	CTC	windows	perfect	oracle	NA	512	529471	Shaped_filtered	529083	0	99.92671931040604
CTC_test_025	CTC	windows	perfect	oracle	NA	512	529471	SUM_phi3	529083	0	99.92671931040604
CTC_test_025	CTC	windows	perfect	oracle	NA	512	529471	MAX_phi3	529083	0	99.92671931040604
CTC_test_025	CTC	windows	perfect	oracle	NA	512	529471	Naive	529471	0	100.0
CTC_test_025	CTC	windows	perfect	oracle	NA	512	529471	LR	473658	0	89.45872389611517
CTC_test_025	CTC	windows	perfect	oracle	NA	512	529471	Mixture_Cd	529471	-55813/2	91.47192848955864
CTC_test_025	CTC	windows	perfect	oracle	NA	512	529471	Mixture_Bphi5	417845	55813	95.97359081311308
CTC_test_026	CTC	windows	ordinary_F1	ordinary	0.2	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026	CTC	windows	ordinary_F1	ordinary	0.2	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026	CTC	windows	ordinary_F1	ordinary	0.2	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	ordinary_F1	ordinary	0.2	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	ordinary_F1	ordinary	0.2	512	570528	Naive	490679	0	86.00436788378485
CTC_test_026	CTC	windows	ordinary_F1	ordinary	0.2	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	ordinary_F1	ordinary	0.2	512	570528	Mixture_Cd	490679	34004	95.648001106598
CTC_test_026	CTC	windows	ordinary_F1	ordinary	0.2	512	570528	Mixture_Bphi5	626695	-68008	90.55747386510342
CTC_test_026	CTC	windows	ordinary_eta	ordinary	1.0	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026	CTC	windows	ordinary_eta	ordinary	1.0	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026	CTC	windows	ordinary_eta	ordinary	1.0	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	ordinary_eta	ordinary	1.0	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	ordinary_eta	ordinary	1.0	512	570528	Naive	0	0	0.0
CTC_test_026	CTC	windows	ordinary_eta	ordinary	1.0	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	ordinary_eta	ordinary	1.0	512	570528	Mixture_Cd	0	558687/2	79.22262843127002
CTC_test_026	CTC	windows	ordinary_eta	ordinary	1.0	512	570528	Mixture_Bphi5	1117374	-558687	37.40385133197451
CTC_test_026	CTC	windows	ordinary_reward	ordinary	1.0	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026	CTC	windows	ordinary_reward	ordinary	1.0	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026	CTC	windows	ordinary_reward	ordinary	1.0	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	ordinary_reward	ordinary	1.0	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	ordinary_reward	ordinary	1.0	512	570528	Naive	0	0	0.0
CTC_test_026	CTC	windows	ordinary_reward	ordinary	1.0	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	ordinary_reward	ordinary	1.0	512	570528	Mixture_Cd	0	558687/2	79.22262843127002
CTC_test_026	CTC	windows	ordinary_reward	ordinary	1.0	512	570528	Mixture_Bphi5	1117374	-558687	37.40385133197451
CTC_test_026	CTC	windows	ordinary_05	ordinary	0.5	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026	CTC	windows	ordinary_05	ordinary	0.5	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026	CTC	windows	ordinary_05	ordinary	0.5	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	ordinary_05	ordinary	0.5	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	ordinary_05	ordinary	0.5	512	570528	Naive	428086	0	75.03330248471592
CTC_test_026	CTC	windows	ordinary_05	ordinary	0.5	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	ordinary_05	ordinary	0.5	512	570528	Mixture_Cd	428086	130601/2	93.55271406177481
CTC_test_026	CTC	windows	ordinary_05	ordinary	0.5	512	570528	Mixture_Bphi5	689288	-130601	83.77698255568087
CTC_test_026	CTC	windows	cost_F1	cost	0.1	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026	CTC	windows	cost_F1	cost	0.1	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026	CTC	windows	cost_F1	cost	0.1	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	cost_F1	cost	0.1	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	cost_F1	cost	0.1	512	570528	Naive	488190	0	85.56810533400639
CTC_test_026	CTC	windows	cost_F1	cost	0.1	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	cost_F1	cost	0.1	512	570528	Mixture_Cd	488190	70497/2	95.56468237359965
CTC_test_026	CTC	windows	cost_F1	cost	0.1	512	570528	Mixture_Bphi5	629184	-70497	90.28784878132163
CTC_test_026	CTC	windows	cost_eta	cost	0.6	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026	CTC	windows	cost_eta	cost	0.6	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026	CTC	windows	cost_eta	cost	0.6	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	cost_eta	cost	0.6	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	cost_eta	cost	0.6	512	570528	Naive	247184	0	43.32548095798979
CTC_test_026	CTC	windows	cost_eta	cost	0.6	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	cost_eta	cost	0.6	512	570528	Mixture_Cd	247184	311503/2	87.49705900477791
CTC_test_026	CTC	windows	cost_eta	cost	0.6	512	570528	Mixture_Bphi5	870190	-311503	64.18047114294855
CTC_test_026	CTC	windows	cost_reward	cost	0.3	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026	CTC	windows	cost_reward	cost	0.3	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026	CTC	windows	cost_reward	cost	0.3	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	cost_reward	cost	0.3	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	cost_reward	cost	0.3	512	570528	Naive	454174	0	79.60590891244601
CTC_test_026	CTC	windows	cost_reward	cost	0.3	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	cost_reward	cost	0.3	512	570528	Mixture_Cd	454174	104513/2	94.42600418088313
CTC_test_026	CTC	windows	cost_reward	cost	0.3	512	570528	Mixture_Bphi5	663200	-104513	86.60300874519432
CTC_test_026	CTC	windows	cost_05	cost	0.5	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026	CTC	windows	cost_05	cost	0.5	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026	CTC	windows	cost_05	cost	0.5	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	cost_05	cost	0.5	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	cost_05	cost	0.5	512	570528	Naive	335108	0	58.73646867463122
CTC_test_026	CTC	windows	cost_05	cost	0.5	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	cost_05	cost	0.5	512	570528	Mixture_Cd	335108	223579/2	90.44029575855284
CTC_test_026	CTC	windows	cost_05	cost	0.5	512	570528	Mixture_Bphi5	782266	-223579	73.7049853520401
CTC_test_026	CTC	windows	all_negative	constant	1	512	570528	Shaped	555167	0	97.30758174883617
CTC_test_026	CTC	windows	all_negative	constant	1	512	570528	Shaped_filtered	555167	0	97.30758174883617
CTC_test_026	CTC	windows	all_negative	constant	1	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	all_negative	constant	1	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	all_negative	constant	1	512	570528	Naive	0	0	0.0
CTC_test_026	CTC	windows	all_negative	constant	1	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	all_negative	constant	1	512	570528	Mixture_Cd	0	558687/2	79.22262843127002
CTC_test_026	CTC	windows	all_negative	constant	1	512	570528	Mixture_Bphi5	1117374	-558687	37.40385133197451
CTC_test_026	CTC	windows	all_positive	constant	0	512	570528	Shaped	555126	0	97.30039542318694
CTC_test_026	CTC	windows	all_positive	constant	0	512	570528	Shaped_filtered	555126	0	97.30039542318694
CTC_test_026	CTC	windows	all_positive	constant	0	512	570528	SUM_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	all_positive	constant	0	512	570528	MAX_phi3	555126	0	97.30039542318694
CTC_test_026	CTC	windows	all_positive	constant	0	512	570528	Naive	506891	0	88.84594621122889
CTC_test_026	CTC	windows	all_positive	constant	0	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	all_positive	constant	0	512	570528	Mixture_Cd	506891	25898	96.19069427629228
CTC_test_026	CTC	windows	all_positive	constant	0	512	570528	Mixture_Bphi5	610483	-51796	92.31366585315891
CTC_test_026	CTC	windows	perfect	oracle	NA	512	570528	Shaped	554942	0	97.26814459588311
CTC_test_026	CTC	windows	perfect	oracle	NA	512	570528	Shaped_filtered	554942	0	97.26814459588311
CTC_test_026	CTC	windows	perfect	oracle	NA	512	570528	SUM_phi3	554942	0	97.26814459588311
CTC_test_026	CTC	windows	perfect	oracle	NA	512	570528	MAX_phi3	554942	0	97.26814459588311
CTC_test_026	CTC	windows	perfect	oracle	NA	512	570528	Naive	570528	0	100.0
CTC_test_026	CTC	windows	perfect	oracle	NA	512	570528	LR	558687	0	97.92455409725727
CTC_test_026	CTC	windows	perfect	oracle	NA	512	570528	Mixture_Cd	570528	-11841/2	98.32092899377528
CTC_test_026	CTC	windows	perfect	oracle	NA	512	570528	Mixture_Bphi5	546846	11841	99.20725020696399
CTC_test_027	CTC	windows	ordinary_F1	ordinary	0.2	512	476754	Shaped	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_F1	ordinary	0.2	512	476754	Shaped_filtered	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_F1	ordinary	0.2	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_F1	ordinary	0.2	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_F1	ordinary	0.2	512	476754	Naive	214156	0	44.91960214282418
CTC_test_027	CTC	windows	ordinary_F1	ordinary	0.2	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	ordinary_F1	ordinary	0.2	512	476754	Mixture_Cd	214156	220297/2	82.3024068617815
CTC_test_027	CTC	windows	ordinary_F1	ordinary	0.2	512	476754	Mixture_Bphi5	654750	-220297	62.56936834937187
CTC_test_027	CTC	windows	ordinary_eta	ordinary	1.0	512	476754	Shaped	409503	0	85.89398306044627
CTC_test_027	CTC	windows	ordinary_eta	ordinary	1.0	512	476754	Shaped_filtered	409503	0	85.89398306044627
CTC_test_027	CTC	windows	ordinary_eta	ordinary	1.0	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_eta	ordinary	1.0	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_eta	ordinary	1.0	512	476754	Naive	0	0	0.0
CTC_test_027	CTC	windows	ordinary_eta	ordinary	1.0	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	ordinary_eta	ordinary	1.0	512	476754	Mixture_Cd	0	434453/2	73.7235262330634
CTC_test_027	CTC	windows	ordinary_eta	ordinary	1.0	512	476754	Mixture_Bphi5	868906	-434453	34.80752746398392
CTC_test_027	CTC	windows	ordinary_reward	ordinary	1.0	512	476754	Shaped	409503	0	85.89398306044627
CTC_test_027	CTC	windows	ordinary_reward	ordinary	1.0	512	476754	Shaped_filtered	409503	0	85.89398306044627
CTC_test_027	CTC	windows	ordinary_reward	ordinary	1.0	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_reward	ordinary	1.0	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_reward	ordinary	1.0	512	476754	Naive	0	0	0.0
CTC_test_027	CTC	windows	ordinary_reward	ordinary	1.0	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	ordinary_reward	ordinary	1.0	512	476754	Mixture_Cd	0	434453/2	73.7235262330634
CTC_test_027	CTC	windows	ordinary_reward	ordinary	1.0	512	476754	Mixture_Bphi5	868906	-434453	34.80752746398392
CTC_test_027	CTC	windows	ordinary_05	ordinary	0.5	512	476754	Shaped	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_05	ordinary	0.5	512	476754	Shaped_filtered	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_05	ordinary	0.5	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_05	ordinary	0.5	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	ordinary_05	ordinary	0.5	512	476754	Naive	213213	0	44.72180621452573
CTC_test_027	CTC	windows	ordinary_05	ordinary	0.5	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	ordinary_05	ordinary	0.5	512	476754	Mixture_Cd	213213	110620	82.26463120089466
CTC_test_027	CTC	windows	ordinary_05	ordinary	0.5	512	476754	Mixture_Bphi5	655693	-221240	62.447123742847104
CTC_test_027	CTC	windows	cost_F1	cost	0.1	512	476754	Shaped	409503	0	85.89398306044627
CTC_test_027	CTC	windows	cost_F1	cost	0.1	512	476754	Shaped_filtered	409503	0	85.89398306044627
CTC_test_027	CTC	windows	cost_F1	cost	0.1	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	cost_F1	cost	0.1	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	cost_F1	cost	0.1	512	476754	Naive	334826	0	70.2303494045147
CTC_test_027	CTC	windows	cost_F1	cost	0.1	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	cost_F1	cost	0.1	512	476754	Mixture_Cd	334826	99627/2	87.13632944843522
CTC_test_027	CTC	windows	cost_F1	cost	0.1	512	476754	Mixture_Bphi5	534080	-99627	78.21227043775495
CTC_test_027	CTC	windows	cost_eta	cost	0.6	512	476754	Shaped	409503	0	85.89398306044627
CTC_test_027	CTC	windows	cost_eta	cost	0.6	512	476754	Shaped_filtered	409503	0	85.89398306044627
CTC_test_027	CTC	windows	cost_eta	cost	0.6	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	cost_eta	cost	0.6	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	cost_eta	cost	0.6	512	476754	Naive	55424	0	11.625282640523205
CTC_test_027	CTC	windows	cost_eta	cost	0.6	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	cost_eta	cost	0.6	512	476754	Mixture_Cd	55424	379029/2	75.94375765299127
CTC_test_027	CTC	windows	cost_eta	cost	0.6	512	476754	Mixture_Bphi5	813482	-379029	41.99234726465138
CTC_test_027	CTC	windows	cost_reward	cost	0.3	512	476754	Shaped	409503	0	85.89398306044627
CTC_test_027	CTC	windows	cost_reward	cost	0.3	512	476754	Shaped_filtered	409503	0	85.89398306044627
CTC_test_027	CTC	windows	cost_reward	cost	0.3	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	cost_reward	cost	0.3	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	cost_reward	cost	0.3	512	476754	Naive	194874	0	40.875168325803244
CTC_test_027	CTC	windows	cost_reward	cost	0.3	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	cost_reward	cost	0.3	512	476754	Mixture_Cd	194874	239579/2	81.52998873535525
CTC_test_027	CTC	windows	cost_reward	cost	0.3	512	476754	Mixture_Bphi5	674032	-239579	60.06977078520347
CTC_test_027	CTC	windows	cost_05	cost	0.5	512	476754	Shaped	409503	0	85.89398306044627
CTC_test_027	CTC	windows	cost_05	cost	0.5	512	476754	Shaped_filtered	409503	0	85.89398306044627
CTC_test_027	CTC	windows	cost_05	cost	0.5	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	cost_05	cost	0.5	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	cost_05	cost	0.5	512	476754	Naive	146676	0	30.765552045709107
CTC_test_027	CTC	windows	cost_05	cost	0.5	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	cost_05	cost	0.5	512	476754	Mixture_Cd	146676	287777/2	79.5992238324669
CTC_test_027	CTC	windows	cost_05	cost	0.5	512	476754	Mixture_Bphi5	722230	-287777	53.82168431088601
CTC_test_027	CTC	windows	all_negative	constant	1	512	476754	Shaped	409503	0	85.89398306044627
CTC_test_027	CTC	windows	all_negative	constant	1	512	476754	Shaped_filtered	409503	0	85.89398306044627
CTC_test_027	CTC	windows	all_negative	constant	1	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	all_negative	constant	1	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	all_negative	constant	1	512	476754	Naive	0	0	0.0
CTC_test_027	CTC	windows	all_negative	constant	1	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	all_negative	constant	1	512	476754	Mixture_Cd	0	434453/2	73.7235262330634
CTC_test_027	CTC	windows	all_negative	constant	1	512	476754	Mixture_Bphi5	868906	-434453	34.80752746398392
CTC_test_027	CTC	windows	all_positive	constant	0	512	476754	Shaped	409340	0	85.85979352034802
CTC_test_027	CTC	windows	all_positive	constant	0	512	476754	Shaped_filtered	409340	0	85.85979352034802
CTC_test_027	CTC	windows	all_positive	constant	0	512	476754	SUM_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	all_positive	constant	0	512	476754	MAX_phi3	409340	0	85.85979352034802
CTC_test_027	CTC	windows	all_positive	constant	0	512	476754	Naive	382491	0	80.22816798600536
CTC_test_027	CTC	windows	all_positive	constant	0	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	all_positive	constant	0	512	476754	Mixture_Cd	382491	25981	89.04574289082231
CTC_test_027	CTC	windows	all_positive	constant	0	512	476754	Mixture_Bphi5	486415	-51962	84.39126213447145
CTC_test_027	CTC	windows	perfect	oracle	NA	512	476754	Shaped	455071	0	95.45195215981407
CTC_test_027	CTC	windows	perfect	oracle	NA	512	476754	Shaped_filtered	455071	0	95.45195215981407
CTC_test_027	CTC	windows	perfect	oracle	NA	512	476754	SUM_phi3	455071	0	95.45195215981407
CTC_test_027	CTC	windows	perfect	oracle	NA	512	476754	MAX_phi3	455071	0	95.45195215981407
CTC_test_027	CTC	windows	perfect	oracle	NA	512	476754	Naive	476754	0	100.0
CTC_test_027	CTC	windows	perfect	oracle	NA	512	476754	LR	434453	0	91.12728996505535
CTC_test_027	CTC	windows	perfect	oracle	NA	512	476754	Mixture_Cd	476754	-42301/2	92.82182679556864
CTC_test_027	CTC	windows	perfect	oracle	NA	512	476754	Mixture_Bphi5	392152	42301	96.61092633897341
CTC_test_028	CTC	windows	ordinary_F1	ordinary	0.2	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_F1	ordinary	0.2	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_F1	ordinary	0.2	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_F1	ordinary	0.2	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_F1	ordinary	0.2	512	335901	Naive	218563	0	65.06768363297519
CTC_test_028	CTC	windows	ordinary_F1	ordinary	0.2	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	ordinary_F1	ordinary	0.2	512	335901	Mixture_Cd	218563	116891/2	93.2208613518513
CTC_test_028	CTC	windows	ordinary_F1	ordinary	0.2	512	335901	Mixture_Bphi5	452345	-116891	78.35981108154964
CTC_test_028	CTC	windows	ordinary_eta	ordinary	1.0	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_eta	ordinary	1.0	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_eta	ordinary	1.0	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_eta	ordinary	1.0	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_eta	ordinary	1.0	512	335901	Naive	0	0	0.0
CTC_test_028	CTC	windows	ordinary_eta	ordinary	1.0	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	ordinary_eta	ordinary	1.0	512	335901	Mixture_Cd	0	167727	80.79403956256564
CTC_test_028	CTC	windows	ordinary_eta	ordinary	1.0	512	335901	Mixture_Bphi5	670908	-335454	38.14577102714572
CTC_test_028	CTC	windows	ordinary_reward	ordinary	1.0	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_reward	ordinary	1.0	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_reward	ordinary	1.0	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_reward	ordinary	1.0	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_reward	ordinary	1.0	512	335901	Naive	0	0	0.0
CTC_test_028	CTC	windows	ordinary_reward	ordinary	1.0	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	ordinary_reward	ordinary	1.0	512	335901	Mixture_Cd	0	167727	80.79403956256564
CTC_test_028	CTC	windows	ordinary_reward	ordinary	1.0	512	335901	Mixture_Bphi5	670908	-335454	38.14577102714572
CTC_test_028	CTC	windows	ordinary_05	ordinary	0.5	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_05	ordinary	0.5	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_05	ordinary	0.5	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_05	ordinary	0.5	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	ordinary_05	ordinary	0.5	512	335901	Naive	165788	0	49.35620912113986
CTC_test_028	CTC	windows	ordinary_05	ordinary	0.5	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	ordinary_05	ordinary	0.5	512	335901	Mixture_Cd	165788	84833	90.22023672677956
CTC_test_028	CTC	windows	ordinary_05	ordinary	0.5	512	335901	Mixture_Bphi5	505120	-169666	68.64958581985775
CTC_test_028	CTC	windows	cost_F1	cost	0.1	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_F1	cost	0.1	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_F1	cost	0.1	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_F1	cost	0.1	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_F1	cost	0.1	512	335901	Naive	266862	0	79.44662266560682
CTC_test_028	CTC	windows	cost_F1	cost	0.1	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	cost_F1	cost	0.1	512	335901	Mixture_Cd	266862	34296	95.96699434600265
CTC_test_028	CTC	windows	cost_F1	cost	0.1	512	335901	Mixture_Bphi5	404046	-68592	87.24648412587852
CTC_test_028	CTC	windows	cost_eta	cost	0.6	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_eta	cost	0.6	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_eta	cost	0.6	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_eta	cost	0.6	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_eta	cost	0.6	512	335901	Naive	129715	0	38.61703299484074
CTC_test_028	CTC	windows	cost_eta	cost	0.6	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	cost_eta	cost	0.6	512	335901	Mixture_Cd	129715	205739/2	88.16923659224216
CTC_test_028	CTC	windows	cost_eta	cost	0.6	512	335901	Mixture_Bphi5	541193	-205739	62.01240996263345
CTC_test_028	CTC	windows	cost_reward	cost	0.3	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_reward	cost	0.3	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_reward	cost	0.3	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_reward	cost	0.3	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_reward	cost	0.3	512	335901	Naive	214297	0	63.79766657437757
CTC_test_028	CTC	windows	cost_reward	cost	0.3	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	cost_reward	cost	0.3	512	335901	Mixture_Cd	214297	121157/2	92.97830967680522
CTC_test_028	CTC	windows	cost_reward	cost	0.3	512	335901	Mixture_Bphi5	456611	-121157	77.57489737304414
CTC_test_028	CTC	windows	cost_05	cost	0.5	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_05	cost	0.5	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_05	cost	0.5	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_05	cost	0.5	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	cost_05	cost	0.5	512	335901	Naive	129715	0	38.61703299484074
CTC_test_028	CTC	windows	cost_05	cost	0.5	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	cost_05	cost	0.5	512	335901	Mixture_Cd	129715	205739/2	88.16923659224216
CTC_test_028	CTC	windows	cost_05	cost	0.5	512	335901	Mixture_Bphi5	541193	-205739	62.01240996263345
CTC_test_028	CTC	windows	all_negative	constant	1	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	all_negative	constant	1	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	all_negative	constant	1	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	all_negative	constant	1	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	all_negative	constant	1	512	335901	Naive	0	0	0.0
CTC_test_028	CTC	windows	all_negative	constant	1	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	all_negative	constant	1	512	335901	Mixture_Cd	0	167727	80.79403956256564
CTC_test_028	CTC	windows	all_negative	constant	1	512	335901	Mixture_Bphi5	670908	-335454	38.14577102714572
CTC_test_028	CTC	windows	all_positive	constant	0	512	335901	Shaped	303107	0	90.23700435544997
CTC_test_028	CTC	windows	all_positive	constant	0	512	335901	Shaped_filtered	303107	0	90.23700435544997
CTC_test_028	CTC	windows	all_positive	constant	0	512	335901	SUM_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	all_positive	constant	0	512	335901	MAX_phi3	303107	0	90.23700435544997
CTC_test_028	CTC	windows	all_positive	constant	0	512	335901	Naive	257978	0	76.80179576720522
CTC_test_028	CTC	windows	all_positive	constant	0	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	all_positive	constant	0	512	335901	Mixture_Cd	257978	38738	95.46187735558793
CTC_test_028	CTC	windows	all_positive	constant	0	512	335901	Mixture_Bphi5	412930	-77476	85.61189120830635
CTC_test_028	CTC	windows	perfect	oracle	NA	512	335901	Shaped	335465	0	99.8701998505512
CTC_test_028	CTC	windows	perfect	oracle	NA	512	335901	Shaped_filtered	335465	0	99.8701998505512
CTC_test_028	CTC	windows	perfect	oracle	NA	512	335901	SUM_phi3	335465	0	99.8701998505512
CTC_test_028	CTC	windows	perfect	oracle	NA	512	335901	MAX_phi3	335465	0	99.8701998505512
CTC_test_028	CTC	windows	perfect	oracle	NA	512	335901	Naive	335901	0	100.0
CTC_test_028	CTC	windows	perfect	oracle	NA	512	335901	LR	335454	0	99.8669250761385
CTC_test_028	CTC	windows	perfect	oracle	NA	512	335901	Mixture_Cd	335901	-447/2	99.89234012507089
CTC_test_028	CTC	windows	perfect	oracle	NA	512	335901	Mixture_Bphi5	335007	447	99.94916990213521
CTC_test_029	CTC	windows	ordinary_F1	ordinary	0.2	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_F1	ordinary	0.2	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_F1	ordinary	0.2	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_F1	ordinary	0.2	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_F1	ordinary	0.2	512	251134	Naive	99778	0	39.730980273479496
CTC_test_029	CTC	windows	ordinary_F1	ordinary	0.2	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	ordinary_F1	ordinary	0.2	512	251134	Mixture_Cd	99778	89681/2	68.62131494442794
CTC_test_029	CTC	windows	ordinary_F1	ordinary	0.2	512	251134	Mixture_Bphi5	279140	-89681	53.3711460236052
CTC_test_029	CTC	windows	ordinary_eta	ordinary	1.0	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_eta	ordinary	1.0	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_eta	ordinary	1.0	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_eta	ordinary	1.0	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_eta	ordinary	1.0	512	251134	Naive	0	0	0.0
CTC_test_029	CTC	windows	ordinary_eta	ordinary	1.0	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	ordinary_eta	ordinary	1.0	512	251134	Mixture_Cd	0	189459/2	61.03337291536915
CTC_test_029	CTC	windows	ordinary_eta	ordinary	1.0	512	251134	Mixture_Bphi5	378918	-189459	28.816049808243278
CTC_test_029	CTC	windows	ordinary_reward	ordinary	1.0	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_reward	ordinary	1.0	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_reward	ordinary	1.0	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_reward	ordinary	1.0	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_reward	ordinary	1.0	512	251134	Naive	0	0	0.0
CTC_test_029	CTC	windows	ordinary_reward	ordinary	1.0	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	ordinary_reward	ordinary	1.0	512	251134	Mixture_Cd	0	189459/2	61.03337291536915
CTC_test_029	CTC	windows	ordinary_reward	ordinary	1.0	512	251134	Mixture_Bphi5	378918	-189459	28.816049808243278
CTC_test_029	CTC	windows	ordinary_05	ordinary	0.5	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_05	ordinary	0.5	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_05	ordinary	0.5	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_05	ordinary	0.5	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	ordinary_05	ordinary	0.5	512	251134	Naive	99245	0	39.5187429818344
CTC_test_029	CTC	windows	ordinary_05	ordinary	0.5	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	ordinary_05	ordinary	0.5	512	251134	Mixture_Cd	99245	45107	68.58078122856384
CTC_test_029	CTC	windows	ordinary_05	ordinary	0.5	512	251134	Mixture_Bphi5	279673	-90214	53.239976163688304
CTC_test_029	CTC	windows	cost_F1	cost	0.1	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_F1	cost	0.1	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_F1	cost	0.1	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_F1	cost	0.1	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_F1	cost	0.1	512	251134	Naive	175127	0	69.7344843788575
CTC_test_029	CTC	windows	cost_F1	cost	0.1	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	cost_F1	cost	0.1	512	251134	Mixture_Cd	175127	7166	74.35147433775663
CTC_test_029	CTC	windows	cost_F1	cost	0.1	512	251134	Mixture_Bphi5	203791	-14332	71.91433134232582
CTC_test_029	CTC	windows	cost_eta	cost	0.6	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_eta	cost	0.6	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_eta	cost	0.6	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_eta	cost	0.6	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_eta	cost	0.6	512	251134	Naive	0	0	0.0
CTC_test_029	CTC	windows	cost_eta	cost	0.6	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	cost_eta	cost	0.6	512	251134	Mixture_Cd	0	189459/2	61.03337291536915
CTC_test_029	CTC	windows	cost_eta	cost	0.6	512	251134	Mixture_Bphi5	378918	-189459	28.816049808243278
CTC_test_029	CTC	windows	cost_reward	cost	0.3	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_reward	cost	0.3	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_reward	cost	0.3	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_reward	cost	0.3	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_reward	cost	0.3	512	251134	Naive	93172	0	37.10051207721774
CTC_test_029	CTC	windows	cost_reward	cost	0.3	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	cost_reward	cost	0.3	512	251134	Mixture_Cd	93172	96287/2	68.11894022210477
CTC_test_029	CTC	windows	cost_reward	cost	0.3	512	251134	Mixture_Bphi5	285746	-96287	51.745427271989804
CTC_test_029	CTC	windows	cost_05	cost	0.5	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_05	cost	0.5	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_05	cost	0.5	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_05	cost	0.5	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	cost_05	cost	0.5	512	251134	Naive	51352	0	20.44804765583314
CTC_test_029	CTC	windows	cost_05	cost	0.5	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	cost_05	cost	0.5	512	251134	Mixture_Cd	51352	138107/2	64.93860251584447
CTC_test_029	CTC	windows	cost_05	cost	0.5	512	251134	Mixture_Bphi5	327566	-138107	41.45363826312577
CTC_test_029	CTC	windows	all_negative	constant	1	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	all_negative	constant	1	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	all_negative	constant	1	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	all_negative	constant	1	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	all_negative	constant	1	512	251134	Naive	0	0	0.0
CTC_test_029	CTC	windows	all_negative	constant	1	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	all_negative	constant	1	512	251134	Mixture_Cd	0	189459/2	61.03337291536915
CTC_test_029	CTC	windows	all_negative	constant	1	512	251134	Mixture_Bphi5	378918	-189459	28.816049808243278
CTC_test_029	CTC	windows	all_positive	constant	0	512	251134	Shaped	221459	0	88.18359919405576
CTC_test_029	CTC	windows	all_positive	constant	0	512	251134	Shaped_filtered	221459	0	88.18359919405576
CTC_test_029	CTC	windows	all_positive	constant	0	512	251134	SUM_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	all_positive	constant	0	512	251134	MAX_phi3	221459	0	88.18359919405576
CTC_test_029	CTC	windows	all_positive	constant	0	512	251134	Naive	223981	0	89.18784393988867
CTC_test_029	CTC	windows	all_positive	constant	0	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	all_positive	constant	0	512	251134	Mixture_Cd	223981	-17261	78.06673541622722
CTC_test_029	CTC	windows	all_positive	constant	0	512	251134	Mixture_Bphi5	154937	34522	83.93716874641581
CTC_test_029	CTC	windows	perfect	oracle	NA	512	251134	Shaped	248612	0	98.9957552541671
CTC_test_029	CTC	windows	perfect	oracle	NA	512	251134	Shaped_filtered	248612	0	98.9957552541671
CTC_test_029	CTC	windows	perfect	oracle	NA	512	251134	SUM_phi3	248612	0	98.9957552541671
CTC_test_029	CTC	windows	perfect	oracle	NA	512	251134	MAX_phi3	248612	0	98.9957552541671
CTC_test_029	CTC	windows	perfect	oracle	NA	512	251134	Naive	251134	0	100.0
CTC_test_029	CTC	windows	perfect	oracle	NA	512	251134	LR	189459	0	75.44139781949079
CTC_test_029	CTC	windows	perfect	oracle	NA	512	251134	Mixture_Cd	251134	-61675/2	80.1316734778744
CTC_test_029	CTC	windows	perfect	oracle	NA	512	251134	Mixture_Bphi5	127784	61675	90.61944868323278
CTC_test_030	CTC	windows	ordinary_F1	ordinary	0.2	81	85756	Shaped	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_F1	ordinary	0.2	81	85756	Shaped_filtered	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_F1	ordinary	0.2	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_F1	ordinary	0.2	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_F1	ordinary	0.2	81	85756	Naive	37297	0	43.4920005597276
CTC_test_030	CTC	windows	ordinary_F1	ordinary	0.2	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_F1	ordinary	0.2	81	85756	Mixture_Cd	37297	16122	73.91079803935096
CTC_test_030	CTC	windows	ordinary_F1	ordinary	0.2	81	85756	Mixture_Bphi5	101785	-32244	57.853808557708376
CTC_test_030	CTC	windows	ordinary_eta	ordinary	1.0	81	85756	Shaped	69929	0	81.54414851438966
CTC_test_030	CTC	windows	ordinary_eta	ordinary	1.0	81	85756	Shaped_filtered	69929	0	81.54414851438966
CTC_test_030	CTC	windows	ordinary_eta	ordinary	1.0	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_eta	ordinary	1.0	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_eta	ordinary	1.0	81	85756	Naive	0	0	0.0
CTC_test_030	CTC	windows	ordinary_eta	ordinary	1.0	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_eta	ordinary	1.0	81	85756	Mixture_Cd	0	69541/2	65.60456505180771
CTC_test_030	CTC	windows	ordinary_eta	ordinary	1.0	81	85756	Mixture_Bphi5	139082	-69541	30.974273973067252
CTC_test_030	CTC	windows	ordinary_reward	ordinary	1.0	81	85756	Shaped	69929	0	81.54414851438966
CTC_test_030	CTC	windows	ordinary_reward	ordinary	1.0	81	85756	Shaped_filtered	69929	0	81.54414851438966
CTC_test_030	CTC	windows	ordinary_reward	ordinary	1.0	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_reward	ordinary	1.0	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_reward	ordinary	1.0	81	85756	Naive	0	0	0.0
CTC_test_030	CTC	windows	ordinary_reward	ordinary	1.0	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_reward	ordinary	1.0	81	85756	Mixture_Cd	0	69541/2	65.60456505180771
CTC_test_030	CTC	windows	ordinary_reward	ordinary	1.0	81	85756	Mixture_Bphi5	139082	-69541	30.974273973067252
CTC_test_030	CTC	windows	ordinary_05	ordinary	0.5	81	85756	Shaped	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_05	ordinary	0.5	81	85756	Shaped_filtered	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_05	ordinary	0.5	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_05	ordinary	0.5	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_05	ordinary	0.5	81	85756	Naive	37219	0	43.40104482485191
CTC_test_030	CTC	windows	ordinary_05	ordinary	0.5	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	ordinary_05	ordinary	0.5	81	85756	Mixture_Cd	37219	16161	73.89342703972557
CTC_test_030	CTC	windows	ordinary_05	ordinary	0.5	81	85756	Mixture_Bphi5	101863	-32322	57.797594822083454
CTC_test_030	CTC	windows	cost_F1	cost	0.1	81	85756	Shaped	69929	0	81.54414851438966
CTC_test_030	CTC	windows	cost_F1	cost	0.1	81	85756	Shaped_filtered	69929	0	81.54414851438966
CTC_test_030	CTC	windows	cost_F1	cost	0.1	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_F1	cost	0.1	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_F1	cost	0.1	81	85756	Naive	33308	0	38.84043099025141
CTC_test_030	CTC	windows	cost_F1	cost	0.1	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_F1	cost	0.1	81	85756	Mixture_Cd	33308	36233/2	73.02242730209835
CTC_test_030	CTC	windows	cost_F1	cost	0.1	81	85756	Mixture_Bphi5	105774	-36233	54.97898046273737
CTC_test_030	CTC	windows	cost_eta	cost	0.6	81	85756	Shaped	69929	0	81.54414851438966
CTC_test_030	CTC	windows	cost_eta	cost	0.6	81	85756	Shaped_filtered	69929	0	81.54414851438966
CTC_test_030	CTC	windows	cost_eta	cost	0.6	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_eta	cost	0.6	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_eta	cost	0.6	81	85756	Naive	0	0	0.0
CTC_test_030	CTC	windows	cost_eta	cost	0.6	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_eta	cost	0.6	81	85756	Mixture_Cd	0	69541/2	65.60456505180771
CTC_test_030	CTC	windows	cost_eta	cost	0.6	81	85756	Mixture_Bphi5	139082	-69541	30.974273973067252
CTC_test_030	CTC	windows	cost_reward	cost	0.3	81	85756	Shaped	69929	0	81.54414851438966
CTC_test_030	CTC	windows	cost_reward	cost	0.3	81	85756	Shaped_filtered	69929	0	81.54414851438966
CTC_test_030	CTC	windows	cost_reward	cost	0.3	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_reward	cost	0.3	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_reward	cost	0.3	81	85756	Naive	21641	0	25.235552031344746
CTC_test_030	CTC	windows	cost_reward	cost	0.3	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_reward	cost	0.3	81	85756	Mixture_Cd	21641	23950	70.42412662736132
CTC_test_030	CTC	windows	cost_reward	cost	0.3	81	85756	Mixture_Bphi5	117441	-47900	46.57070285330477
CTC_test_030	CTC	windows	cost_05	cost	0.5	81	85756	Shaped	69929	0	81.54414851438966
CTC_test_030	CTC	windows	cost_05	cost	0.5	81	85756	Shaped_filtered	69929	0	81.54414851438966
CTC_test_030	CTC	windows	cost_05	cost	0.5	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_05	cost	0.5	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_05	cost	0.5	81	85756	Naive	0	0	0.0
CTC_test_030	CTC	windows	cost_05	cost	0.5	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	cost_05	cost	0.5	81	85756	Mixture_Cd	0	69541/2	65.60456505180771
CTC_test_030	CTC	windows	cost_05	cost	0.5	81	85756	Mixture_Bphi5	139082	-69541	30.974273973067252
CTC_test_030	CTC	windows	all_negative	constant	1	81	85756	Shaped	69929	0	81.54414851438966
CTC_test_030	CTC	windows	all_negative	constant	1	81	85756	Shaped_filtered	69929	0	81.54414851438966
CTC_test_030	CTC	windows	all_negative	constant	1	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	all_negative	constant	1	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	all_negative	constant	1	81	85756	Naive	0	0	0.0
CTC_test_030	CTC	windows	all_negative	constant	1	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	all_negative	constant	1	81	85756	Mixture_Cd	0	69541/2	65.60456505180771
CTC_test_030	CTC	windows	all_negative	constant	1	81	85756	Mixture_Bphi5	139082	-69541	30.974273973067252
CTC_test_030	CTC	windows	all_positive	constant	0	81	85756	Shaped	69541	0	81.09170203834134
CTC_test_030	CTC	windows	all_positive	constant	0	81	85756	Shaped_filtered	69541	0	81.09170203834134
CTC_test_030	CTC	windows	all_positive	constant	0	81	85756	SUM_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	all_positive	constant	0	81	85756	MAX_phi3	69541	0	81.09170203834134
CTC_test_030	CTC	windows	all_positive	constant	0	81	85756	Naive	56024	0	65.32953962404963
CTC_test_030	CTC	windows	all_positive	constant	0	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	all_positive	constant	0	81	85756	Mixture_Cd	56024	13517/2	78.08139688530967
CTC_test_030	CTC	windows	all_positive	constant	0	81	85756	Mixture_Bphi5	83058	-13517	71.35014993011296
CTC_test_030	CTC	windows	perfect	oracle	NA	81	85756	Shaped	78780	0	91.86529222445077
CTC_test_030	CTC	windows	perfect	oracle	NA	81	85756	Shaped_filtered	78780	0	91.86529222445077
CTC_test_030	CTC	windows	perfect	oracle	NA	81	85756	SUM_phi3	85629	0	99.85190540603573
CTC_test_030	CTC	windows	perfect	oracle	NA	81	85756	MAX_phi3	85629	0	99.85190540603573
CTC_test_030	CTC	windows	perfect	oracle	NA	81	85756	Naive	85756	0	100.0
CTC_test_030	CTC	windows	perfect	oracle	NA	81	85756	LR	69541	0	81.09170203834134
CTC_test_030	CTC	windows	perfect	oracle	NA	81	85756	Mixture_Cd	85756	-16215/2	84.70286561431297
CTC_test_030	CTC	windows	perfect	oracle	NA	81	85756	Mixture_Bphi5	53326	16215	92.77767284805677
CTC_continuous_tail	CTC	continuous_tail	ordinary_F1	ordinary	0.2	15441	6390734	Shaped	6000697	0	93.8968356373462
CTC_continuous_tail	CTC	continuous_tail	ordinary_F1	ordinary	0.2	15441	6390734	Shaped_filtered	5992421	0	93.76733564563945
CTC_continuous_tail	CTC	continuous_tail	ordinary_F1	ordinary	0.2	15441	6390734	SUM_phi3	5972688	0	93.45856047208349
CTC_continuous_tail	CTC	continuous_tail	ordinary_F1	ordinary	0.2	15441	6390734	MAX_phi3	5992820	0	93.77357905993271
CTC_continuous_tail	CTC	continuous_tail	ordinary_F1	ordinary	0.2	15441	6390734	Naive	3437431	0	53.7877339285284
CTC_continuous_tail	CTC	continuous_tail	ordinary_F1	ordinary	0.2	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	ordinary_F1	ordinary	0.2	15441	6390734	Mixture_Cd	3437431	2630887/2	87.09270786861293
CTC_continuous_tail	CTC	continuous_tail	ordinary_F1	ordinary	0.2	15441	6390734	Mixture_Bphi5	8699205	-2630887	69.51220960596632
CTC_continuous_tail	CTC	continuous_tail	ordinary_eta	ordinary	1.0	15441	6390734	Shaped	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	ordinary_eta	ordinary	1.0	15441	6390734	Shaped_filtered	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	ordinary_eta	ordinary	1.0	15441	6390734	SUM_phi3	5973778	0	93.47561641589213
CTC_continuous_tail	CTC	continuous_tail	ordinary_eta	ordinary	1.0	15441	6390734	MAX_phi3	5993910	0	93.79063500374136
CTC_continuous_tail	CTC	continuous_tail	ordinary_eta	ordinary	1.0	15441	6390734	Naive	0	0	0.0
CTC_continuous_tail	CTC	continuous_tail	ordinary_eta	ordinary	1.0	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	ordinary_eta	ordinary	1.0	15441	6390734	Mixture_Cd	0	3034159	76.82016477718197
CTC_continuous_tail	CTC	continuous_tail	ordinary_eta	ordinary	1.0	15441	6390734	Mixture_Bphi5	12136636	-6068318	36.26956186029985
CTC_continuous_tail	CTC	continuous_tail	ordinary_reward	ordinary	1.0	15441	6390734	Shaped	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	ordinary_reward	ordinary	1.0	15441	6390734	Shaped_filtered	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	ordinary_reward	ordinary	1.0	15441	6390734	SUM_phi3	5973778	0	93.47561641589213
CTC_continuous_tail	CTC	continuous_tail	ordinary_reward	ordinary	1.0	15441	6390734	MAX_phi3	5993910	0	93.79063500374136
CTC_continuous_tail	CTC	continuous_tail	ordinary_reward	ordinary	1.0	15441	6390734	Naive	0	0	0.0
CTC_continuous_tail	CTC	continuous_tail	ordinary_reward	ordinary	1.0	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	ordinary_reward	ordinary	1.0	15441	6390734	Mixture_Cd	0	3034159	76.82016477718197
CTC_continuous_tail	CTC	continuous_tail	ordinary_reward	ordinary	1.0	15441	6390734	Mixture_Bphi5	12136636	-6068318	36.26956186029985
CTC_continuous_tail	CTC	continuous_tail	ordinary_05	ordinary	0.5	15441	6390734	Shaped	6001787	0	93.91389158115484
CTC_continuous_tail	CTC	continuous_tail	ordinary_05	ordinary	0.5	15441	6390734	Shaped_filtered	6001787	0	93.91389158115484
CTC_continuous_tail	CTC	continuous_tail	ordinary_05	ordinary	0.5	15441	6390734	SUM_phi3	5973778	0	93.47561641589213
CTC_continuous_tail	CTC	continuous_tail	ordinary_05	ordinary	0.5	15441	6390734	MAX_phi3	5993910	0	93.79063500374136
CTC_continuous_tail	CTC	continuous_tail	ordinary_05	ordinary	0.5	15441	6390734	Naive	3082462	0	48.23330152686687
CTC_continuous_tail	CTC	continuous_tail	ordinary_05	ordinary	0.5	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	ordinary_05	ordinary	0.5	15441	6390734	Mixture_Cd	3082462	1492928	86.03190567400243
CTC_continuous_tail	CTC	continuous_tail	ordinary_05	ordinary	0.5	15441	6390734	Mixture_Bphi5	9054174	-2985856	66.07938159352578
CTC_continuous_tail	CTC	continuous_tail	cost_F1	cost	0.1	15441	6390734	Shaped	6002195	0	93.92027582434193
CTC_continuous_tail	CTC	continuous_tail	cost_F1	cost	0.1	15441	6390734	Shaped_filtered	6002559	0	93.92597157071472
CTC_continuous_tail	CTC	continuous_tail	cost_F1	cost	0.1	15441	6390734	SUM_phi3	5974186	0	93.48200065907922
CTC_continuous_tail	CTC	continuous_tail	cost_F1	cost	0.1	15441	6390734	MAX_phi3	5993910	0	93.79063500374136
CTC_continuous_tail	CTC	continuous_tail	cost_F1	cost	0.1	15441	6390734	Naive	4580105	0	71.66790230981293
CTC_continuous_tail	CTC	continuous_tail	cost_F1	cost	0.1	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	cost_F1	cost	0.1	15441	6390734	Mixture_Cd	4580105	1488213/2	90.50751616715269
CTC_continuous_tail	CTC	continuous_tail	cost_F1	cost	0.1	15441	6390734	Mixture_Bphi5	7556531	-1488213	80.56276139017133
CTC_continuous_tail	CTC	continuous_tail	cost_eta	cost	0.6	15441	6390734	Shaped	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	cost_eta	cost	0.6	15441	6390734	Shaped_filtered	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	cost_eta	cost	0.6	15441	6390734	SUM_phi3	5973778	0	93.47561641589213
CTC_continuous_tail	CTC	continuous_tail	cost_eta	cost	0.6	15441	6390734	MAX_phi3	5993910	0	93.79063500374136
CTC_continuous_tail	CTC	continuous_tail	cost_eta	cost	0.6	15441	6390734	Naive	818977	0	12.815069442727548
CTC_continuous_tail	CTC	continuous_tail	cost_eta	cost	0.6	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	cost_eta	cost	0.6	15441	6390734	Mixture_Cd	818977	5249341/2	79.26762525664783
CTC_continuous_tail	CTC	continuous_tail	cost_eta	cost	0.6	15441	6390734	Mixture_Bphi5	11317659	-5249341	44.18971034409566
CTC_continuous_tail	CTC	continuous_tail	cost_reward	cost	0.3	15441	6390734	Shaped	6009467	0	94.03406557055888
CTC_continuous_tail	CTC	continuous_tail	cost_reward	cost	0.3	15441	6390734	Shaped_filtered	6009467	0	94.03406557055888
CTC_continuous_tail	CTC	continuous_tail	cost_reward	cost	0.3	15441	6390734	SUM_phi3	5984595	0	93.64487709862435
CTC_continuous_tail	CTC	continuous_tail	cost_reward	cost	0.3	15441	6390734	MAX_phi3	6000229	0	93.88951253486688
CTC_continuous_tail	CTC	continuous_tail	cost_reward	cost	0.3	15441	6390734	Naive	3592333	0	56.211586963250234
CTC_continuous_tail	CTC	continuous_tail	cost_reward	cost	0.3	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	cost_reward	cost	0.3	15441	6390734	Mixture_Cd	3592333	2475985/2	87.55562260637753
CTC_continuous_tail	CTC	continuous_tail	cost_reward	cost	0.3	15441	6390734	Mixture_Bphi5	8544303	-2475985	71.01023316515898
CTC_continuous_tail	CTC	continuous_tail	cost_05	cost	0.5	15441	6390734	Shaped	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	cost_05	cost	0.5	15441	6390734	Shaped_filtered	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	cost_05	cost	0.5	15441	6390734	SUM_phi3	5973778	0	93.47561641589213
CTC_continuous_tail	CTC	continuous_tail	cost_05	cost	0.5	15441	6390734	MAX_phi3	5993910	0	93.79063500374136
CTC_continuous_tail	CTC	continuous_tail	cost_05	cost	0.5	15441	6390734	Naive	1645664	0	25.75078230450524
CTC_continuous_tail	CTC	continuous_tail	cost_05	cost	0.5	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	cost_05	cost	0.5	15441	6390734	Mixture_Cd	1645664	2211327	81.73812657889279
CTC_continuous_tail	CTC	continuous_tail	cost_05	cost	0.5	15441	6390734	Mixture_Bphi5	10490972	-4422654	52.18442056138345
CTC_continuous_tail	CTC	continuous_tail	all_negative	constant	1	15441	6390734	Shaped	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	all_negative	constant	1	15441	6390734	Shaped_filtered	6008303	0	94.01585170028983
CTC_continuous_tail	CTC	continuous_tail	all_negative	constant	1	15441	6390734	SUM_phi3	5973778	0	93.47561641589213
CTC_continuous_tail	CTC	continuous_tail	all_negative	constant	1	15441	6390734	MAX_phi3	5993910	0	93.79063500374136
CTC_continuous_tail	CTC	continuous_tail	all_negative	constant	1	15441	6390734	Naive	0	0	0.0
CTC_continuous_tail	CTC	continuous_tail	all_negative	constant	1	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	all_negative	constant	1	15441	6390734	Mixture_Cd	0	3034159	76.82016477718197
CTC_continuous_tail	CTC	continuous_tail	all_negative	constant	1	15441	6390734	Mixture_Bphi5	12136636	-6068318	36.26956186029985
CTC_continuous_tail	CTC	continuous_tail	all_positive	constant	0	15441	6390734	Shaped	5973778	0	93.47561641589213
CTC_continuous_tail	CTC	continuous_tail	all_positive	constant	0	15441	6390734	Shaped_filtered	5963210	0	93.31025199922263
CTC_continuous_tail	CTC	continuous_tail	all_positive	constant	0	15441	6390734	SUM_phi3	5973778	0	93.47561641589213
CTC_continuous_tail	CTC	continuous_tail	all_positive	constant	0	15441	6390734	MAX_phi3	5993910	0	93.79063500374136
CTC_continuous_tail	CTC	continuous_tail	all_positive	constant	0	15441	6390734	Naive	5644076	0	88.3165533098389
CTC_continuous_tail	CTC	continuous_tail	all_positive	constant	0	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	all_positive	constant	0	15441	6390734	Mixture_Cd	5644076	212121	93.68712557474018
CTC_continuous_tail	CTC	continuous_tail	all_positive	constant	0	15441	6390734	Mixture_Bphi5	6492560	-424242	90.85219357502233
CTC_continuous_tail	CTC	continuous_tail	perfect	oracle	NA	15441	6390734	Shaped	6163426	0	96.44316286673799
CTC_continuous_tail	CTC	continuous_tail	perfect	oracle	NA	15441	6390734	Shaped_filtered	6163426	0	96.44316286673799
CTC_continuous_tail	CTC	continuous_tail	perfect	oracle	NA	15441	6390734	SUM_phi3	6173495	0	96.60071910362721
CTC_continuous_tail	CTC	continuous_tail	perfect	oracle	NA	15441	6390734	MAX_phi3	6172918	0	96.59169040676704
CTC_continuous_tail	CTC	continuous_tail	perfect	oracle	NA	15441	6390734	Naive	6390734	0	100.0
CTC_continuous_tail	CTC	continuous_tail	perfect	oracle	NA	15441	6390734	LR	6068318	0	94.9549457073319
CTC_continuous_tail	CTC	continuous_tail	perfect	oracle	NA	15441	6390734	Mixture_Cd	6390734	-161208	95.91846533968723
CTC_continuous_tail	CTC	continuous_tail	perfect	oracle	NA	15441	6390734	Mixture_Bphi5	5745902	322416	98.07296073528936


==> anc/P2_decision_aligned/summary.tsv <==
dataset	scope	condition	method	n_instances	mean_percent	min_percent	max_percent	pooled_percent
CTC	continuous_tail	all_negative	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	all_negative	MAX_phi3	1	93.79063500374136	93.79063500374136	93.79063500374136	93.79063500374136
CTC	continuous_tail	all_negative	Mixture_Bphi5	1	36.26956186029985	36.26956186029985	36.26956186029985	36.26956186029985
CTC	continuous_tail	all_negative	Mixture_Cd	1	76.82016477718197	76.82016477718197	76.82016477718197	76.82016477718197
CTC	continuous_tail	all_negative	Naive	1	0.0	0.0	0.0	0.0
CTC	continuous_tail	all_negative	SUM_phi3	1	93.47561641589213	93.47561641589213	93.47561641589213	93.47561641589213
CTC	continuous_tail	all_negative	Shaped	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	all_negative	Shaped_filtered	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	all_positive	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	all_positive	MAX_phi3	1	93.79063500374136	93.79063500374136	93.79063500374136	93.79063500374136
CTC	continuous_tail	all_positive	Mixture_Bphi5	1	90.85219357502233	90.85219357502233	90.85219357502233	90.85219357502233
CTC	continuous_tail	all_positive	Mixture_Cd	1	93.68712557474018	93.68712557474018	93.68712557474018	93.68712557474018
CTC	continuous_tail	all_positive	Naive	1	88.3165533098389	88.3165533098389	88.3165533098389	88.3165533098389
CTC	continuous_tail	all_positive	SUM_phi3	1	93.47561641589213	93.47561641589213	93.47561641589213	93.47561641589213
CTC	continuous_tail	all_positive	Shaped	1	93.47561641589213	93.47561641589213	93.47561641589213	93.47561641589213
CTC	continuous_tail	all_positive	Shaped_filtered	1	93.31025199922263	93.31025199922263	93.31025199922263	93.31025199922263
CTC	continuous_tail	cost_05	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	cost_05	MAX_phi3	1	93.79063500374136	93.79063500374136	93.79063500374136	93.79063500374136
CTC	continuous_tail	cost_05	Mixture_Bphi5	1	52.18442056138345	52.18442056138345	52.18442056138345	52.18442056138345
CTC	continuous_tail	cost_05	Mixture_Cd	1	81.73812657889279	81.73812657889279	81.73812657889279	81.73812657889279
CTC	continuous_tail	cost_05	Naive	1	25.75078230450524	25.75078230450524	25.75078230450524	25.75078230450524
CTC	continuous_tail	cost_05	SUM_phi3	1	93.47561641589213	93.47561641589213	93.47561641589213	93.47561641589213
CTC	continuous_tail	cost_05	Shaped	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	cost_05	Shaped_filtered	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	cost_F1	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	cost_F1	MAX_phi3	1	93.79063500374136	93.79063500374136	93.79063500374136	93.79063500374136
CTC	continuous_tail	cost_F1	Mixture_Bphi5	1	80.56276139017133	80.56276139017133	80.56276139017133	80.56276139017133
CTC	continuous_tail	cost_F1	Mixture_Cd	1	90.50751616715269	90.50751616715269	90.50751616715269	90.50751616715269
CTC	continuous_tail	cost_F1	Naive	1	71.66790230981293	71.66790230981293	71.66790230981293	71.66790230981293
CTC	continuous_tail	cost_F1	SUM_phi3	1	93.48200065907922	93.48200065907922	93.48200065907922	93.48200065907922
CTC	continuous_tail	cost_F1	Shaped	1	93.92027582434193	93.92027582434193	93.92027582434193	93.92027582434193
CTC	continuous_tail	cost_F1	Shaped_filtered	1	93.92597157071472	93.92597157071472	93.92597157071472	93.92597157071472
CTC	continuous_tail	cost_eta	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	cost_eta	MAX_phi3	1	93.79063500374136	93.79063500374136	93.79063500374136	93.79063500374136
CTC	continuous_tail	cost_eta	Mixture_Bphi5	1	44.18971034409566	44.18971034409566	44.18971034409566	44.18971034409566
CTC	continuous_tail	cost_eta	Mixture_Cd	1	79.26762525664783	79.26762525664783	79.26762525664783	79.26762525664783
CTC	continuous_tail	cost_eta	Naive	1	12.815069442727548	12.815069442727548	12.815069442727548	12.815069442727548
CTC	continuous_tail	cost_eta	SUM_phi3	1	93.47561641589213	93.47561641589213	93.47561641589213	93.47561641589213
CTC	continuous_tail	cost_eta	Shaped	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	cost_eta	Shaped_filtered	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	cost_reward	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	cost_reward	MAX_phi3	1	93.88951253486688	93.88951253486688	93.88951253486688	93.88951253486688
CTC	continuous_tail	cost_reward	Mixture_Bphi5	1	71.01023316515898	71.01023316515898	71.01023316515898	71.01023316515898
CTC	continuous_tail	cost_reward	Mixture_Cd	1	87.55562260637753	87.55562260637753	87.55562260637753	87.55562260637753
CTC	continuous_tail	cost_reward	Naive	1	56.211586963250234	56.211586963250234	56.211586963250234	56.211586963250234
CTC	continuous_tail	cost_reward	SUM_phi3	1	93.64487709862435	93.64487709862435	93.64487709862435	93.64487709862435
CTC	continuous_tail	cost_reward	Shaped	1	94.03406557055888	94.03406557055888	94.03406557055888	94.03406557055888
CTC	continuous_tail	cost_reward	Shaped_filtered	1	94.03406557055888	94.03406557055888	94.03406557055888	94.03406557055888
CTC	continuous_tail	ordinary_05	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	ordinary_05	MAX_phi3	1	93.79063500374136	93.79063500374136	93.79063500374136	93.79063500374136
CTC	continuous_tail	ordinary_05	Mixture_Bphi5	1	66.07938159352578	66.07938159352578	66.07938159352578	66.07938159352578
CTC	continuous_tail	ordinary_05	Mixture_Cd	1	86.03190567400243	86.03190567400243	86.03190567400243	86.03190567400243
CTC	continuous_tail	ordinary_05	Naive	1	48.23330152686687	48.23330152686687	48.23330152686687	48.23330152686687
CTC	continuous_tail	ordinary_05	SUM_phi3	1	93.47561641589213	93.47561641589213	93.47561641589213	93.47561641589213
CTC	continuous_tail	ordinary_05	Shaped	1	93.91389158115484	93.91389158115484	93.91389158115484	93.91389158115484
CTC	continuous_tail	ordinary_05	Shaped_filtered	1	93.91389158115484	93.91389158115484	93.91389158115484	93.91389158115484
CTC	continuous_tail	ordinary_F1	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	ordinary_F1	MAX_phi3	1	93.77357905993271	93.77357905993271	93.77357905993271	93.77357905993271
CTC	continuous_tail	ordinary_F1	Mixture_Bphi5	1	69.51220960596632	69.51220960596632	69.51220960596632	69.51220960596632
CTC	continuous_tail	ordinary_F1	Mixture_Cd	1	87.09270786861293	87.09270786861293	87.09270786861293	87.09270786861293
CTC	continuous_tail	ordinary_F1	Naive	1	53.7877339285284	53.7877339285284	53.7877339285284	53.7877339285284
CTC	continuous_tail	ordinary_F1	SUM_phi3	1	93.45856047208349	93.45856047208349	93.45856047208349	93.45856047208349
CTC	continuous_tail	ordinary_F1	Shaped	1	93.8968356373462	93.8968356373462	93.8968356373462	93.8968356373462
CTC	continuous_tail	ordinary_F1	Shaped_filtered	1	93.76733564563945	93.76733564563945	93.76733564563945	93.76733564563945
CTC	continuous_tail	ordinary_eta	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	ordinary_eta	MAX_phi3	1	93.79063500374136	93.79063500374136	93.79063500374136	93.79063500374136
CTC	continuous_tail	ordinary_eta	Mixture_Bphi5	1	36.26956186029985	36.26956186029985	36.26956186029985	36.26956186029985
CTC	continuous_tail	ordinary_eta	Mixture_Cd	1	76.82016477718197	76.82016477718197	76.82016477718197	76.82016477718197
CTC	continuous_tail	ordinary_eta	Naive	1	0.0	0.0	0.0	0.0
CTC	continuous_tail	ordinary_eta	SUM_phi3	1	93.47561641589213	93.47561641589213	93.47561641589213	93.47561641589213
CTC	continuous_tail	ordinary_eta	Shaped	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	ordinary_eta	Shaped_filtered	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	ordinary_reward	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	ordinary_reward	MAX_phi3	1	93.79063500374136	93.79063500374136	93.79063500374136	93.79063500374136
CTC	continuous_tail	ordinary_reward	Mixture_Bphi5	1	36.26956186029985	36.26956186029985	36.26956186029985	36.26956186029985
CTC	continuous_tail	ordinary_reward	Mixture_Cd	1	76.82016477718197	76.82016477718197	76.82016477718197	76.82016477718197
CTC	continuous_tail	ordinary_reward	Naive	1	0.0	0.0	0.0	0.0
CTC	continuous_tail	ordinary_reward	SUM_phi3	1	93.47561641589213	93.47561641589213	93.47561641589213	93.47561641589213
CTC	continuous_tail	ordinary_reward	Shaped	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	ordinary_reward	Shaped_filtered	1	94.01585170028983	94.01585170028983	94.01585170028983	94.01585170028983
CTC	continuous_tail	perfect	LR	1	94.9549457073319	94.9549457073319	94.9549457073319	94.9549457073319
CTC	continuous_tail	perfect	MAX_phi3	1	96.59169040676704	96.59169040676704	96.59169040676704	96.59169040676704
CTC	continuous_tail	perfect	Mixture_Bphi5	1	98.07296073528936	98.07296073528936	98.07296073528936	98.07296073528936
CTC	continuous_tail	perfect	Mixture_Cd	1	95.91846533968723	95.91846533968723	95.91846533968723	95.91846533968723
CTC	continuous_tail	perfect	Naive	1	100.0	100.0	100.0	100.0
CTC	continuous_tail	perfect	SUM_phi3	1	96.60071910362721	96.60071910362721	96.60071910362721	96.60071910362721
CTC	continuous_tail	perfect	Shaped	1	96.44316286673799	96.44316286673799	96.44316286673799	96.44316286673799
CTC	continuous_tail	perfect	Shaped_filtered	1	96.44316286673799	96.44316286673799	96.44316286673799	96.44316286673799
CTC	windows	all_negative	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	all_negative	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	windows	all_negative	Mixture_Bphi5	31	34.85416175932891	28.816049808243278	38.14577102714572	35.13813424939758
CTC	windows	all_negative	Mixture_Cd	31	73.82229925564545	61.03337291536915	80.79403956256564	74.42376264148086
CTC	windows	all_negative	Naive	31	0.0	0.0	0.0	0.0
CTC	windows	all_negative	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	windows	all_negative	Shaped	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	all_negative	Shaped_filtered	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	all_positive	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	all_positive	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	windows	all_positive	Mixture_Bphi5	31	86.46657061766187	71.35014993011296	93.22124820870249	87.14284708778099
CTC	windows	all_positive	Mixture_Cd	31	89.77141071349843	78.06673541622722	96.19069427629228	90.49410269613034
CTC	windows	all_positive	Naive	31	83.5106317740389	65.32953962404963	95.10166944042936	84.1453929476824
CTC	windows	all_positive	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	windows	all_positive	Shaped	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	windows	all_positive	Shaped_filtered	31	89.45781614090673	79.09494977776222	97.40226557687686	90.07602878230291
CTC	windows	cost_05	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	cost_05	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	windows	cost_05	Mixture_Bphi5	31	54.09166000282666	30.974273973067252	75.23192607203792	55.272329739436564
CTC	windows	cost_05	Mixture_Cd	31	79.76701314214448	64.93860251584447	90.44029575855284	80.64557121597035
CTC	windows	cost_05	Naive	31	31.12692601649576	0.0	66.3340521756797	32.57781263901793
CTC	windows	cost_05	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	windows	cost_05	Shaped	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	cost_05	Shaped_filtered	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	cost_F1	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	cost_F1	MAX_phi3	31	90.36679690806189	79.09494977776222	97.40226557687686	91.03394075550034
CTC	windows	cost_F1	Mixture_Bphi5	31	80.11918595260758	54.97898046273737	90.28784878132163	81.38047368119803
CTC	windows	cost_F1	Mixture_Cd	31	87.80996098216174	73.02242730209835	95.96699434600265	88.71343138556196
CTC	windows	cost_F1	Naive	31	73.24034764631114	38.84043099025141	87.36246469054103	74.82167691996261
CTC	windows	cost_F1	SUM_phi3	31	90.00227141384752	79.09494977776222	97.40226557687686	90.67266282711292
CTC	windows	cost_F1	Shaped	31	90.20826022815966	79.09494977776222	97.30758174883617	90.8615547047866
CTC	windows	cost_F1	Shaped_filtered	31	90.20826022815966	79.09494977776222	97.30758174883617	90.8615547047866
CTC	windows	cost_eta	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	cost_eta	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	windows	cost_eta	Mixture_Bphi5	31	48.223344614627685	28.816049808243278	69.30897881562066	49.11154490975661
CTC	windows	cost_eta	Mixture_Cd	31	77.95360395883895	61.03337291536915	88.16923659224216	78.74178400491185
CTC	windows	cost_eta	Naive	31	21.6317922616858	0.0	56.75052220122365	22.60945338722102
CTC	windows	cost_eta	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	windows	cost_eta	Shaped	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	cost_eta	Shaped_filtered	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	cost_reward	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	cost_reward	MAX_phi3	31	90.16749927306694	78.92632457679457	97.40226557687686	90.82128854756355
CTC	windows	cost_reward	Mixture_Bphi5	31	70.04308360214446	46.57070285330477	86.60300874519432	71.75297695708241
CTC	windows	cost_reward	Mixture_Cd	31	84.69627411880727	68.11894022210477	94.42600418088313	85.7383712845211
CTC	windows	cost_reward	Naive	31	56.93687156913916	25.235552031344746	79.60590891244601	59.244059993765276
CTC	windows	cost_reward	SUM_phi3	31	89.64788637504212	78.92632457679457	97.40226557687686	90.31267947338901
CTC	windows	cost_reward	Shaped	31	90.48034530278467	81.54414851438966	97.30758174883617	91.17587987568419
CTC	windows	cost_reward	Shaped_filtered	31	90.48034530278467	81.54414851438966	97.30758174883617	91.17587987568419
CTC	windows	ordinary_05	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	ordinary_05	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	windows	ordinary_05	Mixture_Bphi5	31	68.84261901955942	53.239976163688304	83.77698255568087	69.88588124648882
CTC	windows	ordinary_05	Mixture_Cd	31	84.32531016164326	68.58078122856384	93.55271406177481	85.16140697982311
CTC	windows	ordinary_05	Naive	31	54.99447907222611	35.79176196618889	75.03330248471592	56.22303567377573
CTC	windows	ordinary_05	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	windows	ordinary_05	Shaped	31	89.89976304042713	81.09170203834134	97.30758174883617	90.53030846599925
CTC	windows	ordinary_05	Shaped_filtered	31	89.89976304042713	81.09170203834134	97.30758174883617	90.53030846599925
CTC	windows	ordinary_F1	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	ordinary_F1	MAX_phi3	31	89.95051052779628	78.92632457679457	97.40226557687686	90.50825184484523
CTC	windows	ordinary_F1	Mixture_Bphi5	31	73.58987372072444	53.3711460236052	90.55747386510342	74.6377584094953
CTC	windows	ordinary_F1	Mixture_Cd	31	85.79229254092962	68.62131494442794	95.648001106598	86.62981777837433
CTC	windows	ordinary_F1	Naive	31	62.675698531963825	39.730980273479496	86.00436788378485	63.91173443388464
CTC	windows	ordinary_F1	SUM_phi3	31	89.42783073111379	78.92632457679457	97.40226557687686	89.99447057850084
CTC	windows	ordinary_F1	Shaped	31	89.80674634031136	81.09170203834134	97.30758174883617	90.36057262945518
CTC	windows	ordinary_F1	Shaped_filtered	31	89.66323007187403	79.09494977776222	97.30758174883617	90.23082815834236
CTC	windows	ordinary_eta	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	ordinary_eta	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	windows	ordinary_eta	Mixture_Bphi5	31	34.85416175932891	28.816049808243278	38.14577102714572	35.13813424939758
CTC	windows	ordinary_eta	Mixture_Cd	31	73.82229925564545	61.03337291536915	80.79403956256564	74.42376264148086
CTC	windows	ordinary_eta	Naive	31	0.0	0.0	0.0	0.0
CTC	windows	ordinary_eta	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	windows	ordinary_eta	Shaped	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	ordinary_eta	Shaped_filtered	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	ordinary_reward	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	ordinary_reward	MAX_phi3	31	90.45623748529452	81.09170203834134	97.40226557687686	91.0915187956059
CTC	windows	ordinary_reward	Mixture_Bphi5	31	34.85416175932891	28.816049808243278	38.14577102714572	35.13813424939758
CTC	windows	ordinary_reward	Mixture_Cd	31	73.82229925564545	61.03337291536915	80.79403956256564	74.42376264148086
CTC	windows	ordinary_reward	Naive	31	0.0	0.0	0.0	0.0
CTC	windows	ordinary_reward	SUM_phi3	31	89.93910200146776	81.09170203834134	97.40226557687686	90.58748347814353
CTC	windows	ordinary_reward	Shaped	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	ordinary_reward	Shaped_filtered	31	90.30017479530552	81.54414851438966	97.30758174883617	90.98576059467386
CTC	windows	perfect	LR	31	91.24938013530992	75.44139781949079	99.8669250761385	91.99282976617967
CTC	windows	perfect	MAX_phi3	31	96.83945952982127	85.31393427046201	99.92671931040604	96.97483548368088
CTC	windows	perfect	Mixture_Bphi5	31	96.6575606343184	90.61944868323278	99.94916990213521	96.94153312438709
CTC	windows	perfect	Mixture_Cd	31	92.92059981815072	80.1316734778744	99.89234012507089	93.52206320398611
CTC	windows	perfect	Naive	31	100.0	100.0	100.0	100.0
CTC	windows	perfect	SUM_phi3	31	96.78903460359	85.31393427046201	99.92671931040604	96.93001999568271
CTC	windows	perfect	Shaped	31	96.58380703777162	85.31393427046201	99.92671931040604	96.94591517421647
CTC	windows	perfect	Shaped_filtered	31	96.58380703777162	85.31393427046201	99.92671931040604	96.94591517421647
NASA	continuous_tail	all_negative	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	all_negative	MAX_phi3	1	95.73469263229872	95.73469263229872	95.73469263229872	95.73469263229872
NASA	continuous_tail	all_negative	Mixture_Bphi5	1	37.151579426481526	37.151579426481526	37.151579426481526	37.151579426481526
NASA	continuous_tail	all_negative	Mixture_Cd	1	78.68830796102918	78.68830796102918	78.68830796102918	78.68830796102918
NASA	continuous_tail	all_negative	Naive	1	0.0	0.0	0.0	0.0
NASA	continuous_tail	all_negative	SUM_phi3	1	95.73469263229872	95.73469263229872	95.73469263229872	95.73469263229872
NASA	continuous_tail	all_negative	Shaped	1	97.16288633433834	97.16288633433834	97.16288633433834	97.16288633433834
NASA	continuous_tail	all_negative	Shaped_filtered	1	97.16288633433834	97.16288633433834	97.16288633433834	97.16288633433834
NASA	continuous_tail	all_positive	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	all_positive	MAX_phi3	1	95.73469263229872	95.73469263229872	95.73469263229872	95.73469263229872
NASA	continuous_tail	all_positive	Mixture_Bphi5	1	94.14786836769647	94.14786836769647	94.14786836769647	94.14786836769647
NASA	continuous_tail	all_positive	Mixture_Cd	1	96.30112986016948	96.30112986016948	96.30112986016948	96.30112986016948
NASA	continuous_tail	all_positive	Naive	1	92.22193273949557	92.22193273949557	92.22193273949557	92.22193273949557
NASA	continuous_tail	all_positive	SUM_phi3	1	95.73469263229872	95.73469263229872	95.73469263229872	95.73469263229872
NASA	continuous_tail	all_positive	Shaped	1	95.73469263229872	95.73469263229872	95.73469263229872	95.73469263229872
NASA	continuous_tail	all_positive	Shaped_filtered	1	92.4732661625793	92.4732661625793	92.4732661625793	92.4732661625793
NASA	continuous_tail	cost_05	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	cost_05	MAX_phi3	1	95.62292432006802	95.62292432006802	95.62292432006802	95.62292432006802
NASA	continuous_tail	cost_05	Mixture_Bphi5	1	76.03207692976682	76.03207692976682	76.03207692976682	76.03207692976682
NASA	continuous_tail	cost_05	Mixture_Cd	1	90.70304243929706	90.70304243929706	90.70304243929706	90.70304243929706
NASA	continuous_tail	cost_05	Naive	1	62.909966459821035	62.909966459821035	62.909966459821035	62.909966459821035
NASA	continuous_tail	cost_05	SUM_phi3	1	95.62292432006802	95.62292432006802	95.62292432006802	95.62292432006802
NASA	continuous_tail	cost_05	Shaped	1	95.37895172170658	95.37895172170658	95.37895172170658	95.37895172170658
NASA	continuous_tail	cost_05	Shaped_filtered	1	95.37895172170658	95.37895172170658	95.37895172170658	95.37895172170658
NASA	continuous_tail	cost_F1	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	cost_F1	MAX_phi3	1	95.27793408768873	95.27793408768873	95.27793408768873	95.27793408768873
NASA	continuous_tail	cost_F1	Mixture_Bphi5	1	91.24718922887122	91.24718922887122	91.24718922887122	91.24718922887122
NASA	continuous_tail	cost_F1	Mixture_Cd	1	95.40477071104358	95.40477071104358	95.40477071104358	95.40477071104358
NASA	continuous_tail	cost_F1	Naive	1	87.52853530241852	87.52853530241852	87.52853530241852	87.52853530241852
NASA	continuous_tail	cost_F1	SUM_phi3	1	95.27793408768873	95.27793408768873	95.27793408768873	95.27793408768873
NASA	continuous_tail	cost_F1	Shaped	1	95.33623956772588	95.33623956772588	95.33623956772588	95.33623956772588
NASA	continuous_tail	cost_F1	Shaped_filtered	1	93.73477592584163	93.73477592584163	93.73477592584163	93.73477592584163
NASA	continuous_tail	cost_eta	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	cost_eta	MAX_phi3	1	95.62292432006802	95.62292432006802	95.62292432006802	95.62292432006802
NASA	continuous_tail	cost_eta	Mixture_Bphi5	1	76.03207692976682	76.03207692976682	76.03207692976682	76.03207692976682
NASA	continuous_tail	cost_eta	Mixture_Cd	1	90.70304243929706	90.70304243929706	90.70304243929706	90.70304243929706
NASA	continuous_tail	cost_eta	Naive	1	62.909966459821035	62.909966459821035	62.909966459821035	62.909966459821035
NASA	continuous_tail	cost_eta	SUM_phi3	1	95.62292432006802	95.62292432006802	95.62292432006802	95.62292432006802
NASA	continuous_tail	cost_eta	Shaped	1	95.37895172170658	95.37895172170658	95.37895172170658	95.37895172170658
NASA	continuous_tail	cost_eta	Shaped_filtered	1	95.37895172170658	95.37895172170658	95.37895172170658	95.37895172170658
NASA	continuous_tail	cost_reward	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	cost_reward	MAX_phi3	1	95.73469263229872	95.73469263229872	95.73469263229872	95.73469263229872
NASA	continuous_tail	cost_reward	Mixture_Bphi5	1	37.151579426481526	37.151579426481526	37.151579426481526	37.151579426481526
NASA	continuous_tail	cost_reward	Mixture_Cd	1	78.68830796102918	78.68830796102918	78.68830796102918	78.68830796102918
NASA	continuous_tail	cost_reward	Naive	1	0.0	0.0	0.0	0.0
NASA	continuous_tail	cost_reward	SUM_phi3	1	95.73469263229872	95.73469263229872	95.73469263229872	95.73469263229872
NASA	continuous_tail	cost_reward	Shaped	1	97.16288633433834	97.16288633433834	97.16288633433834	97.16288633433834
NASA	continuous_tail	cost_reward	Shaped_filtered	1	97.16288633433834	97.16288633433834	97.16288633433834	97.16288633433834
NASA	continuous_tail	ordinary_05	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	ordinary_05	MAX_phi3	1	95.73624227960867	95.73624227960867	95.73624227960867	95.73624227960867
NASA	continuous_tail	ordinary_05	Mixture_Bphi5	1	72.23298277629766	72.23298277629766	72.23298277629766	72.23298277629766
NASA	continuous_tail	ordinary_05	Mixture_Cd	1	89.52905778264459	89.52905778264459	89.52905778264459	89.52905778264459
NASA	continuous_tail	ordinary_05	Naive	1	56.76290299304693	56.76290299304693	56.76290299304693	56.76290299304693
NASA	continuous_tail	ordinary_05	SUM_phi3	1	95.73624227960867	95.73624227960867	95.73624227960867	95.73624227960867
NASA	continuous_tail	ordinary_05	Shaped	1	95.35686924753969	95.35686924753969	95.35686924753969	95.35686924753969
NASA	continuous_tail	ordinary_05	Shaped_filtered	1	95.35686924753969	95.35686924753969	95.35686924753969	95.35686924753969
NASA	continuous_tail	ordinary_F1	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	ordinary_F1	MAX_phi3	1	95.48355291512873	95.48355291512873	95.48355291512873	95.48355291512873
NASA	continuous_tail	ordinary_F1	Mixture_Bphi5	1	75.15964046908091	75.15964046908091	75.15964046908091	75.15964046908091
NASA	continuous_tail	ordinary_F1	Mixture_Cd	1	90.43344474643278	90.43344474643278	90.43344474643278	90.43344474643278
NASA	continuous_tail	ordinary_F1	Naive	1	61.49833461340658	61.49833461340658	61.49833461340658	61.49833461340658
NASA	continuous_tail	ordinary_F1	SUM_phi3	1	95.48355291512873	95.48355291512873	95.48355291512873	95.48355291512873
NASA	continuous_tail	ordinary_F1	Shaped	1	95.16732801094051	95.16732801094051	95.16732801094051	95.16732801094051
NASA	continuous_tail	ordinary_F1	Shaped_filtered	1	95.16732801094051	95.16732801094051	95.16732801094051	95.16732801094051
NASA	continuous_tail	ordinary_eta	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	ordinary_eta	MAX_phi3	1	93.95424472611437	93.95424472611437	93.95424472611437	93.95424472611437
NASA	continuous_tail	ordinary_eta	Mixture_Bphi5	1	76.52082092300869	76.52082092300869	76.52082092300869	76.52082092300869
NASA	continuous_tail	ordinary_eta	Mixture_Cd	1	90.85407263910747	90.85407263910747	90.85407263910747	90.85407263910747
NASA	continuous_tail	ordinary_eta	Naive	1	63.700770852683746	63.700770852683746	63.700770852683746	63.700770852683746
NASA	continuous_tail	ordinary_eta	SUM_phi3	1	93.95424472611437	93.95424472611437	93.95424472611437	93.95424472611437
NASA	continuous_tail	ordinary_eta	Shaped	1	94.017489706952	94.017489706952	94.017489706952	94.017489706952
NASA	continuous_tail	ordinary_eta	Shaped_filtered	1	93.83182258862772	93.83182258862772	93.83182258862772	93.83182258862772
NASA	continuous_tail	ordinary_reward	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	ordinary_reward	MAX_phi3	1	95.73469263229872	95.73469263229872	95.73469263229872	95.73469263229872
NASA	continuous_tail	ordinary_reward	Mixture_Bphi5	1	37.151579426481526	37.151579426481526	37.151579426481526	37.151579426481526
NASA	continuous_tail	ordinary_reward	Mixture_Cd	1	78.68830796102918	78.68830796102918	78.68830796102918	78.68830796102918
NASA	continuous_tail	ordinary_reward	Naive	1	0.0	0.0	0.0	0.0
NASA	continuous_tail	ordinary_reward	SUM_phi3	1	95.73469263229872	95.73469263229872	95.73469263229872	95.73469263229872
NASA	continuous_tail	ordinary_reward	Shaped	1	97.16288633433834	97.16288633433834	97.16288633433834	97.16288633433834
NASA	continuous_tail	ordinary_reward	Shaped_filtered	1	97.16288633433834	97.16288633433834	97.16288633433834	97.16288633433834
NASA	continuous_tail	perfect	LR	1	97.26409767426995	97.26409767426995	97.26409767426995	97.26409767426995
NASA	continuous_tail	perfect	MAX_phi3	1	97.17412127733553	97.17412127733553	97.17412127733553	97.17412127733553
NASA	continuous_tail	perfect	Mixture_Bphi5	1	98.954978301471	98.954978301471	98.954978301471	98.954978301471
NASA	continuous_tail	perfect	Mixture_Cd	1	97.78660852353444	97.78660852353444	97.78660852353444	97.78660852353444
NASA	continuous_tail	perfect	Naive	1	100.0	100.0	100.0	100.0
NASA	continuous_tail	perfect	SUM_phi3	1	97.17412127733553	97.17412127733553	97.17412127733553	97.17412127733553
NASA	continuous_tail	perfect	Shaped	1	97.17412127733553	97.17412127733553	97.17412127733553	97.17412127733553
NASA	continuous_tail	perfect	Shaped_filtered	1	97.17412127733553	97.17412127733553	97.17412127733553	97.17412127733553
NASA	windows	all_negative	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	all_negative	MAX_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	windows	all_negative	Mixture_Bphi5	7	36.99735428283049	35.83108467950554	37.820211310246634	37.11499160156395
NASA	windows	all_negative	Mixture_Cd	7	78.3616538648565	75.89145520496838	80.10449301680556	78.61081370427935
NASA	windows	all_negative	Naive	7	0.0	0.0	0.0	0.0
NASA	windows	all_negative	SUM_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	windows	all_negative	Shaped	7	96.96221972958529	94.11613958560524	99.01712626786018	97.13842534177047
NASA	windows	all_negative	Shaped_filtered	7	96.96221972958529	94.11613958560524	99.01712626786018	97.13842534177047
NASA	windows	all_positive	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	all_positive	MAX_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	windows	all_positive	Mixture_Bphi5	7	92.89772322396517	89.00307901637252	97.27558864219445	92.9403348074828
NASA	windows	all_positive	Mixture_Cd	7	95.6358178594966	93.19280061984401	98.0734951901389	95.8617934717223
NASA	windows	all_positive	Naive	7	90.4486969304149	84.63358778625954	96.56191932983606	90.3273027408047
NASA	windows	all_positive	SUM_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	windows	all_positive	Shaped	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	windows	all_positive	Shaped_filtered	7	92.0554883974507	79.81629252893721	98.80298535042964	92.07766087641238
NASA	windows	cost_05	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	cost_05	MAX_phi3	7	95.390250759026	91.10523446019629	98.58842612078966	95.28200214407013
NASA	windows	cost_05	Mixture_Bphi5	7	75.7837853723233	62.09950323884886	89.48362340711613	75.16864013918818
NASA	windows	cost_05	Mixture_Cd	7	90.34732022266259	85.69740720524429	95.66564551292092	90.37003780037661
NASA	windows	cost_05	Naive	7	62.75776380510494	40.9928962807	83.95425474032173	61.5720967298187
NASA	windows	cost_05	SUM_phi3	7	95.390250759026	91.10523446019629	98.58842612078966	95.28200214407013
NASA	windows	cost_05	Shaped	7	94.90872571138746	89.24829007365837	98.58842612078966	95.01778819243503
NASA	windows	cost_05	Shaped_filtered	7	94.90872571138746	89.24829007365837	98.58842612078966	95.01778819243503
NASA	windows	cost_F1	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	cost_F1	MAX_phi3	7	94.78962540161089	88.63008593475973	99.10377891159955	94.91751022228125
NASA	windows	cost_F1	Mixture_Bphi5	7	89.57384250070152	83.82257928406494	96.19672092237576	90.15760755919094
NASA	windows	cost_F1	Mixture_Cd	7	94.60868222873283	91.97801372309488	98.14382655924594	95.00188346128986
NASA	windows	cost_F1	Naive	7	85.07054494562365	76.25136314067612	94.45517669700985	85.82475547164799
NASA	windows	cost_F1	SUM_phi3	7	94.78962540161089	88.63008593475973	99.10377891159955	94.91751022228125
NASA	windows	cost_F1	Shaped	7	94.82631185331948	88.41634514205542	99.1838536480202	94.97462217879269
NASA	windows	cost_F1	Shaped_filtered	7	93.12682099298289	78.95694493160295	99.1838536480202	93.82697543806388
NASA	windows	cost_eta	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	cost_eta	MAX_phi3	7	95.390250759026	91.10523446019629	98.58842612078966	95.28200214407013
NASA	windows	cost_eta	Mixture_Bphi5	7	75.7837853723233	62.09950323884886	89.48362340711613	75.16864013918818
NASA	windows	cost_eta	Mixture_Cd	7	90.34732022266259	85.69740720524429	95.66564551292092	90.37003780037661
NASA	windows	cost_eta	Naive	7	62.75776380510494	40.9928962807	83.95425474032173	61.5720967298187
NASA	windows	cost_eta	SUM_phi3	7	95.390250759026	91.10523446019629	98.58842612078966	95.28200214407013
NASA	windows	cost_eta	Shaped	7	94.90872571138746	89.24829007365837	98.58842612078966	95.01778819243503
NASA	windows	cost_eta	Shaped_filtered	7	94.90872571138746	89.24829007365837	98.58842612078966	95.01778819243503
NASA	windows	cost_reward	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	cost_reward	MAX_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	windows	cost_reward	Mixture_Bphi5	7	36.99735428283049	35.83108467950554	37.820211310246634	37.11499160156395
NASA	windows	cost_reward	Mixture_Cd	7	78.3616538648565	75.89145520496838	80.10449301680556	78.61081370427935
NASA	windows	cost_reward	Naive	7	0.0	0.0	0.0	0.0
NASA	windows	cost_reward	SUM_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	windows	cost_reward	Shaped	7	96.96221972958529	94.11613958560524	99.01712626786018	97.13842534177047
NASA	windows	cost_reward	Shaped_filtered	7	96.96221972958529	94.11613958560524	99.01712626786018	97.13842534177047
NASA	windows	ordinary_05	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	ordinary_05	MAX_phi3	7	95.50001047382905	91.10523446019629	99.10377891159955	95.39300046486476
NASA	windows	ordinary_05	Mixture_Bphi5	7	72.87841832660163	58.59070646284386	85.50052758459891	72.33314309478456
NASA	windows	ordinary_05	Mixture_Cd	7	89.44951243063767	83.92248820632702	94.70258759527418	89.49382102615596
NASA	windows	ordinary_05	Naive	7	58.056781175333455	35.31554383750789	77.26995489783799	56.984166136973826
NASA	windows	ordinary_05	SUM_phi3	7	95.50001047382905	91.10523446019629	99.10377891159955	95.39300046486476
NASA	windows	ordinary_05	Shaped	7	94.87612748148419	89.07948965275342	98.58842612078966	94.99615775043404
NASA	windows	ordinary_05	Shaped_filtered	7	94.87612748148419	89.07948965275342	98.58842612078966	94.99615775043404
NASA	windows	ordinary_F1	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	ordinary_F1	MAX_phi3	7	95.16708614007713	91.10523446019629	99.10377891159955	95.1454836965287
NASA	windows	ordinary_F1	Mixture_Bphi5	7	74.96444709993821	58.59070646284386	87.5534324843917	74.5833058340955
NASA	windows	ordinary_F1	Mixture_Cd	7	90.09413077235378	84.45169400935681	95.33697009714575	90.18915955271231
NASA	windows	ordinary_F1	Naive	7	61.43204663210228	35.31554383750789	80.59162480137392	60.62500592939748
NASA	windows	ordinary_F1	SUM_phi3	7	95.16708614007713	91.10523446019629	99.10377891159955	95.1454836965287
NASA	windows	ordinary_F1	Shaped	7	94.5768356486956	88.39880743598738	98.58842612078966	94.81049645659206
NASA	windows	ordinary_F1	Shaped_filtered	7	94.5768356486956	88.39880743598738	98.58842612078966	94.81049645659206
NASA	windows	ordinary_eta	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	ordinary_eta	MAX_phi3	7	93.9161549802806	88.6125482286917	99.10377891159955	93.64748071759941
NASA	windows	ordinary_eta	Mixture_Bphi5	7	76.39201321737097	59.49618994911345	87.71810134806198	75.91545002038272
NASA	windows	ordinary_eta	Mixture_Cd	7	90.53527296323435	84.89293915703391	95.38785557446427	90.60081474523287
NASA	windows	ordinary_eta	Naive	7	63.74189713129619	36.78064689454382	80.91757435144596	62.78046050072576
NASA	windows	ordinary_eta	SUM_phi3	7	93.9161549802806	88.6125482286917	99.10377891159955	93.64748071759941
NASA	windows	ordinary_eta	Shaped	7	93.93365183971005	88.39880743598738	99.1838536480202	93.68419554678532
NASA	windows	ordinary_eta	Shaped_filtered	7	93.70623918360852	88.39880743598738	99.1838536480202	93.5023290673295
NASA	windows	ordinary_reward	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	ordinary_reward	MAX_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	windows	ordinary_reward	Mixture_Bphi5	7	36.99735428283049	35.83108467950554	37.820211310246634	37.11499160156395
NASA	windows	ordinary_reward	Mixture_Cd	7	78.3616538648565	75.89145520496838	80.10449301680556	78.61081370427935
NASA	windows	ordinary_reward	Naive	7	0.0	0.0	0.0	0.0
NASA	windows	ordinary_reward	SUM_phi3	7	95.49750508724789	91.10523446019629	99.10377891159955	95.3914825391103
NASA	windows	ordinary_reward	Shaped	7	96.96221972958529	94.11613958560524	99.01712626786018	97.13842534177047
NASA	windows	ordinary_reward	Shaped_filtered	7	96.96221972958529	94.11613958560524	99.01712626786018	97.13842534177047
NASA	windows	perfect	LR	7	96.86033100627175	93.80699754472116	99.01459867192888	97.16830950506133
NASA	windows	perfect	MAX_phi3	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	windows	perfect	Mixture_Bphi5	7	98.80075315781998	97.63448355449503	99.62361018523613	98.91839047655344
NASA	windows	perfect	Mixture_Cd	7	97.45995442736174	94.98975576747364	99.20279357931082	97.70911426678462
NASA	windows	perfect	Naive	7	100.0	100.0	100.0	100.0
NASA	windows	perfect	SUM_phi3	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	windows	perfect	Shaped	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561
NASA	windows	perfect	Shaped_filtered	7	97.6138955547091	94.67666303162487	99.53204171014076	97.8104869695561


==> anc/Q_independent_cohort/SEEDS.json <==
{
  "generator": "Python random.Random MT19937",
  "trials": [
    {
      "id": "Context_00",
      "env": "Context",
      "trial": 0,
      "training_seed": 24000000001,
      "test_seed": 24000000002
    },
    {
      "id": "Context_01",
      "env": "Context",
      "trial": 1,
      "training_seed": 24000010001,
      "test_seed": 24000010002
    },
    {
      "id": "Context_02",
      "env": "Context",
      "trial": 2,
      "training_seed": 24000020001,
      "test_seed": 24000020002
    },
    {
      "id": "Context_03",
      "env": "Context",
      "trial": 3,
      "training_seed": 24000030001,
      "test_seed": 24000030002
    },
    {
      "id": "Context_04",
      "env": "Context",
      "trial": 4,
      "training_seed": 24000040001,
      "test_seed": 24000040002
    },
    {
      "id": "Context_05",
      "env": "Context",
      "trial": 5,
      "training_seed": 24000050001,
      "test_seed": 24000050002
    },
    {
      "id": "Context_06",
      "env": "Context",
      "trial": 6,
      "training_seed": 24000060001,
      "test_seed": 24000060002
    },
    {
      "id": "Context_07",
      "env": "Context",
      "trial": 7,
      "training_seed": 24000070001,
      "test_seed": 24000070002
    },
    {
      "id": "Context_08",
      "env": "Context",
      "trial": 8,
      "training_seed": 24000080001,
      "test_seed": 24000080002
    },
    {
      "id": "Context_09",
      "env": "Context",
      "trial": 9,
      "training_seed": 24000090001,
      "test_seed": 24000090002
    },
    {
      "id": "Context_10",
      "env": "Context",
      "trial": 10,
      "training_seed": 24000100001,
      "test_seed": 24000100002
    },
    {
      "id": "Context_11",
      "env": "Context",
      "trial": 11,
      "training_seed": 24000110001,
      "test_seed": 24000110002
    },
    {
      "id": "Context_12",
      "env": "Context",
      "trial": 12,
      "training_seed": 24000120001,
      "test_seed": 24000120002
    },
    {
      "id": "Context_13",
      "env": "Context",
      "trial": 13,
      "training_seed": 24000130001,
      "test_seed": 24000130002
    },
    {
      "id": "Context_14",
      "env": "Context",
      "trial": 14,
      "training_seed": 24000140001,
      "test_seed": 24000140002
    },
    {
      "id": "Context_15",
      "env": "Context",
      "trial": 15,
      "training_seed": 24000150001,
      "test_seed": 24000150002
    },
    {
      "id": "Context_16",
      "env": "Context",
      "trial": 16,
      "training_seed": 24000160001,
      "test_seed": 24000160002
    },
    {
      "id": "Context_17",
      "env": "Context",
      "trial": 17,
      "training_seed": 24000170001,
      "test_seed": 24000170002
    },
    {
      "id": "Context_18",
      "env": "Context",
      "trial": 18,
      "training_seed": 24000180001,
      "test_seed": 24000180002
    },
    {
      "id": "Context_19",
      "env": "Context",
      "trial": 19,
      "training_seed": 24000190001,
      "test_seed": 24000190002
    },
    {
      "id": "Context_20",
      "env": "Context",
      "trial": 20,
      "training_seed": 24000200001,
      "test_seed": 24000200002
    },
    {
      "id": "Context_21",
      "env": "Context",
      "trial": 21,
      "training_seed": 24000210001,
      "test_seed": 24000210002
    },
    {
      "id": "Context_22",
      "env": "Context",
      "trial": 22,
      "training_seed": 24000220001,
      "test_seed": 24000220002
    },
    {
      "id": "Context_23",
      "env": "Context",
      "trial": 23,
      "training_seed": 24000230001,
      "test_seed": 24000230002
    },
    {
      "id": "IID_00",
      "env": "IID",
      "trial": 0,
      "training_seed": 24100000001,
      "test_seed": 24100000002
    },
    {
      "id": "IID_01",
      "env": "IID",
      "trial": 1,
      "training_seed": 24100010001,
      "test_seed": 24100010002
    },
    {
      "id": "IID_02",
      "env": "IID",
      "trial": 2,
      "training_seed": 24100020001,
      "test_seed": 24100020002
    },
    {
      "id": "IID_03",
      "env": "IID",
      "trial": 3,
      "training_seed": 24100030001,
      "test_seed": 24100030002
    },
    {
      "id": "IID_04",
      "env": "IID",
      "trial": 4,
      "training_seed": 24100040001,
      "test_seed": 24100040002
    },
    {
      "id": "IID_05",
      "env": "IID",
      "trial": 5,
      "training_seed": 24100050001,
      "test_seed": 24100050002
    },
    {
      "id": "IID_06",
      "env": "IID",
      "trial": 6,
      "training_seed": 24100060001,
      "test_seed": 24100060002
    },
    {
      "id": "IID_07",
      "env": "IID",
      "trial": 7,
      "training_seed": 24100070001,
      "test_seed": 24100070002
    }
  ],
  "bootstrap_seed": 24200000099,
  "fixed_before_generation_utc": "2026-10-22T17:51:06.399518+00:00"
}


==> anc/Q_independent_cohort/SUMMARY.json <==
{
  "status": "completed_frozen_cohort_summary_pending_independent_audit",
  "primary": "Context conditional - uniform raw terminal length",
  "interpretation": "inconclusive_interval_crosses_zero",
  "groups": {
    "Context": {
      "trials": 24,
      "episodes": 1536,
      "contrasts": {
        "conditional - uniform": {
          "mean": 0.0032552083333333335,
          "sample_sd": 0.1064714730060834,
          "n_independent_trials": 24,
          "student_t_95": [
            -0.04170375170629971,
            0.04821416837296638
          ],
          "df": 23,
          "bootstrap_percentile_95_descriptive": [
            -0.037760416666666664,
            0.044270833333333336
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            -0.09375,
            -0.03125,
            0.0,
            0.09375,
            -0.078125,
            0.0,
            -0.046875,
            0.09375,
            -0.140625,
            0.03125,
            0.0,
            -0.234375,
            -0.046875,
            0.140625,
            0.015625,
            -0.078125,
            -0.078125,
            0.109375,
            0.09375,
            0.015625,
            0.28125,
            0.09375,
            0.015625,
            -0.078125
          ],
          "trial_wins_ties_losses": [
            11,
            3,
            10
          ],
          "ratio_secondary": {
            "mean": 0.0004850116075445024,
            "sample_sd": 0.005915963131321305,
            "n_independent_trials": 24,
            "student_t_95": [
              -0.002013080534017398,
              0.002983103749106403
            ],
            "df": 23,
            "bootstrap_percentile_95_descriptive": [
              -0.001802817360742936,
              0.0028094637091861593
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              -0.004464285714285714,
              -0.001488095238095238,
              0.0,
              0.004464285714285714,
              -0.0021616541353383454,
              0.0,
              -0.0026041666666666665,
              0.005208333333333333,
              -0.010044642857142856,
              0.0026041666666666665,
              0.0,
              -0.011160714285714284,
              -0.004086538461538462,
              0.011134607351712615,
              0.0028273809523809527,
              -0.004340277777777778,
              -0.00026041666666666574,
              0.006473214285714285,
              0.004464285714285714,
              0.0008223684210526315,
              0.01398809523809524,
              0.005208333333333333,
              0.0015664160401002505,
              -0.006510416666666667
            ],
            "trial_wins_ties_losses": [
              11,
              3,
              10
            ]
          },
          "episode_wins_ties_losses": [
            22,
            1496,
            18
          ],
          "bit_disagreements": 105
        },
        "conditional - pooled": {
          "mean": -0.010416666666666666,
          "sample_sd": 0.10101668412205231,
          "n_independent_trials": 24,
          "student_t_95": [
            -0.053072271370473975,
            0.032238938037140646
          ],
          "df": 23,
          "bootstrap_percentile_95_descriptive": [
            -0.052734375,
            0.02734375
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            -0.046875,
            0.0,
            0.046875,
            0.0,
            -0.0625,
            0.046875,
            0.0,
            0.09375,
            -0.140625,
            0.046875,
            -0.046875,
            -0.328125,
            -0.046875,
            0.0,
            0.015625,
            -0.078125,
            -0.15625,
            0.09375,
            0.0,
            0.015625,
            0.1875,
            0.0,
            0.09375,
            0.015625
          ],
          "trial_wins_ties_losses": [
            10,
            6,
            8
          ],
          "ratio_secondary": {
            "mean": -0.0003089508794689714,
            "sample_sd": 0.005366863535329474,
            "n_independent_trials": 24,
            "student_t_95": [
              -0.0025751785967210394,
              0.001957276837783097
            ],
            "df": 23,
            "bootstrap_percentile_95_descriptive": [
              -0.0025406287068499237,
              0.0016664608758307357
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              -0.0013392857142857139,
              0.0,
              0.003125,
              0.0,
              -0.0013392857142857139,
              0.003125,
              0.0,
              0.005208333333333333,
              -0.010044642857142856,
              0.003125,
              -0.003125,
              -0.015624999999999998,
              -0.004086538461538462,
              0.0,
              0.0028273809523809527,
              -0.004340277777777778,
              -0.007332785087719298,
              0.005729166666666667,
              0.0,
              0.000744047619047619,
              0.009523809523809525,
              0.0,
              0.005208333333333333,
              0.001201923076923077
            ],
            "trial_wins_ties_losses": [
              10,
              6,
              8
            ]
          },
          "episode_wins_ties_losses": [
            17,
            1504,
            15
          ],
          "bit_disagreements": 70
        },
        "conditional - swapped": {
          "mean": 0.024739583333333332,
          "sample_sd": 0.13737307836149878,
          "n_independent_trials": 24,
          "student_t_95": [
            -0.033267980253423104,
            0.08274714692008976
          ],
          "df": 23,
          "bootstrap_percentile_95_descriptive": [
            -0.029947916666666668,
            0.07682291666666667
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            -0.1875,
            0.046875,
            -0.03125,
            0.09375,
            -0.015625,
            0.125,
            0.171875,
            0.09375,
            -0.140625,
            0.078125,
            -0.046875,
            -0.3125,
            0.0625,
            0.1875,
            0.015625,
            -0.078125,
            0.0,
            0.3125,
            0.09375,
            -0.140625,
            0.1875,
            0.046875,
            0.09375,
            -0.0625
          ],
          "trial_wins_ties_losses": [
            14,
            1,
            9
          ],
          "ratio_secondary": {
            "mean": 0.0018449611274446805,
            "sample_sd": 0.007929651478892744,
            "n_independent_trials": 24,
            "student_t_95": [
              -0.001503437029377912,
              0.005193359284267273
            ],
            "df": 23,
            "bootstrap_percentile_95_descriptive": [
              -0.0012636821880756912,
              0.004988769991468385
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              -0.008928571428571428,
              0.003125,
              -0.0012152777777777778,
              0.004464285714285714,
              0.0008928571428571432,
              0.008333333333333333,
              0.009821428571428571,
              0.005208333333333333,
              -0.010044642857142856,
              0.004836309523809524,
              -0.00390625,
              -0.01442307692307692,
              -0.00036057692307692353,
              0.015003654970760234,
              0.0028273809523809527,
              -0.004340277777777778,
              0.004125548245614036,
              0.01945684523809524,
              0.004464285714285714,
              -0.007238147451963241,
              0.009672619047619048,
              0.002604166666666666,
              0.005208333333333333,
              -0.00530849358974359
            ],
            "trial_wins_ties_losses": [
              15,
              0,
              9
            ]
          },
          "episode_wins_ties_losses": [
            40,
            1471,
            25
          ],
          "bit_disagreements": 150
        },
        "uniform - myopic": {
          "mean": 0.462890625,
          "sample_sd": 0.20717700211944637,
          "n_independent_trials": 24,
          "student_t_95": [
            0.37540744949357147,
            0.5503738005064285
          ],
          "df": 23,
          "bootstrap_percentile_95_descriptive": [
            0.38084309895833335,
            0.5449381510416664
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            0.375,
            0.65625,
            0.46875,
            0.53125,
            0.53125,
            0.5625,
            0.5625,
            0.75,
            0.9375,
            0.390625,
            0.3125,
            0.59375,
            0.421875,
            0.296875,
            0.3125,
            0.59375,
            0.703125,
            0.328125,
            0.234375,
            0.15625,
            0.3125,
            0.0,
            0.4375,
            0.640625
          ],
          "trial_wins_ties_losses": [
            23,
            1,
            0
          ],
          "ratio_secondary": {
            "mean": 0.020836154262860673,
            "sample_sd": 0.01278197170451928,
            "n_independent_trials": 24,
            "student_t_95": [
              0.015438800973136126,
              0.02623350755258522
            ],
            "df": 23,
            "bootstrap_percentile_95_descriptive": [
              0.01583997010086648,
              0.025785152442738792
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              0.015243437118437116,
              0.03367794486215538,
              0.01714623096202043,
              0.025472297028629264,
              0.017514489348370917,
              0.029777167277167275,
              0.024937343358395987,
              0.04259511960992223,
              0.04853580264764475,
              0.017837562656641603,
              0.010344383093149539,
              0.02882928475033738,
              0.01382362155388471,
              0.013846465121136173,
              0.01113185859279609,
              0.02894249847374847,
              0.03143601190476191,
              0.016911582341269837,
              -0.0002967153460574556,
              0.0042221439014202165,
              0.016437277086948136,
              -0.005870144110275692,
              0.025067250457875452,
              0.032504789618276464
            ],
            "trial_wins_ties_losses": [
              22,
              0,
              2
            ]
          },
          "episode_wins_ties_losses": [
            212,
            1252,
            72
          ],
          "bit_disagreements": 637
        },
        "known - uniform": {
          "mean": 0.01953125,
          "sample_sd": 0.09309668193603894,
          "n_independent_trials": 24,
          "student_t_95": [
            -0.01978003108602063,
            0.05884253108602063
          ],
          "df": 23,
          "bootstrap_percentile_95_descriptive": [
            -0.015625,
            0.056640625
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            -0.09375,
            -0.03125,
            0.0,
            0.09375,
            -0.078125,
            0.0,
            -0.046875,
            0.09375,
            -0.140625,
            0.03125,
            0.046875,
            -0.09375,
            -0.046875,
            0.140625,
            0.015625,
            0.0,
            0.109375,
            0.0625,
            0.09375,
            0.0,
            0.28125,
            0.09375,
            0.015625,
            -0.078125
          ],
          "trial_wins_ties_losses": [
            12,
            4,
            8
          ],
          "ratio_secondary": {
            "mean": 0.0013696015546344495,
            "sample_sd": 0.005623587390329823,
            "n_independent_trials": 24,
            "student_t_95": [
              -0.0010050311392024904,
              0.0037442342484713892
            ],
            "df": 23,
            "bootstrap_percentile_95_descriptive": [
              -0.0007779459980580459,
              0.003588329254961656
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              -0.004464285714285714,
              -0.001488095238095238,
              0.0,
              0.004464285714285714,
              -0.0021616541353383454,
              0.0,
              -0.0026041666666666665,
              0.005208333333333333,
              -0.010044642857142856,
              0.0026041666666666665,
              0.003125,
              -0.004464285714285714,
              -0.004086538461538462,
              0.011134607351712615,
              0.0028273809523809527,
              0.0,
              0.01015625,
              0.003869047619047619,
              0.004464285714285714,
              7.832080200501253e-05,
              0.01398809523809524,
              0.005208333333333333,
              0.0015664160401002505,
              -0.006510416666666667
            ],
            "trial_wins_ties_losses": [
              13,
              3,
              8
            ]
          },
          "episode_wins_ties_losses": [
            22,
            1499,
            15
          ],
          "bit_disagreements": 87
        },
        "conditional - myopic": {
          "mean": 0.4661458333333333,
          "sample_sd": 0.17597425495167499,
          "n_independent_trials": 24,
          "student_t_95": [
            0.3918384224090521,
            0.5404532442576145
          ],
          "df": 23,
          "bootstrap_percentile_95_descriptive": [
            0.3977864583333333,
            0.53515625
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            0.28125,
            0.625,
            0.46875,
            0.625,
            0.453125,
            0.5625,
            0.515625,
            0.84375,
            0.796875,
            0.421875,
            0.3125,
            0.359375,
            0.375,
            0.4375,
            0.328125,
            0.515625,
            0.625,
            0.4375,
            0.328125,
            0.171875,
            0.59375,
            0.09375,
            0.453125,
            0.5625
          ],
          "trial_wins_ties_losses": [
            24,
            0,
            0
          ],
          "ratio_secondary": {
            "mean": 0.021321165870405178,
            "sample_sd": 0.01151385546731011,
            "n_independent_trials": 24,
            "student_t_95": [
              0.016459291104876865,
              0.02618304063593349
            ],
            "df": 23,
            "bootstrap_percentile_95_descriptive": [
              0.016849321252140427,
              0.02592540793182626
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              0.0107791514041514,
              0.03218984962406015,
              0.01714623096202043,
              0.029936582742914976,
              0.015352835213032576,
              0.029777167277167275,
              0.02233317669172932,
              0.04780345294325557,
              0.03849115979050189,
              0.020441729323308268,
              0.010344383093149539,
              0.017668570464623095,
              0.00973708309234625,
              0.024981072472848784,
              0.01395923954517704,
              0.024602220695970695,
              0.031175595238095235,
              0.023384796626984124,
              0.004167570368228259,
              0.005044512322472848,
              0.030425372325043377,
              -0.0006618107769423586,
              0.026633666497975706,
              0.02599437295160979
            ],
            "trial_wins_ties_losses": [
              23,
              0,
              1
            ]
          },
          "episode_wins_ties_losses": [
            214,
            1250,
            72
          ],
          "bit_disagreements": 634
        },
        "conditional - negative": {
          "mean": 1.23828125,
          "sample_sd": 0.2599599709204828,
          "n_independent_trials": 24,
          "student_t_95": [
            1.128509781506741,
            1.348052718493259
          ],
          "df": 23,
          "bootstrap_percentile_95_descriptive": [
            1.1328125,
            1.3353027343749997
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            0.984375,
            1.140625,
            0.625,
            1.09375,
            1.5,
            1.4375,
            1.078125,
            1.15625,
            1.265625,
            1.5,
            1.046875,
            1.046875,
            1.46875,
            1.796875,
            1.40625,
            1.328125,
            1.5,
            1.328125,
            0.734375,
            1.28125,
            1.296875,
            1.03125,
            1.3125,
            1.359375
          ],
          "trial_wins_ties_losses": [
            24,
            0,
            0
          ],
          "ratio_secondary": {
            "mean": 0.07244053816614222,
            "sample_sd": 0.014668522913044185,
            "n_independent_trials": 24,
            "student_t_95": [
              0.06624656416664365,
              0.0786345121656408
            ],
            "df": 23,
            "bootstrap_percentile_95_descriptive": [
              0.0667650219071828,
              0.07826094705282323
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              0.05768015792686846,
              0.06225851086048453,
              0.040314980158730154,
              0.07031788455513785,
              0.08934761784268364,
              0.0800169368734336,
              0.07010103383458646,
              0.06781082815211105,
              0.07268014788574,
              0.08077273261278195,
              0.06713641575894866,
              0.06374498696661526,
              0.08731090044823599,
              0.10502199509189639,
              0.09424197764041516,
              0.08117562034091638,
              0.08475681390977445,
              0.07600347272427865,
              0.04619099832915623,
              0.06592407501124606,
              0.07420670064584538,
              0.05513977383716644,
              0.07581031906689803,
              0.07060803551346315
            ],
            "trial_wins_ties_losses": [
              24,
              0,
              0
            ]
          },
          "episode_wins_ties_losses": [
            454,
            1036,
            46
          ],
          "bit_disagreements": 875
        }
      },
      "statistics": {
        "conditional": {
          "mean_value": 13.429036458333334,
          "mean_ratio": 0.9523750893955761,
          "mean_cancelled": 4.45703125
        },
        "pooled": {
          "mean_value": 13.439453125,
          "mean_ratio": 0.952684040275045,
          "mean_cancelled": 4.440104166666667
        },
        "uniform": {
          "mean_value": 13.42578125,
          "mean_ratio": 0.9518900777880313,
          "mean_cancelled": 4.333333333333333
        },
        "known": {
          "mean_value": 13.4453125,
          "mean_ratio": 0.9532596793426661,
          "mean_cancelled": 4.460286458333333
        },
        "swapped": {
          "mean_value": 13.404296875,
          "mean_ratio": 0.9505301282681312,
          "mean_cancelled": 4.486328125
        },
        "myopic": {
          "mean_value": 12.962890625,
          "mean_ratio": 0.9310539235251708,
          "mean_cancelled": 2.4537760416666665
        },
        "negative": {
          "mean_value": 12.190755208333334,
          "mean_ratio": 0.8799345512294336,
          "mean_cancelled": 0.7350260416666666
        }
      }
    },
    "IID": {
      "trials": 8,
      "episodes": 512,
      "contrasts": {
        "conditional - uniform": {
          "mean": -0.0078125,
          "sample_sd": 0.050111482858579574,
          "n_independent_trials": 8,
          "student_t_95": [
            -0.04970674808366118,
            0.03408174808366118
          ],
          "df": 7,
          "bootstrap_percentile_95_descriptive": [
            -0.0390625,
            0.02734375
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            -0.078125,
            -0.046875,
            -0.03125,
            0.0,
            0.09375,
            0.0,
            0.0,
            0.0
          ],
          "trial_wins_ties_losses": [
            1,
            4,
            3
          ],
          "ratio_secondary": {
            "mean": -0.00019066220238095225,
            "sample_sd": 0.0032678515704817083,
            "n_independent_trials": 8,
            "student_t_95": [
              -0.0029226544840841692,
              0.002541330079322265
            ],
            "df": 7,
            "bootstrap_percentile_95_descriptive": [
              -0.001999627976190476,
              0.002171688988095238
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              -0.003720238095238095,
              -0.002232142857142857,
              -0.0026041666666666665,
              0.0,
              0.00703125,
              0.0,
              0.0,
              0.0
            ],
            "trial_wins_ties_losses": [
              1,
              4,
              3
            ]
          },
          "episode_wins_ties_losses": [
            2,
            506,
            4
          ],
          "bit_disagreements": 10
        },
        "conditional - pooled": {
          "mean": 0.0,
          "sample_sd": 0.0,
          "n_independent_trials": 8,
          "student_t_95": [
            0.0,
            0.0
          ],
          "df": 7,
          "bootstrap_percentile_95_descriptive": [
            0.0,
            0.0
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "trial_wins_ties_losses": [
            0,
            8,
            0
          ],
          "ratio_secondary": {
            "mean": 0.0,
            "sample_sd": 0.0,
            "n_independent_trials": 8,
            "student_t_95": [
              0.0,
              0.0
            ],
            "df": 7,
            "bootstrap_percentile_95_descriptive": [
              0.0,
              0.0
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            "trial_wins_ties_losses": [
              0,
              8,
              0
            ]
          },
          "episode_wins_ties_losses": [
            0,
            512,
            0
          ],
          "bit_disagreements": 0
        },
        "conditional - swapped": {
          "mean": 0.0,
          "sample_sd": 0.0,
          "n_independent_trials": 8,
          "student_t_95": [
            0.0,
            0.0
          ],
          "df": 7,
          "bootstrap_percentile_95_descriptive": [
            0.0,
            0.0
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "trial_wins_ties_losses": [
            0,
            8,
            0
          ],
          "ratio_secondary": {
            "mean": 0.0,
            "sample_sd": 0.0,
            "n_independent_trials": 8,
            "student_t_95": [
              0.0,
              0.0
            ],
            "df": 7,
            "bootstrap_percentile_95_descriptive": [
              0.0,
              0.0
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            "trial_wins_ties_losses": [
              0,
              8,
              0
            ]
          },
          "episode_wins_ties_losses": [
            0,
            512,
            0
          ],
          "bit_disagreements": 0
        },
        "uniform - myopic": {
          "mean": 0.50390625,
          "sample_sd": 0.261689597256941,
          "n_independent_trials": 8,
          "student_t_95": [
            0.28512827172034416,
            0.7226842282796558
          ],
          "df": 7,
          "bootstrap_percentile_95_descriptive": [
            0.357421875,
            0.69140625
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            0.46875,
            0.1875,
            0.34375,
            1.078125,
            0.375,
            0.484375,
            0.578125,
            0.515625
          ],
          "trial_wins_ties_losses": [
            8,
            0,
            0
          ],
          "ratio_secondary": {
            "mean": 0.021617277456697927,
            "sample_sd": 0.014315755345038325,
            "n_independent_trials": 8,
            "student_t_95": [
              0.00964900647931352,
              0.03358554843408233
            ],
            "df": 7,
            "bootstrap_percentile_95_descriptive": [
              0.013884025217290019,
              0.031904272916572156
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              0.017856992240215922,
              0.008587574705995759,
              0.015615209899749374,
              0.05407475490196077,
              0.010863747911445277,
              0.02068748594242015,
              0.027242585630743516,
              0.018009868421052625
            ],
            "trial_wins_ties_losses": [
              8,
              0,
              0
            ]
          },
          "episode_wins_ties_losses": [
            78,
            408,
            26
          ],
          "bit_disagreements": 237
        },
        "known - uniform": {
          "mean": 0.0,
          "sample_sd": 0.0,
          "n_independent_trials": 8,
          "student_t_95": [
            0.0,
            0.0
          ],
          "df": 7,
          "bootstrap_percentile_95_descriptive": [
            0.0,
            0.0
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "trial_wins_ties_losses": [
            0,
            8,
            0
          ],
          "ratio_secondary": {
            "mean": 0.0,
            "sample_sd": 0.0,
            "n_independent_trials": 8,
            "student_t_95": [
              0.0,
              0.0
            ],
            "df": 7,
            "bootstrap_percentile_95_descriptive": [
              0.0,
              0.0
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            "trial_wins_ties_losses": [
              0,
              8,
              0
            ]
          },
          "episode_wins_ties_losses": [
            0,
            512,
            0
          ],
          "bit_disagreements": 0
        },
        "conditional - myopic": {
          "mean": 0.49609375,
          "sample_sd": 0.27201479369892995,
          "n_independent_trials": 8,
          "student_t_95": [
            0.2686836914749048,
            0.7235038085250952
          ],
          "df": 7,
          "bootstrap_percentile_95_descriptive": [
            0.337890625,
            0.6875
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            0.390625,
            0.140625,
            0.3125,
            1.078125,
            0.46875,
            0.484375,
            0.578125,
            0.515625
          ],
          "trial_wins_ties_losses": [
            8,
            0,
            0
          ],
          "ratio_secondary": {
            "mean": 0.021426615254316973,
            "sample_sd": 0.014518578357546353,
            "n_independent_trials": 8,
            "student_t_95": [
              0.009288779995087891,
              0.033564450513546056
            ],
            "df": 7,
            "bootstrap_percentile_95_descriptive": [
              0.013682757072970887,
              0.03191400025976989
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              0.014136754144977828,
              0.006355431848852902,
              0.013011043233082706,
              0.05407475490196077,
              0.017894997911445273,
              0.02068748594242015,
              0.027242585630743516,
              0.018009868421052625
            ],
            "trial_wins_ties_losses": [
              8,
              0,
              0
            ]
          },
          "episode_wins_ties_losses": [
            78,
            407,
            27
          ],
          "bit_disagreements": 243
        },
        "conditional - negative": {
          "mean": 1.0625,
          "sample_sd": 0.17932319436066904,
          "n_independent_trials": 8,
          "student_t_95": [
            0.9125820577810096,
            1.2124179422189905
          ],
          "df": 7,
          "bootstrap_percentile_95_descriptive": [
            0.947265625,
            1.177734375
          ],
          "bootstrap_replicates": 10000,
          "trial_means": [
            1.109375,
            0.953125,
            1.078125,
            1.078125,
            1.34375,
            0.828125,
            1.25,
            0.859375
          ],
          "trial_wins_ties_losses": [
            8,
            0,
            0
          ],
          "ratio_secondary": {
            "mean": 0.06006095563014341,
            "sample_sd": 0.012387608973428782,
            "n_independent_trials": 8,
            "student_t_95": [
              0.049704655359389,
              0.07041725590089781
            ],
            "df": 7,
            "bootstrap_percentile_95_descriptive": [
              0.05214175295096951,
              0.06818060557754117
            ],
            "bootstrap_replicates": 10000,
            "trial_means": [
              0.0640287367055459,
              0.053644628397917865,
              0.05962905310150376,
              0.0686442846369317,
              0.08152186355311353,
              0.05079852074095495,
              0.06199156746031744,
              0.04022899044486215
            ],
            "trial_wins_ties_losses": [
              8,
              0,
              0
            ]
          },
          "episode_wins_ties_losses": [
            144,
            345,
            23
          ],
          "bit_disagreements": 294
        }
      },
      "statistics": {
        "conditional": {
          "mean_value": 13.416015625,
          "mean_ratio": 0.948150204487581,
          "mean_cancelled": 4.361328125
        },
        "pooled": {
          "mean_value": 13.416015625,
          "mean_ratio": 0.948150204487581,
          "mean_cancelled": 4.361328125
        },
        "uniform": {
          "mean_value": 13.423828125,
          "mean_ratio": 0.9483408666899621,
          "mean_cancelled": 4.283203125
        },
        "known": {
          "mean_value": 13.423828125,
          "mean_ratio": 0.9483408666899621,
          "mean_cancelled": 4.283203125
        },
        "swapped": {
          "mean_value": 13.416015625,
          "mean_ratio": 0.948150204487581,
          "mean_cancelled": 4.361328125
        },
        "myopic": {
          "mean_value": 12.919921875,
          "mean_ratio": 0.926723589233264,
          "mean_cancelled": 2.44140625
        },
        "negative": {
          "mean_value": 12.353515625,
          "mean_ratio": 0.8880892488574376,
          "mean_cancelled": 0.79296875
        }
      }
    }
  },
  "bootstrap_seed": 24200000099,
  "bootstrap_order": "Context then IID; PAIRS order; raw then ratio; one continuous Python Random stream",
  "all_trial_summaries": [
    {
      "id": "Context_00",
      "env": "Context",
      "trial": 0,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.640625,
            "mean_value_fraction": "873/64",
            "mean_ratio": 0.9369449640728423,
            "mean_cancelled": 4.546875
          },
          "pooled": {
            "mean_value": 13.6875,
            "mean_value_fraction": "219/16",
            "mean_ratio": 0.938284249787128,
            "mean_cancelled": 4.3125
          },
          "uniform": {
            "mean_value": 13.734375,
            "mean_value_fraction": "879/64",
            "mean_ratio": 0.941409249787128,
            "mean_cancelled": 4.265625
          },
          "known": {
            "mean_value": 13.640625,
            "mean_value_fraction": "873/64",
            "mean_ratio": 0.9369449640728423,
            "mean_cancelled": 4.546875
          },
          "swapped": {
            "mean_value": 13.828125,
            "mean_value_fraction": "885/64",
            "mean_ratio": 0.9458735355014137,
            "mean_cancelled": 4.21875
          },
          "myopic": {
            "mean_value": 13.359375,
            "mean_value_fraction": "855/64",
            "mean_ratio": 0.9261658126686909,
            "mean_cancelled": 2.46875
          },
          "negative": {
            "mean_value": 12.65625,
            "mean_value_fraction": "405/32",
            "mean_ratio": 0.8792648061459737,
            "mean_cancelled": 0.953125
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.09375,
            "mean_value_fraction": "-3/32",
            "mean_ratio": -0.004464285714285714,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 3
          },
          "conditional - pooled": {
            "mean_value": -0.046875,
            "mean_value_fraction": "-3/64",
            "mean_ratio": -0.0013392857142857139,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 3
          },
          "conditional - swapped": {
            "mean_value": -0.1875,
            "mean_value_fraction": "-3/16",
            "mean_ratio": -0.008928571428571428,
            "wins": 1,
            "ties": 60,
            "losses": 3,
            "bit_disagreements": 6
          },
          "uniform - myopic": {
            "mean_value": 0.375,
            "mean_value_fraction": "3/8",
            "mean_ratio": 0.015243437118437116,
            "wins": 6,
            "ties": 54,
            "losses": 4,
            "bit_disagreements": 23
          },
          "known - uniform": {
            "mean_value": -0.09375,
            "mean_value_fraction": "-3/32",
            "mean_ratio": -0.004464285714285714,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 5
          },
          "conditional - myopic": {
            "mean_value": 0.28125,
            "mean_value_fraction": "9/32",
            "mean_ratio": 0.0107791514041514,
            "wins": 6,
            "ties": 53,
            "losses": 5,
            "bit_disagreements": 26
          },
          "conditional - negative": {
            "mean_value": 0.984375,
            "mean_value_fraction": "63/64",
            "mean_ratio": 0.05768015792686846,
            "wins": 16,
            "ties": 46,
            "losses": 2,
            "bit_disagreements": 32
          }
        }
      },
      "elapsed_seconds": 524.7690606000033,
      "certificate_counts_completed_episodes": {
        "certified_negative": 546,
        "all_suffix_reward_zero": 1394,
        "certified_positive": 156,
        "identical_state_zero": 778,
        "exact_expectation_zero": 1
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 103667,
        "combined_scalar_slots": 1476240,
        "canonical_states": 354,
        "transition_entries": 5664,
        "structural_zero_entries": 5379,
        "contrast_vector_keys": 92265,
        "rational_cache_keys": 1739,
        "changed_transitions": 1473
      }
    },
    {
      "id": "Context_01",
      "env": "Context",
      "trial": 1,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 12.6875,
            "mean_value_fraction": "203/16",
            "mean_ratio": 0.9601112155388469,
            "mean_cancelled": 4.28125
          },
          "pooled": {
            "mean_value": 12.6875,
            "mean_value_fraction": "203/16",
            "mean_ratio": 0.9601112155388469,
            "mean_cancelled": 4.28125
          },
          "uniform": {
            "mean_value": 12.71875,
            "mean_value_fraction": "407/32",
            "mean_ratio": 0.9615993107769423,
            "mean_cancelled": 4.09375
          },
          "known": {
            "mean_value": 12.6875,
            "mean_value_fraction": "203/16",
            "mean_ratio": 0.9601112155388469,
            "mean_cancelled": 4.28125
          },
          "swapped": {
            "mean_value": 12.640625,
            "mean_value_fraction": "809/64",
            "mean_ratio": 0.956986215538847,
            "mean_cancelled": 4.234375
          },
          "myopic": {
            "mean_value": 12.0625,
            "mean_value_fraction": "193/16",
            "mean_ratio": 0.9279213659147868,
            "mean_cancelled": 1.796875
          },
          "negative": {
            "mean_value": 11.546875,
            "mean_value_fraction": "739/64",
            "mean_ratio": 0.8978527046783625,
            "mean_cancelled": 0.546875
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.03125,
            "mean_value_fraction": "-1/32",
            "mean_ratio": -0.001488095238095238,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 5
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 3
          },
          "conditional - swapped": {
            "mean_value": 0.046875,
            "mean_value_fraction": "3/64",
            "mean_ratio": 0.003125,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 3
          },
          "uniform - myopic": {
            "mean_value": 0.65625,
            "mean_value_fraction": "21/32",
            "mean_ratio": 0.03367794486215538,
            "wins": 7,
            "ties": 57,
            "losses": 0,
            "bit_disagreements": 21
          },
          "known - uniform": {
            "mean_value": -0.03125,
            "mean_value_fraction": "-1/32",
            "mean_ratio": -0.001488095238095238,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 4
          },
          "conditional - myopic": {
            "mean_value": 0.625,
            "mean_value_fraction": "5/8",
            "mean_ratio": 0.03218984962406015,
            "wins": 7,
            "ties": 56,
            "losses": 1,
            "bit_disagreements": 20
          },
          "conditional - negative": {
            "mean_value": 1.140625,
            "mean_value_fraction": "73/64",
            "mean_ratio": 0.06225851086048453,
            "wins": 15,
            "ties": 47,
            "losses": 2,
            "bit_disagreements": 30
          }
        }
      },
      "elapsed_seconds": 545.9444131000055,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1244,
        "certified_negative": 550,
        "certified_positive": 150,
        "identical_state_zero": 690,
        "exact_expectation_zero": 6
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 139134,
        "combined_scalar_slots": 2008720,
        "canonical_states": 391,
        "transition_entries": 6256,
        "structural_zero_entries": 6937,
        "contrast_vector_keys": 125545,
        "rational_cache_keys": 1959,
        "changed_transitions": 1556
      }
    },
    {
      "id": "Context_02",
      "env": "Context",
      "trial": 2,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 12.0625,
            "mean_value_fraction": "193/16",
            "mean_ratio": 0.9454670329670328,
            "mean_cancelled": 4.21875
          },
          "pooled": {
            "mean_value": 12.015625,
            "mean_value_fraction": "769/64",
            "mean_ratio": 0.9423420329670328,
            "mean_cancelled": 4.125
          },
          "uniform": {
            "mean_value": 12.0625,
            "mean_value_fraction": "193/16",
            "mean_ratio": 0.9454670329670328,
            "mean_cancelled": 3.984375
          },
          "known": {
            "mean_value": 12.0625,
            "mean_value_fraction": "193/16",
            "mean_ratio": 0.9454670329670328,
            "mean_cancelled": 4.203125
          },
          "swapped": {
            "mean_value": 12.09375,
            "mean_value_fraction": "387/32",
            "mean_ratio": 0.9466823107448106,
            "mean_cancelled": 4.03125
          },
          "myopic": {
            "mean_value": 11.59375,
            "mean_value_fraction": "371/32",
            "mean_ratio": 0.9283208020050123,
            "mean_cancelled": 2.5
          },
          "negative": {
            "mean_value": 11.4375,
            "mean_value_fraction": "183/16",
            "mean_ratio": 0.9051520528083027,
            "mean_cancelled": 0.671875
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 4
          },
          "conditional - pooled": {
            "mean_value": 0.046875,
            "mean_value_fraction": "3/64",
            "mean_ratio": 0.003125,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 4
          },
          "conditional - swapped": {
            "mean_value": -0.03125,
            "mean_value_fraction": "-1/32",
            "mean_ratio": -0.0012152777777777778,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 7
          },
          "uniform - myopic": {
            "mean_value": 0.46875,
            "mean_value_fraction": "15/32",
            "mean_ratio": 0.01714623096202043,
            "wins": 6,
            "ties": 55,
            "losses": 3,
            "bit_disagreements": 27
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 2
          },
          "conditional - myopic": {
            "mean_value": 0.46875,
            "mean_value_fraction": "15/32",
            "mean_ratio": 0.01714623096202043,
            "wins": 6,
            "ties": 55,
            "losses": 3,
            "bit_disagreements": 25
          },
          "conditional - negative": {
            "mean_value": 0.625,
            "mean_value_fraction": "5/8",
            "mean_ratio": 0.040314980158730154,
            "wins": 14,
            "ties": 47,
            "losses": 3,
            "bit_disagreements": 33
          }
        }
      },
      "elapsed_seconds": 346.03563420000137,
      "certificate_counts_completed_episodes": {
        "certified_negative": 475,
        "all_suffix_reward_zero": 1098,
        "certified_positive": 164,
        "identical_state_zero": 530,
        "exact_expectation_zero": 3
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 135733,
        "combined_scalar_slots": 1970880,
        "canonical_states": 355,
        "transition_entries": 5680,
        "structural_zero_entries": 6513,
        "contrast_vector_keys": 123180,
        "rational_cache_keys": 3368,
        "changed_transitions": 1466
      }
    },
    {
      "id": "Context_03",
      "env": "Context",
      "trial": 3,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.578125,
            "mean_value_fraction": "869/64",
            "mean_ratio": 0.9678405875465906,
            "mean_cancelled": 3.984375
          },
          "pooled": {
            "mean_value": 13.578125,
            "mean_value_fraction": "869/64",
            "mean_ratio": 0.9678405875465906,
            "mean_cancelled": 3.984375
          },
          "uniform": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9633763018323049,
            "mean_cancelled": 3.984375
          },
          "known": {
            "mean_value": 13.578125,
            "mean_value_fraction": "869/64",
            "mean_ratio": 0.9678405875465906,
            "mean_cancelled": 3.984375
          },
          "swapped": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9633763018323049,
            "mean_cancelled": 4.171875
          },
          "myopic": {
            "mean_value": 12.953125,
            "mean_value_fraction": "829/64",
            "mean_ratio": 0.9379040048036756,
            "mean_cancelled": 2.78125
          },
          "negative": {
            "mean_value": 12.484375,
            "mean_value_fraction": "799/64",
            "mean_ratio": 0.897522702991453,
            "mean_cancelled": 0.625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.004464285714285714,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 3
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.004464285714285714,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 2
          },
          "uniform - myopic": {
            "mean_value": 0.53125,
            "mean_value_fraction": "17/32",
            "mean_ratio": 0.025472297028629264,
            "wins": 9,
            "ties": 54,
            "losses": 1,
            "bit_disagreements": 23
          },
          "known - uniform": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.004464285714285714,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 3
          },
          "conditional - myopic": {
            "mean_value": 0.625,
            "mean_value_fraction": "5/8",
            "mean_ratio": 0.029936582742914976,
            "wins": 10,
            "ties": 53,
            "losses": 1,
            "bit_disagreements": 26
          },
          "conditional - negative": {
            "mean_value": 1.09375,
            "mean_value_fraction": "35/32",
            "mean_ratio": 0.07031788455513785,
            "wins": 18,
            "ties": 43,
            "losses": 3,
            "bit_disagreements": 35
          }
        }
      },
      "elapsed_seconds": 446.546225099999,
      "certificate_counts_completed_episodes": {
        "certified_negative": 582,
        "all_suffix_reward_zero": 1172,
        "certified_positive": 178,
        "identical_state_zero": 627,
        "exact_expectation_zero": 1
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 96957,
        "combined_scalar_slots": 1407520,
        "canonical_states": 349,
        "transition_entries": 5584,
        "structural_zero_entries": 5521,
        "contrast_vector_keys": 87970,
        "rational_cache_keys": 1629,
        "changed_transitions": 1442
      }
    },
    {
      "id": "Context_04",
      "env": "Context",
      "trial": 4,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.65625,
            "mean_value_fraction": "437/32",
            "mean_ratio": 0.9427474937343358,
            "mean_cancelled": 5.203125
          },
          "pooled": {
            "mean_value": 13.71875,
            "mean_value_fraction": "439/32",
            "mean_ratio": 0.9440867794486215,
            "mean_cancelled": 5.1875
          },
          "uniform": {
            "mean_value": 13.734375,
            "mean_value_fraction": "879/64",
            "mean_ratio": 0.9449091478696742,
            "mean_cancelled": 4.84375
          },
          "known": {
            "mean_value": 13.65625,
            "mean_value_fraction": "437/32",
            "mean_ratio": 0.9427474937343358,
            "mean_cancelled": 5.203125
          },
          "swapped": {
            "mean_value": 13.671875,
            "mean_value_fraction": "875/64",
            "mean_ratio": 0.9418546365914786,
            "mean_cancelled": 5.234375
          },
          "myopic": {
            "mean_value": 13.203125,
            "mean_value_fraction": "845/64",
            "mean_ratio": 0.9273946585213031,
            "mean_cancelled": 2.859375
          },
          "negative": {
            "mean_value": 12.15625,
            "mean_value_fraction": "389/32",
            "mean_ratio": 0.853399875891652,
            "mean_cancelled": 0.703125
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.078125,
            "mean_value_fraction": "-5/64",
            "mean_ratio": -0.0021616541353383454,
            "wins": 1,
            "ties": 61,
            "losses": 2,
            "bit_disagreements": 6
          },
          "conditional - pooled": {
            "mean_value": -0.0625,
            "mean_value_fraction": "-1/16",
            "mean_ratio": -0.0013392857142857139,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 4
          },
          "conditional - swapped": {
            "mean_value": -0.015625,
            "mean_value_fraction": "-1/64",
            "mean_ratio": 0.0008928571428571432,
            "wins": 2,
            "ties": 61,
            "losses": 1,
            "bit_disagreements": 6
          },
          "uniform - myopic": {
            "mean_value": 0.53125,
            "mean_value_fraction": "17/32",
            "mean_ratio": 0.017514489348370917,
            "wins": 11,
            "ties": 49,
            "losses": 4,
            "bit_disagreements": 39
          },
          "known - uniform": {
            "mean_value": -0.078125,
            "mean_value_fraction": "-5/64",
            "mean_ratio": -0.0021616541353383454,
            "wins": 1,
            "ties": 61,
            "losses": 2,
            "bit_disagreements": 6
          },
          "conditional - myopic": {
            "mean_value": 0.453125,
            "mean_value_fraction": "29/64",
            "mean_ratio": 0.015352835213032576,
            "wins": 10,
            "ties": 49,
            "losses": 5,
            "bit_disagreements": 37
          },
          "conditional - negative": {
            "mean_value": 1.5,
            "mean_value_fraction": "3/2",
            "mean_ratio": 0.08934761784268364,
            "wins": 22,
            "ties": 39,
            "losses": 3,
            "bit_disagreements": 51
          }
        }
      },
      "elapsed_seconds": 372.15790130000096,
      "certificate_counts_completed_episodes": {
        "certified_negative": 556,
        "certified_positive": 255,
        "all_suffix_reward_zero": 1178,
        "identical_state_zero": 1320,
        "exact_expectation_zero": 6
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 141023,
        "combined_scalar_slots": 2016624,
        "canonical_states": 424,
        "transition_entries": 6784,
        "structural_zero_entries": 7771,
        "contrast_vector_keys": 126039,
        "rational_cache_keys": 1849,
        "changed_transitions": 1526
      }
    },
    {
      "id": "Context_05",
      "env": "Context",
      "trial": 5,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.640625,
            "mean_value_fraction": "873/64",
            "mean_ratio": 0.9537867103656577,
            "mean_cancelled": 4.21875
          },
          "pooled": {
            "mean_value": 13.59375,
            "mean_value_fraction": "435/32",
            "mean_ratio": 0.9506617103656577,
            "mean_cancelled": 4.078125
          },
          "uniform": {
            "mean_value": 13.640625,
            "mean_value_fraction": "873/64",
            "mean_ratio": 0.9537867103656577,
            "mean_cancelled": 4.125
          },
          "known": {
            "mean_value": 13.640625,
            "mean_value_fraction": "873/64",
            "mean_ratio": 0.9537867103656577,
            "mean_cancelled": 4.125
          },
          "swapped": {
            "mean_value": 13.515625,
            "mean_value_fraction": "865/64",
            "mean_ratio": 0.9454533770323243,
            "mean_cancelled": 4.25
          },
          "myopic": {
            "mean_value": 13.078125,
            "mean_value_fraction": "837/64",
            "mean_ratio": 0.9240095430884904,
            "mean_cancelled": 2.8125
          },
          "negative": {
            "mean_value": 12.203125,
            "mean_value_fraction": "781/64",
            "mean_ratio": 0.8737697734922241,
            "mean_cancelled": 0.75
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - pooled": {
            "mean_value": 0.046875,
            "mean_value_fraction": "3/64",
            "mean_ratio": 0.003125,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 2
          },
          "conditional - swapped": {
            "mean_value": 0.125,
            "mean_value_fraction": "1/8",
            "mean_ratio": 0.008333333333333333,
            "wins": 2,
            "ties": 62,
            "losses": 0,
            "bit_disagreements": 5
          },
          "uniform - myopic": {
            "mean_value": 0.5625,
            "mean_value_fraction": "9/16",
            "mean_ratio": 0.029777167277167275,
            "wins": 9,
            "ties": 53,
            "losses": 2,
            "bit_disagreements": 21
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - myopic": {
            "mean_value": 0.5625,
            "mean_value_fraction": "9/16",
            "mean_ratio": 0.029777167277167275,
            "wins": 9,
            "ties": 53,
            "losses": 2,
            "bit_disagreements": 22
          },
          "conditional - negative": {
            "mean_value": 1.4375,
            "mean_value_fraction": "23/16",
            "mean_ratio": 0.0800169368734336,
            "wins": 21,
            "ties": 41,
            "losses": 2,
            "bit_disagreements": 35
          }
        }
      },
      "elapsed_seconds": 404.1229721999989,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1317,
        "certified_negative": 575,
        "certified_positive": 172,
        "identical_state_zero": 804,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 147602,
        "combined_scalar_slots": 2121920,
        "canonical_states": 435,
        "transition_entries": 6960,
        "structural_zero_entries": 7582,
        "contrast_vector_keys": 132620,
        "rational_cache_keys": 1519,
        "changed_transitions": 1611
      }
    },
    {
      "id": "Context_06",
      "env": "Context",
      "trial": 6,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 14.34375,
            "mean_value_fraction": "459/32",
            "mean_ratio": 0.9633732769423559,
            "mean_cancelled": 4.328125
          },
          "pooled": {
            "mean_value": 14.34375,
            "mean_value_fraction": "459/32",
            "mean_ratio": 0.9633732769423559,
            "mean_cancelled": 4.328125
          },
          "uniform": {
            "mean_value": 14.390625,
            "mean_value_fraction": "921/64",
            "mean_ratio": 0.9659774436090225,
            "mean_cancelled": 4.234375
          },
          "known": {
            "mean_value": 14.34375,
            "mean_value_fraction": "459/32",
            "mean_ratio": 0.9633732769423559,
            "mean_cancelled": 4.328125
          },
          "swapped": {
            "mean_value": 14.171875,
            "mean_value_fraction": "907/64",
            "mean_ratio": 0.9535518483709272,
            "mean_cancelled": 4.5625
          },
          "myopic": {
            "mean_value": 13.828125,
            "mean_value_fraction": "885/64",
            "mean_ratio": 0.9410401002506265,
            "mean_cancelled": 2.078125
          },
          "negative": {
            "mean_value": 13.265625,
            "mean_value_fraction": "849/64",
            "mean_ratio": 0.8932722431077693,
            "mean_cancelled": 0.96875
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.046875,
            "mean_value_fraction": "-3/64",
            "mean_ratio": -0.0026041666666666665,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 5
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - swapped": {
            "mean_value": 0.171875,
            "mean_value_fraction": "11/64",
            "mean_ratio": 0.009821428571428571,
            "wins": 3,
            "ties": 61,
            "losses": 0,
            "bit_disagreements": 12
          },
          "uniform - myopic": {
            "mean_value": 0.5625,
            "mean_value_fraction": "9/16",
            "mean_ratio": 0.024937343358395987,
            "wins": 9,
            "ties": 52,
            "losses": 3,
            "bit_disagreements": 25
          },
          "known - uniform": {
            "mean_value": -0.046875,
            "mean_value_fraction": "-3/64",
            "mean_ratio": -0.0026041666666666665,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 4
          },
          "conditional - myopic": {
            "mean_value": 0.515625,
            "mean_value_fraction": "33/64",
            "mean_ratio": 0.02233317669172932,
            "wins": 9,
            "ties": 51,
            "losses": 4,
            "bit_disagreements": 26
          },
          "conditional - negative": {
            "mean_value": 1.078125,
            "mean_value_fraction": "69/64",
            "mean_ratio": 0.07010103383458646,
            "wins": 15,
            "ties": 47,
            "losses": 2,
            "bit_disagreements": 29
          }
        }
      },
      "elapsed_seconds": 559.7674666999956,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1755,
        "certified_positive": 150,
        "certified_negative": 710,
        "identical_state_zero": 745,
        "exact_expectation_zero": 10
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 125593,
        "combined_scalar_slots": 1829360,
        "canonical_states": 415,
        "transition_entries": 6640,
        "structural_zero_entries": 6927,
        "contrast_vector_keys": 114335,
        "rational_cache_keys": 1849,
        "changed_transitions": 1549
      }
    },
    {
      "id": "Context_07",
      "env": "Context",
      "trial": 7,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.890625,
            "mean_value_fraction": "889/64",
            "mean_ratio": 0.9793494152046783,
            "mean_cancelled": 4.21875
          },
          "pooled": {
            "mean_value": 13.796875,
            "mean_value_fraction": "883/64",
            "mean_ratio": 0.9741410818713451,
            "mean_cancelled": 4.265625
          },
          "uniform": {
            "mean_value": 13.796875,
            "mean_value_fraction": "883/64",
            "mean_ratio": 0.9741410818713451,
            "mean_cancelled": 4.265625
          },
          "known": {
            "mean_value": 13.890625,
            "mean_value_fraction": "889/64",
            "mean_ratio": 0.9793494152046783,
            "mean_cancelled": 4.3125
          },
          "swapped": {
            "mean_value": 13.796875,
            "mean_value_fraction": "883/64",
            "mean_ratio": 0.9741410818713451,
            "mean_cancelled": 4.265625
          },
          "myopic": {
            "mean_value": 13.046875,
            "mean_value_fraction": "835/64",
            "mean_ratio": 0.9315459622614227,
            "mean_cancelled": 2.140625
          },
          "negative": {
            "mean_value": 12.734375,
            "mean_value_fraction": "815/64",
            "mean_ratio": 0.9115385870525673,
            "mean_cancelled": 0.875
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.005208333333333333,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 2
          },
          "conditional - pooled": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.005208333333333333,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 2
          },
          "conditional - swapped": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.005208333333333333,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 2
          },
          "uniform - myopic": {
            "mean_value": 0.75,
            "mean_value_fraction": "3/4",
            "mean_ratio": 0.04259511960992223,
            "wins": 12,
            "ties": 51,
            "losses": 1,
            "bit_disagreements": 30
          },
          "known - uniform": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.005208333333333333,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 3
          },
          "conditional - myopic": {
            "mean_value": 0.84375,
            "mean_value_fraction": "27/32",
            "mean_ratio": 0.04780345294325557,
            "wins": 13,
            "ties": 50,
            "losses": 1,
            "bit_disagreements": 30
          },
          "conditional - negative": {
            "mean_value": 1.15625,
            "mean_value_fraction": "37/32",
            "mean_ratio": 0.06781082815211105,
            "wins": 17,
            "ties": 46,
            "losses": 1,
            "bit_disagreements": 36
          }
        }
      },
      "elapsed_seconds": 466.09877839999535,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1233,
        "certified_positive": 187,
        "identical_state_zero": 857,
        "certified_negative": 653
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 118297,
        "combined_scalar_slots": 1733840,
        "canonical_states": 373,
        "transition_entries": 5968,
        "structural_zero_entries": 5751,
        "contrast_vector_keys": 108365,
        "rational_cache_keys": 0,
        "changed_transitions": 1498
      }
    },
    {
      "id": "Context_08",
      "env": "Context",
      "trial": 8,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.59375,
            "mean_value_fraction": "435/32",
            "mean_ratio": 0.9488656537176273,
            "mean_cancelled": 4.5625
          },
          "pooled": {
            "mean_value": 13.734375,
            "mean_value_fraction": "879/64",
            "mean_ratio": 0.9589102965747701,
            "mean_cancelled": 4.703125
          },
          "uniform": {
            "mean_value": 13.734375,
            "mean_value_fraction": "879/64",
            "mean_ratio": 0.9589102965747701,
            "mean_cancelled": 4.703125
          },
          "known": {
            "mean_value": 13.59375,
            "mean_value_fraction": "435/32",
            "mean_ratio": 0.9488656537176273,
            "mean_cancelled": 4.5625
          },
          "swapped": {
            "mean_value": 13.734375,
            "mean_value_fraction": "879/64",
            "mean_ratio": 0.9589102965747701,
            "mean_cancelled": 4.703125
          },
          "myopic": {
            "mean_value": 12.796875,
            "mean_value_fraction": "819/64",
            "mean_ratio": 0.9103744939271253,
            "mean_cancelled": 1.96875
          },
          "negative": {
            "mean_value": 12.328125,
            "mean_value_fraction": "789/64",
            "mean_ratio": 0.8761855058318871,
            "mean_cancelled": 0.765625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.140625,
            "mean_value_fraction": "-9/64",
            "mean_ratio": -0.010044642857142856,
            "wins": 0,
            "ties": 62,
            "losses": 2,
            "bit_disagreements": 4
          },
          "conditional - pooled": {
            "mean_value": -0.140625,
            "mean_value_fraction": "-9/64",
            "mean_ratio": -0.010044642857142856,
            "wins": 0,
            "ties": 62,
            "losses": 2,
            "bit_disagreements": 4
          },
          "conditional - swapped": {
            "mean_value": -0.140625,
            "mean_value_fraction": "-9/64",
            "mean_ratio": -0.010044642857142856,
            "wins": 0,
            "ties": 62,
            "losses": 2,
            "bit_disagreements": 4
          },
          "uniform - myopic": {
            "mean_value": 0.9375,
            "mean_value_fraction": "15/16",
            "mean_ratio": 0.04853580264764475,
            "wins": 13,
            "ties": 50,
            "losses": 1,
            "bit_disagreements": 25
          },
          "known - uniform": {
            "mean_value": -0.140625,
            "mean_value_fraction": "-9/64",
            "mean_ratio": -0.010044642857142856,
            "wins": 0,
            "ties": 62,
            "losses": 2,
            "bit_disagreements": 4
          },
          "conditional - myopic": {
            "mean_value": 0.796875,
            "mean_value_fraction": "51/64",
            "mean_ratio": 0.03849115979050189,
            "wins": 12,
            "ties": 50,
            "losses": 2,
            "bit_disagreements": 25
          },
          "conditional - negative": {
            "mean_value": 1.265625,
            "mean_value_fraction": "81/64",
            "mean_ratio": 0.07268014788574,
            "wins": 19,
            "ties": 43,
            "losses": 2,
            "bit_disagreements": 34
          }
        }
      },
      "elapsed_seconds": 372.781974599995,
      "certificate_counts_completed_episodes": {
        "certified_negative": 509,
        "all_suffix_reward_zero": 1305,
        "certified_positive": 170,
        "identical_state_zero": 731
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 129995,
        "combined_scalar_slots": 1887680,
        "canonical_states": 361,
        "transition_entries": 5728,
        "structural_zero_entries": 6171,
        "contrast_vector_keys": 117980,
        "rational_cache_keys": 0,
        "changed_transitions": 1461
      }
    },
    {
      "id": "Context_09",
      "env": "Context",
      "trial": 9,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.703125,
            "mean_value_fraction": "877/64",
            "mean_ratio": 0.9668460270621406,
            "mean_cancelled": 5.109375
          },
          "pooled": {
            "mean_value": 13.65625,
            "mean_value_fraction": "437/32",
            "mean_ratio": 0.9637210270621406,
            "mean_cancelled": 4.96875
          },
          "uniform": {
            "mean_value": 13.671875,
            "mean_value_fraction": "875/64",
            "mean_ratio": 0.964241860395474,
            "mean_cancelled": 4.859375
          },
          "known": {
            "mean_value": 13.703125,
            "mean_value_fraction": "877/64",
            "mean_ratio": 0.9668460270621406,
            "mean_cancelled": 5.015625
          },
          "swapped": {
            "mean_value": 13.625,
            "mean_value_fraction": "109/8",
            "mean_ratio": 0.9620097175383312,
            "mean_cancelled": 4.890625
          },
          "myopic": {
            "mean_value": 13.28125,
            "mean_value_fraction": "425/32",
            "mean_ratio": 0.9464042977388322,
            "mean_cancelled": 3.046875
          },
          "negative": {
            "mean_value": 12.203125,
            "mean_value_fraction": "781/64",
            "mean_ratio": 0.8860732944493586,
            "mean_cancelled": 0.96875
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.03125,
            "mean_value_fraction": "1/32",
            "mean_ratio": 0.0026041666666666665,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 7
          },
          "conditional - pooled": {
            "mean_value": 0.046875,
            "mean_value_fraction": "3/64",
            "mean_ratio": 0.003125,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 4
          },
          "conditional - swapped": {
            "mean_value": 0.078125,
            "mean_value_fraction": "5/64",
            "mean_ratio": 0.004836309523809524,
            "wins": 2,
            "ties": 62,
            "losses": 0,
            "bit_disagreements": 9
          },
          "uniform - myopic": {
            "mean_value": 0.390625,
            "mean_value_fraction": "25/64",
            "mean_ratio": 0.017837562656641603,
            "wins": 6,
            "ties": 53,
            "losses": 5,
            "bit_disagreements": 30
          },
          "known - uniform": {
            "mean_value": 0.03125,
            "mean_value_fraction": "1/32",
            "mean_ratio": 0.0026041666666666665,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 6
          },
          "conditional - myopic": {
            "mean_value": 0.421875,
            "mean_value_fraction": "27/64",
            "mean_ratio": 0.020441729323308268,
            "wins": 6,
            "ties": 54,
            "losses": 4,
            "bit_disagreements": 27
          },
          "conditional - negative": {
            "mean_value": 1.5,
            "mean_value_fraction": "3/2",
            "mean_ratio": 0.08077273261278195,
            "wins": 19,
            "ties": 42,
            "losses": 3,
            "bit_disagreements": 47
          }
        }
      },
      "elapsed_seconds": 504.42398870000034,
      "certificate_counts_completed_episodes": {
        "certified_negative": 535,
        "all_suffix_reward_zero": 1345,
        "certified_positive": 230,
        "identical_state_zero": 853,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 122268,
        "combined_scalar_slots": 1749008,
        "canonical_states": 380,
        "transition_entries": 6080,
        "structural_zero_entries": 6507,
        "contrast_vector_keys": 109313,
        "rational_cache_keys": 1739,
        "changed_transitions": 1528
      }
    },
    {
      "id": "Context_10",
      "env": "Context",
      "trial": 10,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 12.484375,
            "mean_value_fraction": "799/64",
            "mean_ratio": 0.9371489998031938,
            "mean_cancelled": 4.765625
          },
          "pooled": {
            "mean_value": 12.53125,
            "mean_value_fraction": "401/32",
            "mean_ratio": 0.9402739998031938,
            "mean_cancelled": 4.96875
          },
          "uniform": {
            "mean_value": 12.484375,
            "mean_value_fraction": "799/64",
            "mean_ratio": 0.9371489998031938,
            "mean_cancelled": 4.671875
          },
          "known": {
            "mean_value": 12.53125,
            "mean_value_fraction": "401/32",
            "mean_ratio": 0.9402739998031938,
            "mean_cancelled": 4.96875
          },
          "swapped": {
            "mean_value": 12.53125,
            "mean_value_fraction": "401/32",
            "mean_ratio": 0.9410552498031939,
            "mean_cancelled": 5.0625
          },
          "myopic": {
            "mean_value": 12.171875,
            "mean_value_fraction": "779/64",
            "mean_ratio": 0.926804616710044,
            "mean_cancelled": 2.0625
          },
          "negative": {
            "mean_value": 11.4375,
            "mean_value_fraction": "183/16",
            "mean_ratio": 0.870012584044245,
            "mean_cancelled": 0.578125
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - pooled": {
            "mean_value": -0.046875,
            "mean_value_fraction": "-3/64",
            "mean_ratio": -0.003125,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 3
          },
          "conditional - swapped": {
            "mean_value": -0.046875,
            "mean_value_fraction": "-3/64",
            "mean_ratio": -0.00390625,
            "wins": 1,
            "ties": 61,
            "losses": 2,
            "bit_disagreements": 5
          },
          "uniform - myopic": {
            "mean_value": 0.3125,
            "mean_value_fraction": "5/16",
            "mean_ratio": 0.010344383093149539,
            "wins": 11,
            "ties": 49,
            "losses": 4,
            "bit_disagreements": 29
          },
          "known - uniform": {
            "mean_value": 0.046875,
            "mean_value_fraction": "3/64",
            "mean_ratio": 0.003125,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 2
          },
          "conditional - myopic": {
            "mean_value": 0.3125,
            "mean_value_fraction": "5/16",
            "mean_ratio": 0.010344383093149539,
            "wins": 11,
            "ties": 49,
            "losses": 4,
            "bit_disagreements": 28
          },
          "conditional - negative": {
            "mean_value": 1.046875,
            "mean_value_fraction": "67/64",
            "mean_ratio": 0.06713641575894866,
            "wins": 21,
            "ties": 43,
            "losses": 0,
            "bit_disagreements": 36
          }
        }
      },
      "elapsed_seconds": 346.4036300999942,
      "certificate_counts_completed_episodes": {
        "certified_negative": 531,
        "all_suffix_reward_zero": 1119,
        "certified_positive": 182,
        "identical_state_zero": 881,
        "exact_expectation_zero": 7
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 94494,
        "combined_scalar_slots": 1376560,
        "canonical_states": 329,
        "transition_entries": 5264,
        "structural_zero_entries": 4508,
        "contrast_vector_keys": 86035,
        "rational_cache_keys": 2818,
        "changed_transitions": 1380
      }
    },
    {
      "id": "Context_11",
      "env": "Context",
      "trial": 11,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 14.03125,
            "mean_value_fraction": "449/32",
            "mean_ratio": 0.9564142854130518,
            "mean_cancelled": 4.140625
          },
          "pooled": {
            "mean_value": 14.359375,
            "mean_value_fraction": "919/64",
            "mean_ratio": 0.9720392854130518,
            "mean_cancelled": 4.140625
          },
          "uniform": {
            "mean_value": 14.265625,
            "mean_value_fraction": "913/64",
            "mean_ratio": 0.967574999698766,
            "mean_cancelled": 4.015625
          },
          "known": {
            "mean_value": 14.171875,
            "mean_value_fraction": "907/64",
            "mean_ratio": 0.9631107139844803,
            "mean_cancelled": 4.046875
          },
          "swapped": {
            "mean_value": 14.34375,
            "mean_value_fraction": "459/32",
            "mean_ratio": 0.9708373623361287,
            "mean_cancelled": 4.21875
          },
          "myopic": {
            "mean_value": 13.671875,
            "mean_value_fraction": "875/64",
            "mean_ratio": 0.9387457149484287,
            "mean_cancelled": 2.546875
          },
          "negative": {
            "mean_value": 12.984375,
            "mean_value_fraction": "831/64",
            "mean_ratio": 0.8926692984464364,
            "mean_cancelled": 0.9375
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.234375,
            "mean_value_fraction": "-15/64",
            "mean_ratio": -0.011160714285714284,
            "wins": 0,
            "ties": 62,
            "losses": 2,
            "bit_disagreements": 6
          },
          "conditional - pooled": {
            "mean_value": -0.328125,
            "mean_value_fraction": "-21/64",
            "mean_ratio": -0.015624999999999998,
            "wins": 0,
            "ties": 61,
            "losses": 3,
            "bit_disagreements": 4
          },
          "conditional - swapped": {
            "mean_value": -0.3125,
            "mean_value_fraction": "-5/16",
            "mean_ratio": -0.01442307692307692,
            "wins": 1,
            "ties": 60,
            "losses": 3,
            "bit_disagreements": 11
          },
          "uniform - myopic": {
            "mean_value": 0.59375,
            "mean_value_fraction": "19/32",
            "mean_ratio": 0.02882928475033738,
            "wins": 9,
            "ties": 54,
            "losses": 1,
            "bit_disagreements": 28
          },
          "known - uniform": {
            "mean_value": -0.09375,
            "mean_value_fraction": "-3/32",
            "mean_ratio": -0.004464285714285714,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 3
          },
          "conditional - myopic": {
            "mean_value": 0.359375,
            "mean_value_fraction": "23/64",
            "mean_ratio": 0.017668570464623095,
            "wins": 7,
            "ties": 56,
            "losses": 1,
            "bit_disagreements": 24
          },
          "conditional - negative": {
            "mean_value": 1.046875,
            "mean_value_fraction": "67/64",
            "mean_ratio": 0.06374498696661526,
            "wins": 18,
            "ties": 43,
            "losses": 3,
            "bit_disagreements": 36
          }
        }
      },
      "elapsed_seconds": 445.5912859999953,
      "certificate_counts_completed_episodes": {
        "certified_negative": 631,
        "all_suffix_reward_zero": 1367,
        "certified_positive": 180,
        "identical_state_zero": 749,
        "exact_expectation_zero": 3
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 151177,
        "combined_scalar_slots": 2184256,
        "canonical_states": 480,
        "transition_entries": 7680,
        "structural_zero_entries": 8050,
        "contrast_vector_keys": 136516,
        "rational_cache_keys": 1629,
        "changed_transitions": 1738
      }
    },
    {
      "id": "Context_12",
      "env": "Context",
      "trial": 12,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 12.96875,
            "mean_value_fraction": "415/32",
            "mean_ratio": 0.957276642628205,
            "mean_cancelled": 3.78125
          },
          "pooled": {
            "mean_value": 13.015625,
            "mean_value_fraction": "833/64",
            "mean_ratio": 0.9613631810897434,
            "mean_cancelled": 3.828125
          },
          "uniform": {
            "mean_value": 13.015625,
            "mean_value_fraction": "833/64",
            "mean_ratio": 0.9613631810897434,
            "mean_cancelled": 3.828125
          },
          "known": {
            "mean_value": 12.96875,
            "mean_value_fraction": "415/32",
            "mean_ratio": 0.957276642628205,
            "mean_cancelled": 3.78125
          },
          "swapped": {
            "mean_value": 12.90625,
            "mean_value_fraction": "413/32",
            "mean_ratio": 0.9576372195512819,
            "mean_cancelled": 3.734375
          },
          "myopic": {
            "mean_value": 12.59375,
            "mean_value_fraction": "403/32",
            "mean_ratio": 0.9475395595358588,
            "mean_cancelled": 2.125
          },
          "negative": {
            "mean_value": 11.5,
            "mean_value_fraction": "23/2",
            "mean_ratio": 0.8699657421799691,
            "mean_cancelled": 0.5625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.046875,
            "mean_value_fraction": "-3/64",
            "mean_ratio": -0.004086538461538462,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 4
          },
          "conditional - pooled": {
            "mean_value": -0.046875,
            "mean_value_fraction": "-3/64",
            "mean_ratio": -0.004086538461538462,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 6
          },
          "conditional - swapped": {
            "mean_value": 0.0625,
            "mean_value_fraction": "1/16",
            "mean_ratio": -0.00036057692307692353,
            "wins": 3,
            "ties": 59,
            "losses": 2,
            "bit_disagreements": 8
          },
          "uniform - myopic": {
            "mean_value": 0.421875,
            "mean_value_fraction": "27/64",
            "mean_ratio": 0.01382362155388471,
            "wins": 7,
            "ties": 54,
            "losses": 3,
            "bit_disagreements": 24
          },
          "known - uniform": {
            "mean_value": -0.046875,
            "mean_value_fraction": "-3/64",
            "mean_ratio": -0.004086538461538462,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 2
          },
          "conditional - myopic": {
            "mean_value": 0.375,
            "mean_value_fraction": "3/8",
            "mean_ratio": 0.00973708309234625,
            "wins": 7,
            "ties": 54,
            "losses": 3,
            "bit_disagreements": 22
          },
          "conditional - negative": {
            "mean_value": 1.46875,
            "mean_value_fraction": "47/32",
            "mean_ratio": 0.08731090044823599,
            "wins": 21,
            "ties": 43,
            "losses": 0,
            "bit_disagreements": 31
          }
        }
      },
      "elapsed_seconds": 426.93212920000224,
      "certificate_counts_completed_episodes": {
        "certified_negative": 493,
        "all_suffix_reward_zero": 1180,
        "certified_positive": 161,
        "identical_state_zero": 551
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 84533,
        "combined_scalar_slots": 1206000,
        "canonical_states": 343,
        "transition_entries": 5488,
        "structural_zero_entries": 4637,
        "contrast_vector_keys": 75375,
        "rational_cache_keys": 0,
        "changed_transitions": 1420
      }
    },
    {
      "id": "Context_13",
      "env": "Context",
      "trial": 13,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 12.234375,
            "mean_value_fraction": "783/64",
            "mean_ratio": 0.956142961570593,
            "mean_cancelled": 4.0
          },
          "pooled": {
            "mean_value": 12.234375,
            "mean_value_fraction": "783/64",
            "mean_ratio": 0.956142961570593,
            "mean_cancelled": 3.90625
          },
          "uniform": {
            "mean_value": 12.09375,
            "mean_value_fraction": "387/32",
            "mean_ratio": 0.9450083542188804,
            "mean_cancelled": 3.78125
          },
          "known": {
            "mean_value": 12.234375,
            "mean_value_fraction": "783/64",
            "mean_ratio": 0.956142961570593,
            "mean_cancelled": 3.90625
          },
          "swapped": {
            "mean_value": 12.046875,
            "mean_value_fraction": "771/64",
            "mean_ratio": 0.9411393065998328,
            "mean_cancelled": 3.90625
          },
          "myopic": {
            "mean_value": 11.796875,
            "mean_value_fraction": "755/64",
            "mean_ratio": 0.9311618890977442,
            "mean_cancelled": 2.765625
          },
          "negative": {
            "mean_value": 10.4375,
            "mean_value_fraction": "167/16",
            "mean_ratio": 0.8511209664786967,
            "mean_cancelled": 0.640625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.140625,
            "mean_value_fraction": "9/64",
            "mean_ratio": 0.011134607351712615,
            "wins": 2,
            "ties": 61,
            "losses": 1,
            "bit_disagreements": 8
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - swapped": {
            "mean_value": 0.1875,
            "mean_value_fraction": "3/16",
            "mean_ratio": 0.015003654970760234,
            "wins": 3,
            "ties": 61,
            "losses": 0,
            "bit_disagreements": 11
          },
          "uniform - myopic": {
            "mean_value": 0.296875,
            "mean_value_fraction": "19/64",
            "mean_ratio": 0.013846465121136173,
            "wins": 7,
            "ties": 55,
            "losses": 2,
            "bit_disagreements": 18
          },
          "known - uniform": {
            "mean_value": 0.140625,
            "mean_value_fraction": "9/64",
            "mean_ratio": 0.011134607351712615,
            "wins": 2,
            "ties": 61,
            "losses": 1,
            "bit_disagreements": 7
          },
          "conditional - myopic": {
            "mean_value": 0.4375,
            "mean_value_fraction": "7/16",
            "mean_ratio": 0.024981072472848784,
            "wins": 7,
            "ties": 56,
            "losses": 1,
            "bit_disagreements": 18
          },
          "conditional - negative": {
            "mean_value": 1.796875,
            "mean_value_fraction": "115/64",
            "mean_ratio": 0.10502199509189639,
            "wins": 23,
            "ties": 41,
            "losses": 0,
            "bit_disagreements": 35
          }
        }
      },
      "elapsed_seconds": 449.23417119999795,
      "certificate_counts_completed_episodes": {
        "certified_negative": 519,
        "certified_positive": 180,
        "all_suffix_reward_zero": 1140,
        "identical_state_zero": 828,
        "exact_expectation_zero": 3
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 140377,
        "combined_scalar_slots": 2030528,
        "canonical_states": 475,
        "transition_entries": 7600,
        "structural_zero_entries": 7936,
        "contrast_vector_keys": 126908,
        "rational_cache_keys": 1079,
        "changed_transitions": 1744
      }
    },
    {
      "id": "Context_14",
      "env": "Context",
      "trial": 14,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.140625,
            "mean_value_fraction": "841/64",
            "mean_ratio": 0.9681756474519632,
            "mean_cancelled": 4.09375
          },
          "pooled": {
            "mean_value": 13.125,
            "mean_value_fraction": "105/8",
            "mean_ratio": 0.9653482664995823,
            "mean_cancelled": 3.984375
          },
          "uniform": {
            "mean_value": 13.125,
            "mean_value_fraction": "105/8",
            "mean_ratio": 0.9653482664995823,
            "mean_cancelled": 3.984375
          },
          "known": {
            "mean_value": 13.140625,
            "mean_value_fraction": "841/64",
            "mean_ratio": 0.9681756474519632,
            "mean_cancelled": 4.09375
          },
          "swapped": {
            "mean_value": 13.125,
            "mean_value_fraction": "105/8",
            "mean_ratio": 0.9653482664995823,
            "mean_cancelled": 4.078125
          },
          "myopic": {
            "mean_value": 12.8125,
            "mean_value_fraction": "205/16",
            "mean_ratio": 0.9542164079067861,
            "mean_cancelled": 2.375
          },
          "negative": {
            "mean_value": 11.734375,
            "mean_value_fraction": "751/64",
            "mean_ratio": 0.8739336698115481,
            "mean_cancelled": 0.625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.015625,
            "mean_value_fraction": "1/64",
            "mean_ratio": 0.0028273809523809527,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 2
          },
          "conditional - pooled": {
            "mean_value": 0.015625,
            "mean_value_fraction": "1/64",
            "mean_ratio": 0.0028273809523809527,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 2
          },
          "conditional - swapped": {
            "mean_value": 0.015625,
            "mean_value_fraction": "1/64",
            "mean_ratio": 0.0028273809523809527,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 4
          },
          "uniform - myopic": {
            "mean_value": 0.3125,
            "mean_value_fraction": "5/16",
            "mean_ratio": 0.01113185859279609,
            "wins": 8,
            "ties": 52,
            "losses": 4,
            "bit_disagreements": 20
          },
          "known - uniform": {
            "mean_value": 0.015625,
            "mean_value_fraction": "1/64",
            "mean_ratio": 0.0028273809523809527,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 2
          },
          "conditional - myopic": {
            "mean_value": 0.328125,
            "mean_value_fraction": "21/64",
            "mean_ratio": 0.01395923954517704,
            "wins": 7,
            "ties": 54,
            "losses": 3,
            "bit_disagreements": 18
          },
          "conditional - negative": {
            "mean_value": 1.40625,
            "mean_value_fraction": "45/32",
            "mean_ratio": 0.09424197764041516,
            "wins": 21,
            "ties": 42,
            "losses": 1,
            "bit_disagreements": 33
          }
        }
      },
      "elapsed_seconds": 348.0281720999992,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1328,
        "certified_negative": 525,
        "certified_positive": 161,
        "identical_state_zero": 423,
        "exact_expectation_zero": 3
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 121467,
        "combined_scalar_slots": 1748800,
        "canonical_states": 342,
        "transition_entries": 5472,
        "structural_zero_entries": 6348,
        "contrast_vector_keys": 109300,
        "rational_cache_keys": 1409,
        "changed_transitions": 1369
      }
    },
    {
      "id": "Context_15",
      "env": "Context",
      "trial": 15,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.609375,
            "mean_value_fraction": "871/64",
            "mean_ratio": 0.9400132915008108,
            "mean_cancelled": 5.203125
          },
          "pooled": {
            "mean_value": 13.6875,
            "mean_value_fraction": "219/16",
            "mean_ratio": 0.9443535692785886,
            "mean_cancelled": 5.21875
          },
          "uniform": {
            "mean_value": 13.6875,
            "mean_value_fraction": "219/16",
            "mean_ratio": 0.9443535692785886,
            "mean_cancelled": 5.03125
          },
          "known": {
            "mean_value": 13.6875,
            "mean_value_fraction": "219/16",
            "mean_ratio": 0.9443535692785886,
            "mean_cancelled": 5.21875
          },
          "swapped": {
            "mean_value": 13.6875,
            "mean_value_fraction": "219/16",
            "mean_ratio": 0.9443535692785886,
            "mean_cancelled": 5.21875
          },
          "myopic": {
            "mean_value": 13.09375,
            "mean_value_fraction": "419/32",
            "mean_ratio": 0.91541107080484,
            "mean_cancelled": 2.28125
          },
          "negative": {
            "mean_value": 12.28125,
            "mean_value_fraction": "393/32",
            "mean_ratio": 0.8588376711598943,
            "mean_cancelled": 0.5625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.078125,
            "mean_value_fraction": "-5/64",
            "mean_ratio": -0.004340277777777778,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 5
          },
          "conditional - pooled": {
            "mean_value": -0.078125,
            "mean_value_fraction": "-5/64",
            "mean_ratio": -0.004340277777777778,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 1
          },
          "conditional - swapped": {
            "mean_value": -0.078125,
            "mean_value_fraction": "-5/64",
            "mean_ratio": -0.004340277777777778,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 1
          },
          "uniform - myopic": {
            "mean_value": 0.59375,
            "mean_value_fraction": "19/32",
            "mean_ratio": 0.02894249847374847,
            "wins": 11,
            "ties": 52,
            "losses": 1,
            "bit_disagreements": 26
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 4
          },
          "conditional - myopic": {
            "mean_value": 0.515625,
            "mean_value_fraction": "33/64",
            "mean_ratio": 0.024602220695970695,
            "wins": 10,
            "ties": 53,
            "losses": 1,
            "bit_disagreements": 29
          },
          "conditional - negative": {
            "mean_value": 1.328125,
            "mean_value_fraction": "85/64",
            "mean_ratio": 0.08117562034091638,
            "wins": 22,
            "ties": 40,
            "losses": 2,
            "bit_disagreements": 42
          }
        }
      },
      "elapsed_seconds": 352.1686253000007,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1287,
        "certified_negative": 619,
        "certified_positive": 204,
        "identical_state_zero": 938,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 100075,
        "combined_scalar_slots": 1436720,
        "canonical_states": 343,
        "transition_entries": 5488,
        "structural_zero_entries": 5142,
        "contrast_vector_keys": 89795,
        "rational_cache_keys": 1519,
        "changed_transitions": 1403
      }
    },
    {
      "id": "Context_16",
      "env": "Context",
      "trial": 16,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 14.28125,
            "mean_value_fraction": "457/32",
            "mean_ratio": 0.9462112312030074,
            "mean_cancelled": 4.6875
          },
          "pooled": {
            "mean_value": 14.4375,
            "mean_value_fraction": "231/16",
            "mean_ratio": 0.9535440162907269,
            "mean_cancelled": 5.03125
          },
          "uniform": {
            "mean_value": 14.359375,
            "mean_value_fraction": "919/64",
            "mean_ratio": 0.9464716478696743,
            "mean_cancelled": 4.828125
          },
          "known": {
            "mean_value": 14.46875,
            "mean_value_fraction": "463/32",
            "mean_ratio": 0.9566278978696743,
            "mean_cancelled": 4.890625
          },
          "swapped": {
            "mean_value": 14.28125,
            "mean_value_fraction": "457/32",
            "mean_ratio": 0.9420856829573936,
            "mean_cancelled": 4.859375
          },
          "myopic": {
            "mean_value": 13.65625,
            "mean_value_fraction": "437/32",
            "mean_ratio": 0.9150356359649121,
            "mean_cancelled": 2.296875
          },
          "negative": {
            "mean_value": 12.78125,
            "mean_value_fraction": "409/32",
            "mean_ratio": 0.8614544172932328,
            "mean_cancelled": 0.65625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.078125,
            "mean_value_fraction": "-5/64",
            "mean_ratio": -0.00026041666666666574,
            "wins": 2,
            "ties": 60,
            "losses": 2,
            "bit_disagreements": 8
          },
          "conditional - pooled": {
            "mean_value": -0.15625,
            "mean_value_fraction": "-5/32",
            "mean_ratio": -0.007332785087719298,
            "wins": 1,
            "ties": 60,
            "losses": 3,
            "bit_disagreements": 9
          },
          "conditional - swapped": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.004125548245614036,
            "wins": 3,
            "ties": 58,
            "losses": 3,
            "bit_disagreements": 12
          },
          "uniform - myopic": {
            "mean_value": 0.703125,
            "mean_value_fraction": "45/64",
            "mean_ratio": 0.03143601190476191,
            "wins": 13,
            "ties": 47,
            "losses": 4,
            "bit_disagreements": 33
          },
          "known - uniform": {
            "mean_value": 0.109375,
            "mean_value_fraction": "7/64",
            "mean_ratio": 0.01015625,
            "wins": 2,
            "ties": 62,
            "losses": 0,
            "bit_disagreements": 3
          },
          "conditional - myopic": {
            "mean_value": 0.625,
            "mean_value_fraction": "5/8",
            "mean_ratio": 0.031175595238095235,
            "wins": 11,
            "ties": 51,
            "losses": 2,
            "bit_disagreements": 27
          },
          "conditional - negative": {
            "mean_value": 1.5,
            "mean_value_fraction": "3/2",
            "mean_ratio": 0.08475681390977445,
            "wins": 21,
            "ties": 43,
            "losses": 0,
            "bit_disagreements": 40
          }
        }
      },
      "elapsed_seconds": 466.6577314000024,
      "certificate_counts_completed_episodes": {
        "certified_negative": 475,
        "all_suffix_reward_zero": 1618,
        "certified_positive": 204,
        "identical_state_zero": 997,
        "exact_expectation_zero": 6
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 143896,
        "combined_scalar_slots": 2053120,
        "canonical_states": 504,
        "transition_entries": 8064,
        "structural_zero_entries": 9241,
        "contrast_vector_keys": 128320,
        "rational_cache_keys": 1739,
        "changed_transitions": 1819
      }
    },
    {
      "id": "Context_17",
      "env": "Context",
      "trial": 17,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.421875,
            "mean_value_fraction": "859/64",
            "mean_ratio": 0.9676556299603173,
            "mean_cancelled": 4.5625
          },
          "pooled": {
            "mean_value": 13.328125,
            "mean_value_fraction": "853/64",
            "mean_ratio": 0.9619264632936506,
            "mean_cancelled": 4.46875
          },
          "uniform": {
            "mean_value": 13.3125,
            "mean_value_fraction": "213/16",
            "mean_ratio": 0.961182415674603,
            "mean_cancelled": 4.375
          },
          "known": {
            "mean_value": 13.375,
            "mean_value_fraction": "107/8",
            "mean_ratio": 0.9650514632936507,
            "mean_cancelled": 4.515625
          },
          "swapped": {
            "mean_value": 13.109375,
            "mean_value_fraction": "839/64",
            "mean_ratio": 0.9481987847222221,
            "mean_cancelled": 4.59375
          },
          "myopic": {
            "mean_value": 12.984375,
            "mean_value_fraction": "831/64",
            "mean_ratio": 0.9442708333333333,
            "mean_cancelled": 2.3125
          },
          "negative": {
            "mean_value": 12.09375,
            "mean_value_fraction": "387/32",
            "mean_ratio": 0.8916521572360386,
            "mean_cancelled": 0.828125
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.109375,
            "mean_value_fraction": "7/64",
            "mean_ratio": 0.006473214285714285,
            "wins": 3,
            "ties": 61,
            "losses": 0,
            "bit_disagreements": 6
          },
          "conditional - pooled": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.005729166666666667,
            "wins": 2,
            "ties": 62,
            "losses": 0,
            "bit_disagreements": 4
          },
          "conditional - swapped": {
            "mean_value": 0.3125,
            "mean_value_fraction": "5/16",
            "mean_ratio": 0.01945684523809524,
            "wins": 5,
            "ties": 59,
            "losses": 0,
            "bit_disagreements": 9
          },
          "uniform - myopic": {
            "mean_value": 0.328125,
            "mean_value_fraction": "21/64",
            "mean_ratio": 0.016911582341269837,
            "wins": 9,
            "ties": 50,
            "losses": 5,
            "bit_disagreements": 30
          },
          "known - uniform": {
            "mean_value": 0.0625,
            "mean_value_fraction": "1/16",
            "mean_ratio": 0.003869047619047619,
            "wins": 2,
            "ties": 62,
            "losses": 0,
            "bit_disagreements": 3
          },
          "conditional - myopic": {
            "mean_value": 0.4375,
            "mean_value_fraction": "7/16",
            "mean_ratio": 0.023384796626984124,
            "wins": 10,
            "ties": 51,
            "losses": 3,
            "bit_disagreements": 26
          },
          "conditional - negative": {
            "mean_value": 1.328125,
            "mean_value_fraction": "85/64",
            "mean_ratio": 0.07600347272427865,
            "wins": 22,
            "ties": 42,
            "losses": 0,
            "bit_disagreements": 37
          }
        }
      },
      "elapsed_seconds": 573.2925551000008,
      "certificate_counts_completed_episodes": {
        "certified_positive": 187,
        "certified_negative": 643,
        "identical_state_zero": 952,
        "all_suffix_reward_zero": 1480,
        "exact_expectation_zero": 3
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 150877,
        "combined_scalar_slots": 2150656,
        "canonical_states": 479,
        "transition_entries": 7664,
        "structural_zero_entries": 8313,
        "contrast_vector_keys": 134416,
        "rational_cache_keys": 1409,
        "changed_transitions": 1717
      }
    },
    {
      "id": "Context_18",
      "env": "Context",
      "trial": 18,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 12.890625,
            "mean_value_fraction": "825/64",
            "mean_ratio": 0.9361952055619819,
            "mean_cancelled": 4.28125
          },
          "pooled": {
            "mean_value": 12.890625,
            "mean_value_fraction": "825/64",
            "mean_ratio": 0.9361952055619819,
            "mean_cancelled": 4.28125
          },
          "uniform": {
            "mean_value": 12.796875,
            "mean_value_fraction": "819/64",
            "mean_ratio": 0.9317309198476963,
            "mean_cancelled": 4.28125
          },
          "known": {
            "mean_value": 12.890625,
            "mean_value_fraction": "825/64",
            "mean_ratio": 0.9361952055619819,
            "mean_cancelled": 4.28125
          },
          "swapped": {
            "mean_value": 12.796875,
            "mean_value_fraction": "819/64",
            "mean_ratio": 0.9317309198476963,
            "mean_cancelled": 4.28125
          },
          "myopic": {
            "mean_value": 12.5625,
            "mean_value_fraction": "201/16",
            "mean_ratio": 0.9320276351937534,
            "mean_cancelled": 2.640625
          },
          "negative": {
            "mean_value": 12.15625,
            "mean_value_fraction": "389/32",
            "mean_ratio": 0.8900042072328256,
            "mean_cancelled": 0.59375
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.004464285714285714,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.004464285714285714,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 2
          },
          "uniform - myopic": {
            "mean_value": 0.234375,
            "mean_value_fraction": "15/64",
            "mean_ratio": -0.0002967153460574556,
            "wins": 8,
            "ties": 51,
            "losses": 5,
            "bit_disagreements": 24
          },
          "known - uniform": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.004464285714285714,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 3
          },
          "conditional - myopic": {
            "mean_value": 0.328125,
            "mean_value_fraction": "21/64",
            "mean_ratio": 0.004167570368228259,
            "wins": 9,
            "ties": 50,
            "losses": 5,
            "bit_disagreements": 25
          },
          "conditional - negative": {
            "mean_value": 0.734375,
            "mean_value_fraction": "47/64",
            "mean_ratio": 0.04619099832915623,
            "wins": 16,
            "ties": 43,
            "losses": 5,
            "bit_disagreements": 34
          }
        }
      },
      "elapsed_seconds": 373.2586022999967,
      "certificate_counts_completed_episodes": {
        "certified_negative": 510,
        "all_suffix_reward_zero": 1329,
        "certified_positive": 171,
        "identical_state_zero": 914,
        "exact_expectation_zero": 1
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 110183,
        "combined_scalar_slots": 1562800,
        "canonical_states": 403,
        "transition_entries": 6448,
        "structural_zero_entries": 6312,
        "contrast_vector_keys": 97675,
        "rational_cache_keys": 1079,
        "changed_transitions": 1619
      }
    },
    {
      "id": "Context_19",
      "env": "Context",
      "trial": 19,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 14.640625,
            "mean_value_fraction": "937/64",
            "mean_ratio": 0.935612117232183,
            "mean_cancelled": 4.59375
          },
          "pooled": {
            "mean_value": 14.625,
            "mean_value_fraction": "117/8",
            "mean_ratio": 0.9348680696131353,
            "mean_cancelled": 4.6875
          },
          "uniform": {
            "mean_value": 14.625,
            "mean_value_fraction": "117/8",
            "mean_ratio": 0.9347897488111303,
            "mean_cancelled": 4.5
          },
          "known": {
            "mean_value": 14.625,
            "mean_value_fraction": "117/8",
            "mean_ratio": 0.9348680696131353,
            "mean_cancelled": 4.6875
          },
          "swapped": {
            "mean_value": 14.78125,
            "mean_value_fraction": "473/32",
            "mean_ratio": 0.9428502646841461,
            "mean_cancelled": 4.6875
          },
          "myopic": {
            "mean_value": 14.46875,
            "mean_value_fraction": "463/32",
            "mean_ratio": 0.9305676049097099,
            "mean_cancelled": 2.234375
          },
          "negative": {
            "mean_value": 13.359375,
            "mean_value_fraction": "855/64",
            "mean_ratio": 0.8696880422209365,
            "mean_cancelled": 0.5625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.015625,
            "mean_value_fraction": "1/64",
            "mean_ratio": 0.0008223684210526315,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 4
          },
          "conditional - pooled": {
            "mean_value": 0.015625,
            "mean_value_fraction": "1/64",
            "mean_ratio": 0.000744047619047619,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 4
          },
          "conditional - swapped": {
            "mean_value": -0.140625,
            "mean_value_fraction": "-9/64",
            "mean_ratio": -0.007238147451963241,
            "wins": 2,
            "ties": 58,
            "losses": 4,
            "bit_disagreements": 15
          },
          "uniform - myopic": {
            "mean_value": 0.15625,
            "mean_value_fraction": "5/32",
            "mean_ratio": 0.0042221439014202165,
            "wins": 7,
            "ties": 50,
            "losses": 7,
            "bit_disagreements": 32
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 7.832080200501253e-05,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 2
          },
          "conditional - myopic": {
            "mean_value": 0.171875,
            "mean_value_fraction": "11/64",
            "mean_ratio": 0.005044512322472848,
            "wins": 7,
            "ties": 50,
            "losses": 7,
            "bit_disagreements": 30
          },
          "conditional - negative": {
            "mean_value": 1.28125,
            "mean_value_fraction": "41/32",
            "mean_ratio": 0.06592407501124606,
            "wins": 18,
            "ties": 42,
            "losses": 4,
            "bit_disagreements": 38
          }
        }
      },
      "elapsed_seconds": 385.2173589000013,
      "certificate_counts_completed_episodes": {
        "certified_negative": 450,
        "all_suffix_reward_zero": 1497,
        "certified_positive": 193,
        "identical_state_zero": 1093,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 132853,
        "combined_scalar_slots": 1908320,
        "canonical_states": 392,
        "transition_entries": 6272,
        "structural_zero_entries": 7067,
        "contrast_vector_keys": 119270,
        "rational_cache_keys": 1849,
        "changed_transitions": 1537
      }
    },
    {
      "id": "Context_20",
      "env": "Context",
      "trial": 20,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 12.96875,
            "mean_value_fraction": "415/32",
            "mean_ratio": 0.9411632960370382,
            "mean_cancelled": 4.5625
          },
          "pooled": {
            "mean_value": 12.78125,
            "mean_value_fraction": "409/32",
            "mean_ratio": 0.9316394865132287,
            "mean_cancelled": 4.28125
          },
          "uniform": {
            "mean_value": 12.6875,
            "mean_value_fraction": "203/16",
            "mean_ratio": 0.927175200798943,
            "mean_cancelled": 4.1875
          },
          "known": {
            "mean_value": 12.96875,
            "mean_value_fraction": "415/32",
            "mean_ratio": 0.9411632960370382,
            "mean_cancelled": 4.46875
          },
          "swapped": {
            "mean_value": 12.78125,
            "mean_value_fraction": "409/32",
            "mean_ratio": 0.931490676989419,
            "mean_cancelled": 4.46875
          },
          "myopic": {
            "mean_value": 12.375,
            "mean_value_fraction": "99/8",
            "mean_ratio": 0.9107379237119947,
            "mean_cancelled": 2.890625
          },
          "negative": {
            "mean_value": 11.671875,
            "mean_value_fraction": "747/64",
            "mean_ratio": 0.8669565953911927,
            "mean_cancelled": 0.84375
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.28125,
            "mean_value_fraction": "9/32",
            "mean_ratio": 0.01398809523809524,
            "wins": 4,
            "ties": 59,
            "losses": 1,
            "bit_disagreements": 8
          },
          "conditional - pooled": {
            "mean_value": 0.1875,
            "mean_value_fraction": "3/16",
            "mean_ratio": 0.009523809523809525,
            "wins": 3,
            "ties": 60,
            "losses": 1,
            "bit_disagreements": 6
          },
          "conditional - swapped": {
            "mean_value": 0.1875,
            "mean_value_fraction": "3/16",
            "mean_ratio": 0.009672619047619048,
            "wins": 2,
            "ties": 62,
            "losses": 0,
            "bit_disagreements": 4
          },
          "uniform - myopic": {
            "mean_value": 0.3125,
            "mean_value_fraction": "5/16",
            "mean_ratio": 0.016437277086948136,
            "wins": 8,
            "ties": 52,
            "losses": 4,
            "bit_disagreements": 30
          },
          "known - uniform": {
            "mean_value": 0.28125,
            "mean_value_fraction": "9/32",
            "mean_ratio": 0.01398809523809524,
            "wins": 4,
            "ties": 59,
            "losses": 1,
            "bit_disagreements": 7
          },
          "conditional - myopic": {
            "mean_value": 0.59375,
            "mean_value_fraction": "19/32",
            "mean_ratio": 0.030425372325043377,
            "wins": 11,
            "ties": 49,
            "losses": 4,
            "bit_disagreements": 34
          },
          "conditional - negative": {
            "mean_value": 1.296875,
            "mean_value_fraction": "83/64",
            "mean_ratio": 0.07420670064584538,
            "wins": 18,
            "ties": 44,
            "losses": 2,
            "bit_disagreements": 39
          }
        }
      },
      "elapsed_seconds": 447.63967579999735,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1304,
        "certified_positive": 186,
        "certified_negative": 564,
        "identical_state_zero": 810,
        "exact_expectation_zero": 6
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 148347,
        "combined_scalar_slots": 2113552,
        "canonical_states": 459,
        "transition_entries": 7312,
        "structural_zero_entries": 8474,
        "contrast_vector_keys": 132097,
        "rational_cache_keys": 1959,
        "changed_transitions": 1573
      }
    },
    {
      "id": "Context_21",
      "env": "Context",
      "trial": 21,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.640625,
            "mean_value_fraction": "873/64",
            "mean_ratio": 0.9502279845600521,
            "mean_cancelled": 3.359375
          },
          "pooled": {
            "mean_value": 13.640625,
            "mean_value_fraction": "873/64",
            "mean_ratio": 0.9502279845600521,
            "mean_cancelled": 3.359375
          },
          "uniform": {
            "mean_value": 13.546875,
            "mean_value_fraction": "867/64",
            "mean_ratio": 0.9450196512267188,
            "mean_cancelled": 3.453125
          },
          "known": {
            "mean_value": 13.640625,
            "mean_value_fraction": "873/64",
            "mean_ratio": 0.9502279845600521,
            "mean_cancelled": 3.359375
          },
          "swapped": {
            "mean_value": 13.59375,
            "mean_value_fraction": "435/32",
            "mean_ratio": 0.9476238178933855,
            "mean_cancelled": 3.546875
          },
          "myopic": {
            "mean_value": 13.546875,
            "mean_value_fraction": "867/64",
            "mean_ratio": 0.9508897953369944,
            "mean_cancelled": 2.5
          },
          "negative": {
            "mean_value": 12.609375,
            "mean_value_fraction": "807/64",
            "mean_ratio": 0.8950882107228856,
            "mean_cancelled": 0.640625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.005208333333333333,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.046875,
            "mean_value_fraction": "3/64",
            "mean_ratio": 0.002604166666666666,
            "wins": 2,
            "ties": 61,
            "losses": 1,
            "bit_disagreements": 3
          },
          "uniform - myopic": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": -0.005870144110275692,
            "wins": 6,
            "ties": 54,
            "losses": 4,
            "bit_disagreements": 23
          },
          "known - uniform": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.005208333333333333,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - myopic": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": -0.0006618107769423586,
            "wins": 7,
            "ties": 53,
            "losses": 4,
            "bit_disagreements": 24
          },
          "conditional - negative": {
            "mean_value": 1.03125,
            "mean_value_fraction": "33/32",
            "mean_ratio": 0.05513977383716644,
            "wins": 16,
            "ties": 45,
            "losses": 3,
            "bit_disagreements": 32
          }
        }
      },
      "elapsed_seconds": 322.4310456000021,
      "certificate_counts_completed_episodes": {
        "certified_negative": 579,
        "all_suffix_reward_zero": 1177,
        "certified_positive": 164,
        "identical_state_zero": 940
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 108407,
        "combined_scalar_slots": 1568400,
        "canonical_states": 340,
        "transition_entries": 5440,
        "structural_zero_entries": 5755,
        "contrast_vector_keys": 98025,
        "rational_cache_keys": 0,
        "changed_transitions": 1392
      }
    },
    {
      "id": "Context_22",
      "env": "Context",
      "trial": 22,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.6875,
            "mean_value_fraction": "219/16",
            "mean_ratio": 0.9512609649122806,
            "mean_cancelled": 5.34375
          },
          "pooled": {
            "mean_value": 13.59375,
            "mean_value_fraction": "435/32",
            "mean_ratio": 0.9460526315789471,
            "mean_cancelled": 5.34375
          },
          "uniform": {
            "mean_value": 13.671875,
            "mean_value_fraction": "875/64",
            "mean_ratio": 0.9496945488721802,
            "mean_cancelled": 4.875
          },
          "known": {
            "mean_value": 13.6875,
            "mean_value_fraction": "219/16",
            "mean_ratio": 0.9512609649122806,
            "mean_cancelled": 5.34375
          },
          "swapped": {
            "mean_value": 13.59375,
            "mean_value_fraction": "435/32",
            "mean_ratio": 0.9460526315789471,
            "mean_cancelled": 5.4375
          },
          "myopic": {
            "mean_value": 13.234375,
            "mean_value_fraction": "847/64",
            "mean_ratio": 0.9246272984143047,
            "mean_cancelled": 2.421875
          },
          "negative": {
            "mean_value": 12.375,
            "mean_value_fraction": "99/8",
            "mean_ratio": 0.8754506458453826,
            "mean_cancelled": 0.828125
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.015625,
            "mean_value_fraction": "1/64",
            "mean_ratio": 0.0015664160401002505,
            "wins": 2,
            "ties": 61,
            "losses": 1,
            "bit_disagreements": 8
          },
          "conditional - pooled": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.005208333333333333,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 2
          },
          "conditional - swapped": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.005208333333333333,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 5
          },
          "uniform - myopic": {
            "mean_value": 0.4375,
            "mean_value_fraction": "7/16",
            "mean_ratio": 0.025067250457875452,
            "wins": 8,
            "ties": 55,
            "losses": 1,
            "bit_disagreements": 19
          },
          "known - uniform": {
            "mean_value": 0.015625,
            "mean_value_fraction": "1/64",
            "mean_ratio": 0.0015664160401002505,
            "wins": 2,
            "ties": 61,
            "losses": 1,
            "bit_disagreements": 8
          },
          "conditional - myopic": {
            "mean_value": 0.453125,
            "mean_value_fraction": "29/64",
            "mean_ratio": 0.026633666497975706,
            "wins": 10,
            "ties": 52,
            "losses": 2,
            "bit_disagreements": 27
          },
          "conditional - negative": {
            "mean_value": 1.3125,
            "mean_value_fraction": "21/16",
            "mean_ratio": 0.07581031906689803,
            "wins": 20,
            "ties": 43,
            "losses": 1,
            "bit_disagreements": 37
          }
        }
      },
      "elapsed_seconds": 224.2437127000012,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1401,
        "certified_negative": 453,
        "exact_expectation_zero": 11,
        "certified_positive": 180,
        "identical_state_zero": 925
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 123869,
        "combined_scalar_slots": 1818400,
        "canonical_states": 347,
        "transition_entries": 5552,
        "structural_zero_entries": 5389,
        "contrast_vector_keys": 113650,
        "rational_cache_keys": 2069,
        "changed_transitions": 1399
      }
    },
    {
      "id": "Context_23",
      "env": "Context",
      "trial": 23,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.5,
            "mean_value_fraction": "27/2",
            "mean_ratio": 0.9481715105070366,
            "mean_cancelled": 4.921875
          },
          "pooled": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9469695874301135,
            "mean_cancelled": 4.828125
          },
          "uniform": {
            "mean_value": 13.578125,
            "mean_value_fraction": "869/64",
            "mean_ratio": 0.9546819271737034,
            "mean_cancelled": 4.828125
          },
          "known": {
            "mean_value": 13.5,
            "mean_value_fraction": "27/2",
            "mean_ratio": 0.9481715105070366,
            "mean_cancelled": 4.921875
          },
          "swapped": {
            "mean_value": 13.5625,
            "mean_value_fraction": "217/16",
            "mean_ratio": 0.9534800040967802,
            "mean_cancelled": 5.015625
          },
          "myopic": {
            "mean_value": 12.9375,
            "mean_value_fraction": "207/16",
            "mean_ratio": 0.9221771375554267,
            "mean_cancelled": 2.984375
          },
          "negative": {
            "mean_value": 12.140625,
            "mean_value_fraction": "777/64",
            "mean_ratio": 0.8775634749935731,
            "mean_cancelled": 0.953125
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.078125,
            "mean_value_fraction": "-5/64",
            "mean_ratio": -0.006510416666666667,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 3
          },
          "conditional - pooled": {
            "mean_value": 0.015625,
            "mean_value_fraction": "1/64",
            "mean_ratio": 0.001201923076923077,
            "wins": 1,
            "ties": 63,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - swapped": {
            "mean_value": -0.0625,
            "mean_value_fraction": "-1/16",
            "mean_ratio": -0.00530849358974359,
            "wins": 1,
            "ties": 62,
            "losses": 1,
            "bit_disagreements": 4
          },
          "uniform - myopic": {
            "mean_value": 0.640625,
            "mean_value_fraction": "41/64",
            "mean_ratio": 0.032504789618276464,
            "wins": 12,
            "ties": 49,
            "losses": 3,
            "bit_disagreements": 37
          },
          "known - uniform": {
            "mean_value": -0.078125,
            "mean_value_fraction": "-5/64",
            "mean_ratio": -0.006510416666666667,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 3
          },
          "conditional - myopic": {
            "mean_value": 0.5625,
            "mean_value_fraction": "9/16",
            "mean_ratio": 0.02599437295160979,
            "wins": 12,
            "ties": 48,
            "losses": 4,
            "bit_disagreements": 38
          },
          "conditional - negative": {
            "mean_value": 1.359375,
            "mean_value_fraction": "87/64",
            "mean_ratio": 0.07060803551346315,
            "wins": 21,
            "ties": 41,
            "losses": 2,
            "bit_disagreements": 43
          }
        }
      },
      "elapsed_seconds": 143.78074899999774,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1207,
        "certified_positive": 217,
        "identical_state_zero": 888,
        "certified_negative": 650,
        "exact_expectation_zero": 3
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 118112,
        "combined_scalar_slots": 1729120,
        "canonical_states": 364,
        "transition_entries": 5824,
        "structural_zero_entries": 4988,
        "contrast_vector_keys": 108070,
        "rational_cache_keys": 2069,
        "changed_transitions": 1439
      }
    },
    {
      "id": "IID_00",
      "env": "IID",
      "trial": 0,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9388629325718141,
            "mean_cancelled": 4.75
          },
          "pooled": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9388629325718141,
            "mean_cancelled": 4.75
          },
          "uniform": {
            "mean_value": 13.5625,
            "mean_value_fraction": "217/16",
            "mean_ratio": 0.9425831706670522,
            "mean_cancelled": 4.65625
          },
          "known": {
            "mean_value": 13.5625,
            "mean_value_fraction": "217/16",
            "mean_ratio": 0.9425831706670522,
            "mean_cancelled": 4.65625
          },
          "swapped": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9388629325718141,
            "mean_cancelled": 4.75
          },
          "myopic": {
            "mean_value": 13.09375,
            "mean_value_fraction": "419/32",
            "mean_ratio": 0.9247261784268364,
            "mean_cancelled": 3.09375
          },
          "negative": {
            "mean_value": 12.375,
            "mean_value_fraction": "99/8",
            "mean_ratio": 0.8748341958662682,
            "mean_cancelled": 0.703125
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.078125,
            "mean_value_fraction": "-5/64",
            "mean_ratio": -0.003720238095238095,
            "wins": 0,
            "ties": 62,
            "losses": 2,
            "bit_disagreements": 3
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "uniform - myopic": {
            "mean_value": 0.46875,
            "mean_value_fraction": "15/32",
            "mean_ratio": 0.017856992240215922,
            "wins": 11,
            "ties": 48,
            "losses": 5,
            "bit_disagreements": 35
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - myopic": {
            "mean_value": 0.390625,
            "mean_value_fraction": "25/64",
            "mean_ratio": 0.014136754144977828,
            "wins": 10,
            "ties": 48,
            "losses": 6,
            "bit_disagreements": 38
          },
          "conditional - negative": {
            "mean_value": 1.109375,
            "mean_value_fraction": "71/64",
            "mean_ratio": 0.0640287367055459,
            "wins": 19,
            "ties": 39,
            "losses": 6,
            "bit_disagreements": 43
          }
        }
      },
      "elapsed_seconds": 75.02414880000288,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1244,
        "certified_negative": 536,
        "certified_positive": 213,
        "identical_state_zero": 1105,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 64061,
        "combined_scalar_slots": 827008,
        "canonical_states": 410,
        "transition_entries": 6560,
        "structural_zero_entries": 6421,
        "contrast_vector_keys": 51688,
        "rational_cache_keys": 1739,
        "changed_transitions": 1610
      }
    },
    {
      "id": "IID_01",
      "env": "IID",
      "trial": 1,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 14.03125,
            "mean_value_fraction": "449/32",
            "mean_ratio": 0.9663889290534026,
            "mean_cancelled": 3.578125
          },
          "pooled": {
            "mean_value": 14.03125,
            "mean_value_fraction": "449/32",
            "mean_ratio": 0.9663889290534026,
            "mean_cancelled": 3.578125
          },
          "uniform": {
            "mean_value": 14.078125,
            "mean_value_fraction": "901/64",
            "mean_ratio": 0.9686210719105455,
            "mean_cancelled": 3.40625
          },
          "known": {
            "mean_value": 14.078125,
            "mean_value_fraction": "901/64",
            "mean_ratio": 0.9686210719105455,
            "mean_cancelled": 3.40625
          },
          "swapped": {
            "mean_value": 14.03125,
            "mean_value_fraction": "449/32",
            "mean_ratio": 0.9663889290534026,
            "mean_cancelled": 3.578125
          },
          "myopic": {
            "mean_value": 13.890625,
            "mean_value_fraction": "889/64",
            "mean_ratio": 0.9600334972045497,
            "mean_cancelled": 1.96875
          },
          "negative": {
            "mean_value": 13.078125,
            "mean_value_fraction": "837/64",
            "mean_ratio": 0.9127443006554847,
            "mean_cancelled": 0.703125
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.046875,
            "mean_value_fraction": "-3/64",
            "mean_ratio": -0.002232142857142857,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 2
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "uniform - myopic": {
            "mean_value": 0.1875,
            "mean_value_fraction": "3/16",
            "mean_ratio": 0.008587574705995759,
            "wins": 7,
            "ties": 54,
            "losses": 3,
            "bit_disagreements": 23
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - myopic": {
            "mean_value": 0.140625,
            "mean_value_fraction": "9/64",
            "mean_ratio": 0.006355431848852902,
            "wins": 7,
            "ties": 53,
            "losses": 4,
            "bit_disagreements": 25
          },
          "conditional - negative": {
            "mean_value": 0.953125,
            "mean_value_fraction": "61/64",
            "mean_ratio": 0.053644628397917865,
            "wins": 16,
            "ties": 46,
            "losses": 2,
            "bit_disagreements": 35
          }
        }
      },
      "elapsed_seconds": 89.7819531999994,
      "certificate_counts_completed_episodes": {
        "certified_negative": 540,
        "all_suffix_reward_zero": 1321,
        "certified_positive": 171,
        "identical_state_zero": 534,
        "exact_expectation_zero": 4
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 58302,
        "combined_scalar_slots": 734912,
        "canonical_states": 351,
        "transition_entries": 5616,
        "structural_zero_entries": 6401,
        "contrast_vector_keys": 45932,
        "rational_cache_keys": 1739,
        "changed_transitions": 1435
      }
    },
    {
      "id": "IID_02",
      "env": "IID",
      "trial": 2,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 14.0,
            "mean_value_fraction": "14",
            "mean_ratio": 0.958049420426065,
            "mean_cancelled": 4.59375
          },
          "pooled": {
            "mean_value": 14.0,
            "mean_value_fraction": "14",
            "mean_ratio": 0.958049420426065,
            "mean_cancelled": 4.59375
          },
          "uniform": {
            "mean_value": 14.03125,
            "mean_value_fraction": "449/32",
            "mean_ratio": 0.9606535870927317,
            "mean_cancelled": 4.609375
          },
          "known": {
            "mean_value": 14.03125,
            "mean_value_fraction": "449/32",
            "mean_ratio": 0.9606535870927317,
            "mean_cancelled": 4.609375
          },
          "swapped": {
            "mean_value": 14.0,
            "mean_value_fraction": "14",
            "mean_ratio": 0.958049420426065,
            "mean_cancelled": 4.59375
          },
          "myopic": {
            "mean_value": 13.6875,
            "mean_value_fraction": "219/16",
            "mean_ratio": 0.9450383771929822,
            "mean_cancelled": 2.84375
          },
          "negative": {
            "mean_value": 12.921875,
            "mean_value_fraction": "827/64",
            "mean_ratio": 0.8984203673245613,
            "mean_cancelled": 0.9375
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": -0.03125,
            "mean_value_fraction": "-1/32",
            "mean_ratio": -0.0026041666666666665,
            "wins": 0,
            "ties": 63,
            "losses": 1,
            "bit_disagreements": 1
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "uniform - myopic": {
            "mean_value": 0.34375,
            "mean_value_fraction": "11/32",
            "mean_ratio": 0.015615209899749374,
            "wins": 7,
            "ties": 55,
            "losses": 2,
            "bit_disagreements": 24
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - myopic": {
            "mean_value": 0.3125,
            "mean_value_fraction": "5/16",
            "mean_ratio": 0.013011043233082706,
            "wins": 7,
            "ties": 55,
            "losses": 2,
            "bit_disagreements": 25
          },
          "conditional - negative": {
            "mean_value": 1.078125,
            "mean_value_fraction": "69/64",
            "mean_ratio": 0.05962905310150376,
            "wins": 18,
            "ties": 44,
            "losses": 2,
            "bit_disagreements": 38
          }
        }
      },
      "elapsed_seconds": 85.3838814999981,
      "certificate_counts_completed_episodes": {
        "certified_negative": 544,
        "certified_positive": 188,
        "all_suffix_reward_zero": 1450,
        "identical_state_zero": 796,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 65960,
        "combined_scalar_slots": 833248,
        "canonical_states": 399,
        "transition_entries": 6368,
        "structural_zero_entries": 7114,
        "contrast_vector_keys": 52078,
        "rational_cache_keys": 1959,
        "changed_transitions": 1591
      }
    },
    {
      "id": "IID_03",
      "env": "IID",
      "trial": 3,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.3125,
            "mean_value_fraction": "213/16",
            "mean_ratio": 0.9479623538011696,
            "mean_cancelled": 4.078125
          },
          "pooled": {
            "mean_value": 13.3125,
            "mean_value_fraction": "213/16",
            "mean_ratio": 0.9479623538011696,
            "mean_cancelled": 4.078125
          },
          "uniform": {
            "mean_value": 13.3125,
            "mean_value_fraction": "213/16",
            "mean_ratio": 0.9479623538011696,
            "mean_cancelled": 4.078125
          },
          "known": {
            "mean_value": 13.3125,
            "mean_value_fraction": "213/16",
            "mean_ratio": 0.9479623538011696,
            "mean_cancelled": 4.078125
          },
          "swapped": {
            "mean_value": 13.3125,
            "mean_value_fraction": "213/16",
            "mean_ratio": 0.9479623538011696,
            "mean_cancelled": 4.078125
          },
          "myopic": {
            "mean_value": 12.234375,
            "mean_value_fraction": "783/64",
            "mean_ratio": 0.8938875988992085,
            "mean_cancelled": 2.5
          },
          "negative": {
            "mean_value": 12.234375,
            "mean_value_fraction": "783/64",
            "mean_ratio": 0.8793180691642378,
            "mean_cancelled": 0.765625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "uniform - myopic": {
            "mean_value": 1.078125,
            "mean_value_fraction": "69/64",
            "mean_ratio": 0.05407475490196077,
            "wins": 13,
            "ties": 50,
            "losses": 1,
            "bit_disagreements": 31
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - myopic": {
            "mean_value": 1.078125,
            "mean_value_fraction": "69/64",
            "mean_ratio": 0.05407475490196077,
            "wins": 13,
            "ties": 50,
            "losses": 1,
            "bit_disagreements": 31
          },
          "conditional - negative": {
            "mean_value": 1.078125,
            "mean_value_fraction": "69/64",
            "mean_ratio": 0.0686442846369317,
            "wins": 16,
            "ties": 46,
            "losses": 2,
            "bit_disagreements": 37
          }
        }
      },
      "elapsed_seconds": 96.08736769999814,
      "certificate_counts_completed_episodes": {
        "certified_negative": 678,
        "all_suffix_reward_zero": 1590,
        "certified_positive": 185,
        "identical_state_zero": 850,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 58538,
        "combined_scalar_slots": 748544,
        "canonical_states": 362,
        "transition_entries": 5792,
        "structural_zero_entries": 6074,
        "contrast_vector_keys": 46784,
        "rational_cache_keys": 969,
        "changed_transitions": 1457
      }
    },
    {
      "id": "IID_04",
      "env": "IID",
      "trial": 4,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 12.609375,
            "mean_value_fraction": "807/64",
            "mean_ratio": 0.9469216410417068,
            "mean_cancelled": 3.640625
          },
          "pooled": {
            "mean_value": 12.609375,
            "mean_value_fraction": "807/64",
            "mean_ratio": 0.9469216410417068,
            "mean_cancelled": 3.640625
          },
          "uniform": {
            "mean_value": 12.515625,
            "mean_value_fraction": "801/64",
            "mean_ratio": 0.9398903910417068,
            "mean_cancelled": 3.359375
          },
          "known": {
            "mean_value": 12.515625,
            "mean_value_fraction": "801/64",
            "mean_ratio": 0.9398903910417068,
            "mean_cancelled": 3.359375
          },
          "swapped": {
            "mean_value": 12.609375,
            "mean_value_fraction": "807/64",
            "mean_ratio": 0.9469216410417068,
            "mean_cancelled": 3.640625
          },
          "myopic": {
            "mean_value": 12.140625,
            "mean_value_fraction": "777/64",
            "mean_ratio": 0.9290266431302616,
            "mean_cancelled": 2.703125
          },
          "negative": {
            "mean_value": 11.265625,
            "mean_value_fraction": "721/64",
            "mean_ratio": 0.8653997774885933,
            "mean_cancelled": 0.65625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.09375,
            "mean_value_fraction": "3/32",
            "mean_ratio": 0.00703125,
            "wins": 2,
            "ties": 62,
            "losses": 0,
            "bit_disagreements": 2
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "uniform - myopic": {
            "mean_value": 0.375,
            "mean_value_fraction": "3/8",
            "mean_ratio": 0.010863747911445277,
            "wins": 8,
            "ties": 51,
            "losses": 5,
            "bit_disagreements": 27
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - myopic": {
            "mean_value": 0.46875,
            "mean_value_fraction": "15/32",
            "mean_ratio": 0.017894997911445273,
            "wins": 9,
            "ties": 51,
            "losses": 4,
            "bit_disagreements": 27
          },
          "conditional - negative": {
            "mean_value": 1.34375,
            "mean_value_fraction": "43/32",
            "mean_ratio": 0.08152186355311353,
            "wins": 23,
            "ties": 38,
            "losses": 3,
            "bit_disagreements": 36
          }
        }
      },
      "elapsed_seconds": 94.9940889999998,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1179,
        "certified_positive": 176,
        "identical_state_zero": 620,
        "certified_negative": 528,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 54715,
        "combined_scalar_slots": 693376,
        "canonical_states": 351,
        "transition_entries": 5616,
        "structural_zero_entries": 5643,
        "contrast_vector_keys": 43336,
        "rational_cache_keys": 1739,
        "changed_transitions": 1457
      }
    },
    {
      "id": "IID_05",
      "env": "IID",
      "trial": 5,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 12.484375,
            "mean_value_fraction": "799/64",
            "mean_ratio": 0.9547527171293617,
            "mean_cancelled": 4.140625
          },
          "pooled": {
            "mean_value": 12.484375,
            "mean_value_fraction": "799/64",
            "mean_ratio": 0.9547527171293617,
            "mean_cancelled": 4.140625
          },
          "uniform": {
            "mean_value": 12.484375,
            "mean_value_fraction": "799/64",
            "mean_ratio": 0.9547527171293617,
            "mean_cancelled": 4.140625
          },
          "known": {
            "mean_value": 12.484375,
            "mean_value_fraction": "799/64",
            "mean_ratio": 0.9547527171293617,
            "mean_cancelled": 4.140625
          },
          "swapped": {
            "mean_value": 12.484375,
            "mean_value_fraction": "799/64",
            "mean_ratio": 0.9547527171293617,
            "mean_cancelled": 4.140625
          },
          "myopic": {
            "mean_value": 12.0,
            "mean_value_fraction": "12",
            "mean_ratio": 0.9340652311869417,
            "mean_cancelled": 2.234375
          },
          "negative": {
            "mean_value": 11.65625,
            "mean_value_fraction": "373/32",
            "mean_ratio": 0.9039541963884069,
            "mean_cancelled": 0.828125
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "uniform - myopic": {
            "mean_value": 0.484375,
            "mean_value_fraction": "31/64",
            "mean_ratio": 0.02068748594242015,
            "wins": 9,
            "ties": 53,
            "losses": 2,
            "bit_disagreements": 35
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - myopic": {
            "mean_value": 0.484375,
            "mean_value_fraction": "31/64",
            "mean_ratio": 0.02068748594242015,
            "wins": 9,
            "ties": 53,
            "losses": 2,
            "bit_disagreements": 36
          },
          "conditional - negative": {
            "mean_value": 0.828125,
            "mean_value_fraction": "53/64",
            "mean_ratio": 0.05079852074095495,
            "wins": 14,
            "ties": 48,
            "losses": 2,
            "bit_disagreements": 36
          }
        }
      },
      "elapsed_seconds": 94.31102090000059,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 935,
        "certified_negative": 537,
        "certified_positive": 178,
        "identical_state_zero": 660
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 52944,
        "combined_scalar_slots": 693536,
        "canonical_states": 384,
        "transition_entries": 6144,
        "structural_zero_entries": 5613,
        "contrast_vector_keys": 43346,
        "rational_cache_keys": 0,
        "changed_transitions": 1517
      }
    },
    {
      "id": "IID_06",
      "env": "IID",
      "trial": 6,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9486499200726173,
            "mean_cancelled": 4.40625
          },
          "pooled": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9486499200726173,
            "mean_cancelled": 4.40625
          },
          "uniform": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9486499200726173,
            "mean_cancelled": 4.40625
          },
          "known": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9486499200726173,
            "mean_cancelled": 4.40625
          },
          "swapped": {
            "mean_value": 13.484375,
            "mean_value_fraction": "863/64",
            "mean_ratio": 0.9486499200726173,
            "mean_cancelled": 4.40625
          },
          "myopic": {
            "mean_value": 12.90625,
            "mean_value_fraction": "413/32",
            "mean_ratio": 0.9214073344418737,
            "mean_cancelled": 1.9375
          },
          "negative": {
            "mean_value": 12.234375,
            "mean_value_fraction": "783/64",
            "mean_ratio": 0.8866583526122999,
            "mean_cancelled": 0.734375
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "uniform - myopic": {
            "mean_value": 0.578125,
            "mean_value_fraction": "37/64",
            "mean_ratio": 0.027242585630743516,
            "wins": 10,
            "ties": 51,
            "losses": 3,
            "bit_disagreements": 28
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - myopic": {
            "mean_value": 0.578125,
            "mean_value_fraction": "37/64",
            "mean_ratio": 0.027242585630743516,
            "wins": 10,
            "ties": 51,
            "losses": 3,
            "bit_disagreements": 28
          },
          "conditional - negative": {
            "mean_value": 1.25,
            "mean_value_fraction": "5/4",
            "mean_ratio": 0.06199156746031744,
            "wins": 19,
            "ties": 43,
            "losses": 2,
            "bit_disagreements": 31
          }
        }
      },
      "elapsed_seconds": 108.7849395000012,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1640,
        "certified_negative": 633,
        "certified_positive": 155,
        "identical_state_zero": 795,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 65023,
        "combined_scalar_slots": 827968,
        "canonical_states": 382,
        "transition_entries": 6112,
        "structural_zero_entries": 6779,
        "contrast_vector_keys": 51748,
        "rational_cache_keys": 1409,
        "changed_transitions": 1549
      }
    },
    {
      "id": "IID_07",
      "env": "IID",
      "trial": 7,
      "summary": {
        "episodes": 64,
        "statistics": {
          "conditional": {
            "mean_value": 13.921875,
            "mean_value_fraction": "891/64",
            "mean_ratio": 0.9236137218045114,
            "mean_cancelled": 5.703125
          },
          "pooled": {
            "mean_value": 13.921875,
            "mean_value_fraction": "891/64",
            "mean_ratio": 0.9236137218045114,
            "mean_cancelled": 5.703125
          },
          "uniform": {
            "mean_value": 13.921875,
            "mean_value_fraction": "891/64",
            "mean_ratio": 0.9236137218045114,
            "mean_cancelled": 5.609375
          },
          "known": {
            "mean_value": 13.921875,
            "mean_value_fraction": "891/64",
            "mean_ratio": 0.9236137218045114,
            "mean_cancelled": 5.609375
          },
          "swapped": {
            "mean_value": 13.921875,
            "mean_value_fraction": "891/64",
            "mean_ratio": 0.9236137218045114,
            "mean_cancelled": 5.703125
          },
          "myopic": {
            "mean_value": 13.40625,
            "mean_value_fraction": "429/32",
            "mean_ratio": 0.9056038533834584,
            "mean_cancelled": 2.25
          },
          "negative": {
            "mean_value": 13.0625,
            "mean_value_fraction": "209/16",
            "mean_ratio": 0.8833847313596488,
            "mean_cancelled": 1.015625
          }
        },
        "differences": {
          "conditional - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 1
          },
          "conditional - pooled": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - swapped": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "uniform - myopic": {
            "mean_value": 0.515625,
            "mean_value_fraction": "33/64",
            "mean_ratio": 0.018009868421052625,
            "wins": 13,
            "ties": 46,
            "losses": 5,
            "bit_disagreements": 34
          },
          "known - uniform": {
            "mean_value": 0.0,
            "mean_value_fraction": "0",
            "mean_ratio": 0.0,
            "wins": 0,
            "ties": 64,
            "losses": 0,
            "bit_disagreements": 0
          },
          "conditional - myopic": {
            "mean_value": 0.515625,
            "mean_value_fraction": "33/64",
            "mean_ratio": 0.018009868421052625,
            "wins": 13,
            "ties": 46,
            "losses": 5,
            "bit_disagreements": 33
          },
          "conditional - negative": {
            "mean_value": 0.859375,
            "mean_value_fraction": "55/64",
            "mean_ratio": 0.04022899044486215,
            "wins": 19,
            "ties": 41,
            "losses": 4,
            "bit_disagreements": 38
          }
        }
      },
      "elapsed_seconds": 99.00211350000609,
      "certificate_counts_completed_episodes": {
        "all_suffix_reward_zero": 1629,
        "certified_negative": 630,
        "certified_positive": 188,
        "identical_state_zero": 1091,
        "exact_expectation_zero": 2
      },
      "peak_episode_cache_entries": {
        "actual_cache_entries": 57623,
        "combined_scalar_slots": 720704,
        "canonical_states": 373,
        "transition_entries": 5968,
        "structural_zero_entries": 6236,
        "contrast_vector_keys": 45044,
        "rational_cache_keys": 419,
        "changed_transitions": 1504
      }
    }
  ],
  "total_trial_wall_seconds": 10590.89737369999,
  "non_claims": [
    "No real application",
    "No known-policy optimality",
    "No universal superiority",
    "No financial profit",
    "No independent external research-team replication"
  ]
}


==> anc/README.md <==
# Ancillary evidence tables

These ancillary files accompany Online Interval Selection with Binary Predictions: Optimal Consistency and a Continuous Robustness Tradeoff. The 18 TSV/JSON files are byte-identical copies of existing local results (1,835,960 bytes in total). No policies, training runs, simulations, bootstrap calculations, or statistical analyses were rerun to prepare this folder. The TSV files are tab-separated UTF-8 tables with a header row; counts below exclude the header. All unfavorable and zero entries in the copied files are retained.

## Material availability statement

The companion materials contain complete saved tables for the 134 fixed-log contrasts, the 228 structured-error cases, and the twelve chronological-window paired contrasts cited in the manuscript, together with the corresponding saved summaries, Table 5 statistics, and the independent synthetic cohort summary and seed list. Original output files are retained, so some tables also contain related conditions identified by their study or scope columns. These materials support inspection of the reported evidence; they are not a complete runnable experiment distribution. Original SWF logs, complete per-request traces, experiment source code, fitted-model artifacts, and a dependency environment are not included here. Local historical implementations and inputs exist, but have not been packaged or rerun as part of this public-format preparation. The manuscript refers to this file as anc/README.md; all paths in the table below are relative to this directory.

## Manuscript-to-file map

| Manuscript item | File relative to this folder | Scope and interpretation |
|---|---|---|
| Appendix O.2: 134 contrasts | `O_fixed_logs/all_paired_contrasts.tsv` | Exactly 134 rows: 60 `family=primary`, 34 `secondary`, 40 `best_scalar`. Direction is given by `contrast`; units are percentage points. Intervals are pointwise and conditional on the fixed logs. |
| Appendix O: all saved methods and repetitions | `O_fixed_logs/all_methods.tsv`; `all_records.tsv` | 326 method-condition summary rows and 6,520 method-case records. Repetitions are reused across methods; these are not 6,520 independent inputs. |
| Appendix N / Table 5 | `N_table5/main_table_statistics.tsv`; `all_method_statistics.tsv`; `quantile_certificates.tsv` | Respectively 48 rows for six methods in eight displayed conditions, 120 rows for six methods in twenty conditions, and 120 quantile certificates. The manuscript selects four of the six available methods for Table 5. `pooled_q05` is the empirical mixture-aware quantile, not a population tail guarantee. |
| Additional saved Table 5 comparisons | `N_table5/all_paired_contrasts.tsv` | 300 pairwise comparisons from the later saved-data reporting pass. This is a distinct table from the 134 registered contrasts in O.2; do not combine their counts or infer new independent data. |
| Appendix P.1: all 228 structured-error cases | `P1_chronological/records.tsv`; `metrics.tsv` | Select `study=structured`: 228 distinct `case_id` values, 1,824 policy rows (eight per case), and 228 metric rows. The complete source files additionally retain 190 learned-advice cases and ten planted cases, for 428 cases and 3,424 policy rows total. Six structured conditions cover FP/FN crossed with uniform/length/burst placement. |
| Appendix P.1 summaries | `P1_chronological/summary.tsv`; `metric_summary.tsv` | Full saved summaries, including the same study subdivisions. These are descriptive block summaries, not independent population samples. |
| Appendix P.2: all twelve paired contrasts | `P2_decision_aligned/contrasts_corrected.tsv` | Select `scope=windows`: exactly twelve rows (six per log). The file also retains twelve `continuous_tail` rows. Tail singleton leave-one-out fields are blank because a leave-one-out interval is inapplicable. Existing corrected presentation is copied; no correction was newly computed here. |
| Appendix P.2 corresponding saved outcomes | `P2_decision_aligned/records.tsv`; `metrics.tsv`; `summary.tsv`; `metric_summary.tsv` | Complete existing tables, including window and continuous-tail conditions. No rows were selected by outcome sign. Leave-one-out bounds are finite sensitivity ranges, not confidence intervals. |
| Appendix Q.1 / Table 12 independent cohort | `Q_independent_cohort/SUMMARY.json`; `SEEDS.json` | 24 Context and eight IID training trials; 64 tests per trial. The primary Context conditional-minus-uniform length mean is 0.0032552083333333335, with Student-t 95% interval [-0.04170375170629971, 0.04821416837296638], df=23. It does not confirm a positive additional learning gain. Summary trial vectors and both environments are preserved. |

The historical `status` in the Q summary says that its original execution summary was pending independent audit. It is preserved byte for byte and is not a claim about a new audit in this delivery. No historical audit field is upgraded to a replication certification here.

## Provenance and integrity

`MANIFEST_SHA256.json` records each file's original project-relative path, its SHA-256, byte length, and table row count. Those paths are provenance labels in the original local OIS project, not implied downloadable paths inside this folder. The manifest also binds this collection to the frozen r042 Markdown hash and records the bounded coverage checks. It does not claim to validate every original calculation.

Source groups:

- `O_fixed_logs`: `05_experiments/round_0009/best_scalar/`.
- `N_table5`: `05_experiments/round_0031_statistics/` (saved-data statistics; no new input cohort).
- `P1_chronological`: `05_experiments/round_0012/results/`.
- `P2_decision_aligned`: `05_experiments/round_0013/results/`, with contrasts from `report_tables/contrasts_corrected.tsv`.
- `Q_independent_cohort`: `05_experiments/round_0024/g_confirmation/`, with summary from `aggregate01/SUMMARY.json`.

The preparatory verification compared every copied file's SHA-256 with its source, checked table counts/scope labels, and read the saved primary cohort result. It did not rerun inference, reconstruct every table cell, fit a model, execute a policy, or access a shared server.

## Data provenance and coverage limits

NASA and CTC inputs originate from the Parallel Workloads Archive cleaned SWF logs. The local source-identity receipt is `05_experiments/round_0010/source_identity/RESULT.json`; it records retrieval on 2026-10-17 and equality with the then-frozen mirrors. The decompressed files still present locally were hashed again during this inventory and match:

- NASA-iPSC-1993-3.1-cln.swf: `9d997a2c20a7f7b0b6d81638d756ce8b2c524c4f2e9ec78da36001743ca33d76`.
- CTC-SP2-1996-3.1-cln.swf: `8e33a9b597e1ddda2d2164347bac08c9444e1a2620a7947df52f0a1622ec4cde`.

The historical source links are [NASA](https://www.cs.huji.ac.il/labs/parallel/workload/l_nasa_ipsc/NASA-iPSC-1993-3.1-cln.swf.gz) and [CTC](https://www.cs.huji.ac.il/labs/parallel/workload/l_ctc_sp2/CTC-SP2-1996-3.1-cln.swf.gz). These links were not downloaded again in this preparation. Provider credits recorded locally are Bill Nitzberg (NASA), Dan Dwyer and Steve Hotovy (CTC), and Dror Feitelson and collaborators (archive conversion/documentation). Source files are not redistributed in this folder.

Implementation, seed-stream, and full replay coverage remain separate from table availability. In particular, this folder does not contain the random-order/label NPZ streams needed for exact O replay, the P fitted probabilities/derived input windows, or the Q full frozen training/test episodes and policy engines. The Q seed list alone is not sufficient to regenerate the cohort without its generator and fitting implementation. The complete dependency chain, licensing for a full code/data release, and clean-environment execution have not been verified in this bounded preparation. No material from the withdrawn financial application is included.

